Comprehensive Measurement of the Reactor Antineutrino Spectrum and Flux at Daya Bay

This Letter reports the precise measurement of reactor antineutrino spectrum and flux based on the full data set of 4.7 million inverse-beta-decay (IBD) candidates collected at Daya Bay near detectors. Expressed in terms of the IBD yield per fission, the antineutrino spectra from all reactor fissile isotopes and the specific $\mathrm{^{235}U}$ and $\mathrm{^{239}Pu}$ isotopes are measured with 1.3$\%$, 3$\%$ and 8$\%$ uncertainties respectively near the 3 MeV spectrum peak in reconstructed energy, reaching the best precision in the world. The total antineutrino flux and isotopic $\mathrm{^{235}U}$ and $\mathrm{^{239}Pu}$ fluxes are precisely measured to be $5.84\pm0.07$, $6.16\pm0.12$ and $4.16\pm0.21$ in units of $10^{-43} \mathrm{cm^2/fission}$. These measurements are compared with the Huber-Mueller (HM) model, the reevaluated conversion model based on the Kurchatov Institute (KI) measurement and the latest Summation Model (SM2023). The Daya Bay flux shows good consistency with KI and SM2023 models, but disagrees with HM model. The Daya Bay spectrum, however, disagrees with all model predictions.

==> anc/DYB_flux.txt <==
# ------------------------------------------------------------------------------------------------------------------
# Daya Bay Rate Evolution Data
# ------------------------------------------------------------------------------------------------------------------
# For 20 fuel evolution groups based on F239 values, the effective fission fractions of U235, U238, Pu239 and Pu241, 
# the isotope-aggregated IBD yield per fission in units of x10^-43 cm^2/fission are given as follows.
# ------------------------------------------------------------------------------------------------------------------

#Group No.  F235      F238      F239      F241      sigma_f
0           0.6564    0.0750    0.2310    0.0377    6.0475        
1           0.6483    0.0751    0.2378    0.0387    5.9732        
2           0.6384    0.0753    0.2456    0.0407    5.9713        
3           0.6306    0.0754    0.2521    0.0420    5.9536        
4           0.6232    0.0755    0.2584    0.0430    5.9351        
5           0.6145    0.0755    0.2650    0.0450    5.9369        
6           0.6061    0.0755    0.2713    0.0471    5.8980        
7           0.5978    0.0756    0.2782    0.0485    5.8982        
8           0.5898    0.0757    0.2843    0.0502    5.8707        
9           0.5812    0.0757    0.2908    0.0523    5.8735        
10           0.5722    0.0757    0.2974    0.0547    5.8770        
11           0.5640    0.0758    0.3040    0.0561    5.8351        
12           0.5556    0.0760    0.3108    0.0577    5.8226        
13           0.5475    0.0761    0.3175    0.0589    5.8196        
14           0.5387    0.0762    0.3236    0.0615    5.7965        
15           0.5305    0.0764    0.3304    0.0627    5.7969        
16           0.5209    0.0766    0.3374    0.0652    5.7826        
17           0.5127    0.0767    0.3434    0.0672    5.7943        
18           0.5041    0.0768    0.3495    0.0697    5.7639        
19           0.4928    0.0768    0.3562    0.0742    5.7039        



# ---------------------------------------------------------------------------------------------------------------------------
# The covariance matrix containing the statistic uncertainty of 20 groups IBD yield per fission in units of x10^-86 (cm^2/fission)^2
# ---------------------------------------------------------------------------------------------------------------------------

#Group No.  0             1             2             3             4             5             6             7             8             9             10            11            12            13            14            15            16            17            18            19          
0           1.3554e-03    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
1           0.0000e+00    1.4788e-03    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
2           0.0000e+00    0.0000e+00    7.6137e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
3           0.0000e+00    0.0000e+00    0.0000e+00    7.8993e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
4           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    7.3416e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
5           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    3.7263e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
6           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.5268e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
7           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.1968e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
8           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    9.7012e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
9           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    8.0418e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
10           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    7.1772e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
11           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    5.7859e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
12           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    7.6633e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
13           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    8.2755e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
14           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    8.0903e-05    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
15           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.3102e-04    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    
16           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.4799e-04    0.0000e+00    0.0000e+00    0.0000e+00    
17           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.5473e-04    0.0000e+00    0.0000e+00    
18           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    3.3426e-04    0.0000e+00    
19           0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    0.0000e+00    1.3047e-03    


# ----------------------------------------------------------------------------------------------------------------------------
# The covariance matrix containing the systematic uncertainty of 20 groups IBD yield per fission in units of x10^-86 (cm^2/fission)^2
# ----------------------------------------------------------------------------------------------------------------------------

#Group No.  0             1             2             3             4             5             6             7             8             9             10            11            12            13            14            15            16            17            18            19          
0           5.5747e-03    5.5026e-03    5.5027e-03    5.4886e-03    5.4695e-03    5.4017e-03    5.3118e-03    5.2557e-03    5.2302e-03    5.2167e-03    5.1897e-03    5.1765e-03    5.1751e-03    5.1652e-03    5.1749e-03    5.1858e-03    5.2346e-03    5.1993e-03    5.1934e-03    5.2575e-03    
1           5.5026e-03    5.4324e-03    5.4315e-03    5.4182e-03    5.3991e-03    5.3370e-03    5.2481e-03    5.1924e-03    5.1669e-03    5.1533e-03    5.1272e-03    5.1138e-03    5.1119e-03    5.1015e-03    5.1109e-03    5.1197e-03    5.1670e-03    5.1337e-03    5.1272e-03    5.1856e-03    
2           5.5027e-03    5.4315e-03    5.4320e-03    5.4182e-03    5.3996e-03    5.3333e-03    5.2446e-03    5.1896e-03    5.1643e-03    5.1511e-03    5.1250e-03    5.1117e-03    5.1102e-03    5.1006e-03    5.1099e-03    5.1203e-03    5.1685e-03    5.1339e-03    5.1278e-03    5.1899e-03    
3           5.4886e-03    5.4182e-03    5.4182e-03    5.4050e-03    5.3862e-03    5.3214e-03    5.2317e-03    5.1755e-03    5.1500e-03    5.1362e-03    5.1101e-03    5.0972e-03    5.0957e-03    5.0855e-03    5.0953e-03    5.1047e-03    5.1538e-03    5.1192e-03    5.1134e-03    5.1748e-03    
4           5.4695e-03    5.3991e-03    5.3996e-03    5.3862e-03    5.3680e-03    5.3028e-03    5.2137e-03    5.1586e-03    5.1333e-03    5.1200e-03    5.0940e-03    5.0810e-03    5.0795e-03    5.0697e-03    5.0793e-03    5.0890e-03    5.1375e-03    5.1032e-03    5.0970e-03    5.1576e-03    
5           5.4017e-03    5.3370e-03    5.3333e-03    5.3214e-03    5.3028e-03    5.2764e-03    5.2017e-03    5.1606e-03    5.1346e-03    5.1247e-03    5.1082e-03    5.0874e-03    5.0813e-03    5.0707e-03    5.0716e-03    5.0706e-03    5.0990e-03    5.0831e-03    5.0678e-03    5.0769e-03    
6           5.3118e-03    5.2481e-03    5.2446e-03    5.2317e-03    5.2137e-03    5.2017e-03    5.1449e-03    5.1208e-03    5.0956e-03    5.0908e-03    5.0828e-03    5.0554e-03    5.0473e-03    5.0397e-03    5.0315e-03    5.0306e-03    5.0417e-03    5.0372e-03    5.0169e-03    5.0000e-03    
7           5.2557e-03    5.1924e-03    5.1896e-03    5.1755e-03    5.1586e-03    5.1606e-03    5.1208e-03    5.1142e-03    5.0897e-03    5.0901e-03    5.0906e-03    5.0564e-03    5.0462e-03    5.0418e-03    5.0244e-03    5.0235e-03    5.0170e-03    5.0241e-03    4.9982e-03    4.9538e-03    
8           5.2302e-03    5.1669e-03    5.1643e-03    5.1500e-03    5.1333e-03    5.1346e-03    5.0956e-03    5.0897e-03    5.0656e-03    5.0662e-03    5.0667e-03    5.0326e-03    5.0223e-03    5.0184e-03    5.0008e-03    5.0005e-03    4.9932e-03    5.0003e-03    4.9742e-03    4.9306e-03    
9           5.2167e-03    5.1533e-03    5.1511e-03    5.1362e-03    5.1200e-03    5.1247e-03    5.0908e-03    5.0901e-03    5.0662e-03    5.0685e-03    5.0713e-03    5.0353e-03    5.0244e-03    5.0215e-03    5.0012e-03    5.0013e-03    4.9890e-03    4.9993e-03    4.9714e-03    4.9207e-03    
10           5.1897e-03    5.1272e-03    5.1250e-03    5.1101e-03    5.0940e-03    5.1082e-03    5.0828e-03    5.0906e-03    5.0667e-03    5.0713e-03    5.0798e-03    5.0398e-03    5.0276e-03    5.0259e-03    5.0006e-03    4.9996e-03    4.9786e-03    4.9951e-03    4.9646e-03    4.8977e-03    
11           5.1765e-03    5.1138e-03    5.1117e-03    5.0972e-03    5.0810e-03    5.0874e-03    5.0554e-03    5.0564e-03    5.0326e-03    5.0353e-03    5.0398e-03    5.0031e-03    4.9921e-03    4.9895e-03    4.9682e-03    4.9680e-03    4.9545e-03    4.9657e-03    4.9379e-03    4.8845e-03    
12           5.1751e-03    5.1119e-03    5.1102e-03    5.0957e-03    5.0795e-03    5.0813e-03    5.0473e-03    5.0462e-03    5.0223e-03    5.0244e-03    5.0276e-03    4.9921e-03    4.9819e-03    4.9791e-03    4.9592e-03    4.9600e-03    4.9496e-03    4.9587e-03    4.9326e-03    4.8855e-03    
13           5.1652e-03    5.1015e-03    5.1006e-03    5.0855e-03    5.0697e-03    5.0707e-03    5.0397e-03    5.0418e-03    5.0184e-03    5.0215e-03    5.0259e-03    4.9895e-03    4.9791e-03    4.9777e-03    4.9562e-03    4.9587e-03    4.9456e-03    4.9554e-03    4.9287e-03    4.8808e-03    
14           5.1749e-03    5.1109e-03    5.1099e-03    5.0953e-03    5.0793e-03    5.0716e-03    5.0315e-03    5.0244e-03    5.0008e-03    5.0012e-03    5.0006e-03    4.9682e-03    4.9592e-03    4.9562e-03    4.9400e-03    4.9427e-03    4.9393e-03    4.9428e-03    4.9194e-03    4.8867e-03    
15           5.1858e-03    5.1197e-03    5.1203e-03    5.1047e-03    5.0890e-03    5.0706e-03    5.0306e-03    5.0235e-03    5.0005e-03    5.0013e-03    4.9996e-03    4.9680e-03    4.9600e-03    4.9587e-03    4.9427e-03    4.9508e-03    4.9493e-03    4.9488e-03    4.9272e-03    4.9085e-03    
16           5.2346e-03    5.1670e-03    5.1685e-03    5.1538e-03    5.1375e-03    5.0990e-03    5.0417e-03    5.0170e-03    4.9932e-03    4.9890e-03    4.9786e-03    4.9545e-03    4.9496e-03    4.9456e-03    4.9393e-03    4.9493e-03    4.9678e-03    4.9539e-03    4.9393e-03    4.9538e-03    
17           5.1993e-03    5.1337e-03    5.1339e-03    5.1192e-03    5.1032e-03    5.0831e-03    5.0372e-03    5.0241e-03    5.0003e-03    4.9993e-03    4.9951e-03    4.9657e-03    4.9587e-03    4.9554e-03    4.9428e-03    4.9488e-03    4.9539e-03    4.9510e-03    4.9314e-03    4.9171e-03    
18           5.1934e-03    5.1272e-03    5.1278e-03    5.1134e-03    5.0970e-03    5.0678e-03    5.0169e-03    4.9982e-03    4.9742e-03    4.9714e-03    4.9646e-03    4.9379e-03    4.9326e-03    4.9287e-03    4.9194e-03    4.9272e-03    4.9393e-03    4.9314e-03    4.9163e-03    4.9153e-03    
19           5.2575e-03    5.1856e-03    5.1899e-03    5.1748e-03    5.1576e-03    5.0769e-03    5.0000e-03    4.9538e-03    4.9306e-03    4.9207e-03    4.8977e-03    4.8845e-03    4.8855e-03    4.8808e-03    4.8867e-03    4.9085e-03    4.9538e-03    4.9171e-03    4.9153e-03    4.9954e-03    


==> anc/DYB_prompt_spectra.txt <==
# --------------------------
# The bin settings, spectra values and errors of the reconstructed energy spectra of prompt signals of U235, Pu239, PuCombo and total are on lines 8 to 121
The covariance matrix of U235, Pu239 and total are on lines 125 to 199
The covariance matrix of U235, PuCombo and total are on lines 203 to 277
# --------------------------


# U235 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}/MeV/fission)
0.70  1.25  0.3150  0.0228
1.25  1.50  0.7691  0.0345
1.50  1.75  1.0287  0.0405
1.75  2.00  1.2578  0.0444
2.00  2.25  1.4922  0.0484
2.25  2.50  1.5901  0.0510
2.50  2.75  1.6488  0.0527
2.75  3.00  1.7275  0.0538
3.00  3.25  1.7392  0.0541
3.25  3.50  1.5760  0.0517
3.50  3.75  1.4797  0.0499
3.75  4.00  1.4302  0.0471
4.00  4.25  1.3318  0.0449
4.25  4.50  1.1832  0.0413
4.50  4.75  1.0630  0.0390
4.75  5.00  0.9287  0.0365
5.00  5.25  0.8211  0.0332
5.25  5.50  0.7034  0.0300
5.50  5.75  0.6163  0.0267
5.75  6.00  0.4560  0.0234
6.00  6.25  0.3791  0.0207
6.25  6.50  0.2816  0.0178
6.50  6.75  0.1915  0.0146
6.75  7.00  0.1397  0.0118
7.00  8.00  0.0464  0.0052


# Pu239 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}/MeV/fission)
0.70  1.25  0.2765  0.0308
1.25  1.50  0.6483  0.0607
1.50  1.75  0.8654  0.0735
1.75  2.00  1.0413  0.0824
2.00  2.25  1.0771  0.0897
2.25  2.50  1.2846  0.0962
2.50  2.75  1.3657  0.0998
2.75  3.00  1.2343  0.0996
3.00  3.25  1.1498  0.0991
3.25  3.50  1.2216  0.0965
3.50  3.75  1.0540  0.0928
3.75  4.00  0.7385  0.0863
4.00  4.25  0.6486  0.0808
4.25  4.50  0.6941  0.0746
4.50  4.75  0.6417  0.0699
4.75  5.00  0.6041  0.0653
5.00  5.25  0.4907  0.0598
5.25  5.50  0.3743  0.0538
5.50  5.75  0.2079  0.0472
5.75  6.00  0.2231  0.0415
6.00  6.25  0.1441  0.0360
6.25  6.50  0.0971  0.0307
6.50  6.75  0.0816  0.0254
6.75  7.00  0.0398  0.0205
7.00  8.00  0.0197  0.0087


# PuCombo 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}/MeV/fission)
0.70  1.25  0.3380  0.0314
1.25  1.50  0.8012  0.0568
1.50  1.75  1.0773  0.0673
1.75  2.00  1.2994  0.0738
2.00  2.25  1.3753  0.0785
2.25  2.50  1.6105  0.0840
2.50  2.75  1.7054  0.0871
2.75  3.00  1.5744  0.0874
3.00  3.25  1.4826  0.0871
3.25  3.50  1.5329  0.0851
3.50  3.75  1.3373  0.0814
3.75  4.00  0.9896  0.0759
4.00  4.25  0.8737  0.0723
4.25  4.50  0.8921  0.0676
4.50  4.75  0.8126  0.0640
4.75  5.00  0.7469  0.0603
5.00  5.25  0.6101  0.0551
5.25  5.50  0.4680  0.0497
5.50  5.75  0.2839  0.0440
5.75  6.00  0.2828  0.0389
6.00  6.25  0.1916  0.0341
6.25  6.50  0.1324  0.0294
6.50  6.75  0.1062  0.0245
6.75  7.00  0.0564  0.0199
7.00  8.00  0.0264  0.0082


# Total 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}/MeV/fission)
0.70  1.25  0.3109  0.0185
1.25  1.50  0.7551  0.0184
1.50  1.75  1.0162  0.0195
1.75  2.00  1.2432  0.0205
2.00  2.25  1.4250  0.0212
2.25  2.50  1.5744  0.0220
2.50  2.75  1.6521  0.0223
2.75  3.00  1.6660  0.0223
3.00  3.25  1.6478  0.0220
3.25  3.50  1.5685  0.0208
3.50  3.75  1.4438  0.0196
3.75  4.00  1.2956  0.0180
4.00  4.25  1.1880  0.0166
4.25  4.50  1.0928  0.0152
4.50  4.75  0.9821  0.0142
4.75  5.00  0.8679  0.0130
5.00  5.25  0.7472  0.0120
5.25  5.50  0.6223  0.0106
5.50  5.75  0.5032  0.0090
5.75  6.00  0.4015  0.0074
6.00  6.25  0.3195  0.0068
6.25  6.50  0.2365  0.0060
6.50  6.75  0.1685  0.0048
6.75  7.00  0.1167  0.0037
7.00  8.00  0.0423  0.0018


# The covariance matrix is of size 75X75 and describes the correlation between a total of 75 bins of the three energy spectra of U235, Pu239 and total. (unit: 10^{-86}/MeV^2/fission^2) 
5.18161e-04  2.00451e-04  2.20525e-04  1.98941e-04  2.04657e-04  1.87806e-04  1.65887e-04  1.52368e-04  1.42841e-04  1.12894e-04  1.09222e-04  9.89558e-05  1.00668e-04  8.23891e-05  6.51959e-05  4.51736e-05  4.47103e-05  2.84195e-05  3.35032e-05  2.14759e-05  1.88660e-05  1.28999e-05  8.62156e-06  4.73502e-06  7.98220e-07  -1.68071e-04  1.70185e-04  1.41946e-04  1.79985e-04  1.40334e-04  1.41645e-04  1.43247e-04  1.17116e-04  1.01773e-04  1.17386e-04  8.12077e-05  8.10630e-05  6.49181e-05  7.11040e-05  5.82678e-05  5.72601e-05  2.88800e-05  4.03263e-05  2.24476e-05  3.14381e-05  1.75316e-05  1.14951e-05  8.19896e-06  8.19916e-06  3.07356e-06  9.99102e-05  1.55263e-04  1.54073e-04  1.46969e-04  1.28132e-04  1.09171e-04  8.85183e-05  6.64917e-05  5.24071e-05  3.74495e-05  2.34706e-05  1.95794e-05  2.08739e-05  1.95325e-05  1.38922e-05  9.24455e-06  5.64700e-06  4.35908e-06  5.52817e-06  4.69428e-06  1.45975e-06  -1.32968e-06  -2.16732e-06  -1.99106e-06  -9.07722e-07  
2.00451e-04  1.19021e-03  4.96338e-04  5.16194e-04  5.01975e-04  4.53473e-04  4.05857e-04  3.74521e-04  3.43987e-04  2.97172e-04  2.39138e-04  2.33661e-04  2.12379e-04  1.91335e-04  1.47805e-04  1.33284e-04  9.99839e-05  9.18253e-05  6.97504e-05  6.60079e-05  3.58389e-05  1.72841e-05  6.95260e-06  5.25826e-06  1.18466e-06  1.81057e-04  -9.07375e-04  4.66057e-04  3.82903e-04  3.43272e-04  3.69672e-04  3.73325e-04  3.14984e-04  2.92651e-04  2.70831e-04  2.57716e-04  2.10936e-04  2.13896e-04  1.85831e-04  1.62868e-04  9.97869e-05  8.61884e-05  5.09974e-05  7.25547e-05  4.21100e-05  4.52045e-05  3.23782e-05  2.38666e-05  1.41599e-05  7.05442e-06  1.57777e-04  3.37411e-04  3.55971e-04  3.49814e-04  3.16968e-04  2.79771e-04  2.36412e-04  1.87505e-04  1.54300e-04  1.14721e-04  7.70438e-05  6.46980e-05  6.43307e-05  5.68462e-05  3.87917e-05  2.33998e-05  1.12649e-05  6.36746e-06  9.39329e-06  5.85129e-06  -3.69737e-06  -1.14935e-05  -1.32378e-05  -1.14254e-05  -4.52577e-06  
2.20525e-04  4.96338e-04  1.64365e-03  6.22952e-04  6.40988e-04  6.20952e-04  5.86677e-04  5.69965e-04  5.56211e-04  4.47435e-04  4.61598e-04  4.08491e-04  4.13918e-04  3.26859e-04  2.61413e-04  1.66173e-04  1.72616e-04  9.26189e-05  1.20683e-04  6.04223e-05  6.11021e-05  4.10667e-05  2.72704e-05  1.00834e-05  -3.18081e-06  1.45464e-04  4.67182e-04  -1.26484e-03  6.41107e-04  4.69832e-04  4.70339e-04  4.89325e-04  4.22263e-04  3.70002e-04  4.60812e-04  3.00689e-04  3.04638e-04  2.16883e-04  2.55691e-04  2.00129e-04  2.26382e-04  9.58160e-05  1.62344e-04  6.41271e-05  1.21939e-04  5.35794e-05  3.23385e-05  1.99119e-05  2.70225e-05  7.24359e-06  1.52017e-04  3.47545e-04  3.73745e-04  3.93889e-04  3.79259e-04  3.58689e-04  3.24983e-04  2.78697e-04  2.44184e-04  2.01499e-04  1.55331e-04  1.30239e-04  1.21550e-04  1.07121e-04  8.20089e-05  6.08290e-05  4.05847e-05  2.78939e-05  2.43866e-05  1.71024e-05  3.34717e-06  -7.64490e-06  -1.11588e-05  -1.08133e-05  -6.89362e-06  
1.98941e-04  5.16194e-04  6.22952e-04  1.97018e-03  8.45279e-04  7.41139e-04  6.88642e-04  6.74054e-04  6.47116e-04  5.85730e-04  4.93439e-04  4.80701e-04  4.28829e-04  3.83532e-04  3.10677e-04  2.85669e-04  2.20629e-04  1.99117e-04  1.50086e-04  1.35139e-04  8.18224e-05  4.84664e-05  2.63354e-05  2.04377e-05  6.77790e-06  1.87960e-04  3.75199e-04  6.38851e-04  -1.34491e-03  6.68642e-04  6.50183e-04  6.39163e-04  5.72943e-04  5.45984e-04  5.19277e-04  5.11340e-04  4.02946e-04  3.96908e-04  3.45154e-04  3.07286e-04  2.04371e-04  1.84873e-04  1.13455e-04  1.34963e-04  7.92025e-05  8.33345e-05  6.04492e-05  4.69109e-05  2.72129e-05  1.32965e-05  1.47772e-04  3.45599e-04  3.97023e-04  4.26979e-04  4.35308e-04  4.29626e-04  4.04758e-04  3.64674e-04  3.30440e-04  2.80841e-04  2.27812e-04  1.95928e-04  1.79338e-04  1.55551e-04  1.23422e-04  9.66449e-05  6.92099e-05  4.99308e-05  4.18212e-05  2.86858e-05  1.12879e-05  -3.13762e-06  -9.10495e-06  -9.63177e-06  -4.05993e-06  
2.04657e-04  5.01975e-04  6.40988e-04  8.45279e-04  2.34700e-03  9.96193e-04  8.70778e-04  8.37728e-04  8.21549e-04  7.24681e-04  6.56258e-04  6.27204e-04  5.80796e-04  4.98961e-04  4.07395e-04  3.47690e-04  2.93345e-04  2.34341e-04  2.02678e-04  1.59022e-04  1.11328e-04  7.32195e-05  4.36454e-05  2.97280e-05  7.80243e-06  1.76368e-04  4.04119e-04  5.49383e-04  7.41965e-04  -1.43227e-03  9.10104e-04  8.04443e-04  6.88108e-04  6.35308e-04  6.63669e-04  5.96166e-04  4.88524e-04  4.37728e-04  4.11027e-04  3.62382e-04  2.84677e-04  2.12106e-04  1.79933e-04  1.43503e-04  1.17865e-04  9.46625e-05  6.44720e-05  5.11152e-05  3.55761e-05  1.49684e-05  1.37415e-04  3.32368e-04  4.03485e-04  4.55044e-04  4.84710e-04  4.93683e-04  4.81341e-04  4.49263e-04  4.17038e-04  3.64548e-04  3.06316e-04  2.65586e-04  2.40810e-04  2.08971e-04  1.70584e-04  1.38334e-04  1.03770e-04  7.70206e-05  6.26116e-05  4.38997e-05  2.28188e-05  4.94833e-06  -3.75895e-06  -6.19493e-06  -3.99684e-06  
1.87806e-04  4.53473e-04  6.20952e-04  7.41139e-04  9.96193e-04  2.60549e-03  1.09653e-03  9.66619e-04  9.10062e-04  8.06666e-04  7.56831e-04  7.09443e-04  6.61650e-04  5.63656e-04  4.67253e-04  3.82438e-04  3.30800e-04  2.56076e-04  2.28374e-04  1.68240e-04  1.29239e-04  8.94101e-05  5.85951e-05  3.83305e-05  9.33538e-06  1.56444e-04  3.99688e-04  4.90144e-04  6.77893e-04  8.53141e-04  -1.44715e-03  1.06102e-03  8.28476e-04  7.25173e-04  7.63107e-04  6.66346e-04  5.67521e-04  4.93005e-04  4.73113e-04  4.03719e-04  3.46059e-04  2.48776e-04  2.27018e-04  1.60287e-04  1.55876e-04  1.11230e-04  7.88863e-05  6.00171e-05  4.55334e-05  1.63819e-05  1.12117e-04  2.82272e-04  3.64967e-04  4.32455e-04  4.75662e-04  5.10286e-04  5.07517e-04  4.86915e-04  4.60624e-04  4.14247e-04  3.57403e-04  3.09785e-04  2.79121e-04  2.44436e-04  2.04507e-04  1.70578e-04  1.32297e-04  1.00338e-04  7.92637e-05  5.77422e-05  3.48833e-05  1.53499e-05  4.66450e-06  -1.81734e-07  -2.05785e-06  
1.65887e-04  4.05857e-04  5.86677e-04  6.88642e-04  8.70778e-04  1.09653e-03  2.77305e-03  1.19396e-03  1.03065e-03  8.78371e-04  8.25063e-04  7.74258e-04  7.22546e-04  6.18324e-04  5.18074e-04  4.25940e-04  3.71855e-04  2.90097e-04  2.59994e-04  1.92950e-04  1.52960e-04  1.10696e-04  7.48540e-05  5.07473e-05  1.39074e-05  1.38524e-04  3.73393e-04  4.65081e-04  6.40433e-04  7.26449e-04  1.04028e-03  -1.43551e-03  1.10565e-03  8.56289e-04  8.39214e-04  7.33002e-04  6.21266e-04  5.35056e-04  5.14881e-04  4.40608e-04  3.83558e-04  2.80822e-04  2.57764e-04  1.74854e-04  1.72054e-04  1.23537e-04  8.87456e-05  7.00085e-05  5.22273e-05  1.83562e-05  8.60532e-05  2.28328e-04  3.18191e-04  3.96679e-04  4.55539e-04  4.99309e-04  5.23012e-04  5.07639e-04  4.89258e-04  4.50384e-04  3.98106e-04  3.47191e-04  3.12295e-04  2.76154e-04  2.36397e-04  2.01676e-04  1.61541e-04  1.25644e-04  9.85519e-05  7.39275e-05  5.00259e-05  2.89815e-05  1.58443e-05  8.18400e-06  1.35716e-06  
1.52368e-04  3.74521e-04  5.69965e-04  6.74054e-04  8.37728e-04  9.66619e-04  1.19396e-03  2.88917e-03  1.28315e-03  1.00484e-03  9.00753e-04  8.41966e-04  7.87045e-04  6.74352e-04  5.69286e-04  4.71994e-04  4.18699e-04  3.27443e-04  2.98152e-04  2.21489e-04  1.79862e-04  1.34274e-04  9.15701e-05  6.38835e-05  1.87569e-05  1.25637e-04  3.55762e-04  4.46771e-04  6.40490e-04  6.91488e-04  8.92273e-04  1.18513e-03  -1.37346e-03  1.14582e-03  9.84681e-04  8.00718e-04  6.64429e-04  5.66263e-04  5.48989e-04  4.75028e-04  4.17169e-04  3.05229e-04  2.86082e-04  1.84665e-04  1.84317e-04  1.32327e-04  9.44100e-05  7.74953e-05  5.70044e-05  2.04298e-05  6.84168e-05  1.90792e-04  2.86765e-04  3.74221e-04  4.46819e-04  5.02528e-04  5.29155e-04  5.42769e-04  5.21435e-04  4.86796e-04  4.38556e-04  3.86771e-04  3.48364e-04  3.09724e-04  2.69556e-04  2.33237e-04  1.91509e-04  1.52080e-04  1.20186e-04  9.12619e-05  6.62580e-05  4.32237e-05  2.71307e-05  1.67569e-05  4.72983e-06  
1.42841e-04  3.43987e-04  5.56211e-04  6.47116e-04  8.21549e-04  9.10062e-04  1.03065e-03  1.28315e-03  2.92894e-03  1.21709e-03  1.00639e-03  8.93997e-04  8.34693e-04  7.12452e-04  6.03071e-04  4.99536e-04  4.53533e-04  3.49387e-04  3.28884e-04  2.43316e-04  2.02437e-04  1.55686e-04  1.06400e-04  7.51386e-05  2.29207e-05  1.12265e-04  3.44952e-04  4.11722e-04  6.40610e-04  6.78733e-04  8.35025e-04  9.82914e-04  1.19903e-03  -1.35455e-03  1.25332e-03  9.05519e-04  6.93218e-04  5.66155e-04  5.59824e-04  4.91392e-04  4.40321e-04  3.13780e-04  3.12109e-04  1.83046e-04  1.90748e-04  1.34781e-04  9.36951e-05  8.14432e-05  6.02041e-05  2.17338e-05  5.47548e-05  1.59698e-04  2.55412e-04  3.45315e-04  4.23995e-04  4.86130e-04  5.20276e-04  5.31903e-04  5.39018e-04  4.98199e-04  4.55339e-04  4.04691e-04  3.65379e-04  3.27243e-04  2.88656e-04  2.52432e-04  2.11267e-04  1.70520e-04  1.35502e-04  1.04289e-04  7.92137e-05  5.52339e-05  3.70549e-05  2.44268e-05  7.73380e-06  
1.12894e-04  2.97172e-04  4.47435e-04  5.85730e-04  7.24681e-04  8.06666e-04  8.78371e-04  1.00484e-03  1.21709e-03  2.67119e-03  1.09839e-03  8.88949e-04  7.61546e-04  6.60866e-04  5.67285e-04  4.89417e-04  4.26035e-04  3.56384e-04  3.10485e-04  2.45277e-04  1.98667e-04  1.52840e-04  1.07317e-04  7.95697e-05  2.70614e-05  1.10441e-04  2.84513e-04  4.32025e-04  5.51478e-04  6.39533e-04  7.81197e-04  8.60883e-04  9.36317e-04  1.15259e-03  -1.20701e-03  1.11200e-03  7.65308e-04  6.18143e-04  5.67786e-04  4.95602e-04  4.17289e-04  3.42006e-04  2.88338e-04  2.06525e-04  1.83938e-04  1.46739e-04  1.09881e-04  9.22571e-05  6.25311e-05  2.36190e-05  3.72779e-05  1.13710e-04  1.99631e-04  2.81555e-04  3.57008e-04  4.19534e-04  4.57805e-04  4.75702e-04  4.76858e-04  4.70865e-04  4.25984e-04  3.79993e-04  3.43636e-04  3.11220e-04  2.78612e-04  2.46659e-04  2.10136e-04  1.72164e-04  1.36676e-04  1.07271e-04  8.45531e-05  6.21797e-05  4.39420e-05  3.01346e-05  1.14977e-05  
1.09222e-04  2.39138e-04  4.61598e-04  4.93439e-04  6.56258e-04  7.56831e-04  8.25063e-04  9.00753e-04  1.00639e-03  1.09839e-03  2.49358e-03  1.02891e-03  8.39400e-04  6.67435e-04  5.68609e-04  4.49576e-04  4.23144e-04  3.20814e-04  3.13323e-04  2.19686e-04  2.01837e-04  1.61522e-04  1.17790e-04  8.19516e-05  2.50138e-05  7.85800e-05  3.01100e-04  2.93370e-04  5.80563e-04  6.10612e-04  7.26966e-04  8.00272e-04  8.04893e-04  8.56564e-04  1.16740e-03  -1.21941e-03  9.02062e-04  6.16632e-04  5.62176e-04  4.66144e-04  4.55453e-04  3.19449e-04  3.34857e-04  1.82120e-04  2.19430e-04  1.40280e-04  1.02574e-04  8.43987e-05  6.67026e-05  2.21275e-05  2.51497e-05  8.29923e-05  1.60796e-04  2.38486e-04  3.11233e-04  3.74412e-04  4.16042e-04  4.38717e-04  4.44606e-04  4.34714e-04  4.20613e-04  3.66471e-04  3.32056e-04  3.03739e-04  2.75351e-04  2.46082e-04  2.12800e-04  1.76335e-04  1.40010e-04  1.11554e-04  9.03815e-05  6.89327e-05  5.03413e-05  3.52181e-05  1.23488e-05  
9.89558e-05  2.33661e-04  4.08491e-04  4.80701e-04  6.27204e-04  7.09443e-04  7.74258e-04  8.41966e-04  8.93997e-04  8.88949e-04  1.02891e-03  2.21617e-03  9.20869e-04  6.95096e-04  5.58301e-04  4.57403e-04  4.19281e-04  3.33727e-04  3.14459e-04  2.35642e-04  2.05063e-04  1.64102e-04  1.16825e-04  8.52002e-05  2.83577e-05  8.44535e-05  2.69834e-04  3.27122e-04  5.28625e-04  5.82850e-04  7.10435e-04  7.76496e-04  7.71235e-04  7.53897e-04  9.16174e-04  9.89978e-04  -1.13628e-03  7.53794e-04  6.05025e-04  4.80932e-04  4.25673e-04  3.20782e-04  3.10919e-04  1.86185e-04  1.92081e-04  1.38812e-04  1.01114e-04  8.75104e-05  6.33319e-05  2.29963e-05  2.43052e-05  7.71478e-05  1.50408e-04  2.23219e-04  2.94495e-04  3.53539e-04  3.94018e-04  4.20058e-04  4.28687e-04  4.18436e-04  3.97511e-04  3.71867e-04  3.28979e-04  3.00812e-04  2.74081e-04  2.45452e-04  2.14569e-04  1.79758e-04  1.44948e-04  1.14993e-04  9.48437e-05  7.33585e-05  5.38254e-05  3.83112e-05  1.43606e-05  
1.00668e-04  2.12379e-04  4.13918e-04  4.28829e-04  5.80796e-04  6.61650e-04  7.22546e-04  7.87045e-04  8.34693e-04  7.61546e-04  8.39400e-04  9.20869e-04  2.01232e-03  7.63577e-04  5.77361e-04  4.29252e-04  4.01792e-04  2.99872e-04  3.03074e-04  2.14740e-04  1.97103e-04  1.60502e-04  1.14974e-04  8.13346e-05  2.57525e-05  6.92049e-05  2.74348e-04  2.48552e-04  5.21796e-04  5.35210e-04  6.45333e-04  7.05742e-04  6.96894e-04  6.56809e-04  7.96380e-04  7.42831e-04  7.97910e-04  -1.18157e-03  6.75402e-04  4.92791e-04  4.30198e-04  2.87139e-04  3.15113e-04  1.58598e-04  1.92506e-04  1.24374e-04  8.73500e-05  7.69221e-05  6.03477e-05  2.07909e-05  2.48465e-05  7.58239e-05  1.40669e-04  2.06005e-04  2.69288e-04  3.22511e-04  3.59506e-04  3.83545e-04  3.92303e-04  3.84422e-04  3.66313e-04  3.33620e-04  3.14740e-04  2.80424e-04  2.56490e-04  2.30147e-04  2.02318e-04  1.70356e-04  1.37692e-04  1.09940e-04  9.13712e-05  7.13092e-05  5.27552e-05  3.77099e-05  1.35090e-05  
8.23891e-05  1.91335e-04  3.26859e-04  3.83532e-04  4.98961e-04  5.63656e-04  6.18324e-04  6.74352e-04  7.12452e-04  6.60866e-04  6.67435e-04  6.95096e-04  7.63577e-04  1.70853e-03  6.17441e-04  4.59158e-04  3.76684e-04  2.93234e-04  2.75520e-04  2.09963e-04  1.83838e-04  1.49113e-04  1.06881e-04  7.90819e-05  2.76089e-05  7.07430e-05  2.18736e-04  2.62939e-04  4.20807e-04  4.63982e-04  5.66914e-04  6.18862e-04  6.18269e-04  5.95246e-04  6.76439e-04  6.30859e-04  5.99177e-04  6.36638e-04  -1.07639e-03  5.87127e-04  4.46408e-04  2.98240e-04  2.69381e-04  1.58170e-04  1.61647e-04  1.18919e-04  8.67700e-05  7.68587e-05  5.46634e-05  2.05694e-05  2.14974e-05  6.24100e-05  1.16367e-04  1.70445e-04  2.24592e-04  2.71159e-04  3.05170e-04  3.29002e-04  3.39701e-04  3.36797e-04  3.24547e-04  2.97453e-04  2.73239e-04  2.63007e-04  2.35124e-04  2.12421e-04  1.89134e-04  1.61136e-04  1.30787e-04  1.05642e-04  8.94163e-05  7.12284e-05  5.35845e-05  3.87963e-05  1.51718e-05  
6.51959e-05  1.47805e-04  2.61413e-04  3.10677e-04  4.07395e-04  4.67253e-04  5.18074e-04  5.69286e-04  6.03071e-04  5.67285e-04  5.68609e-04  5.58301e-04  5.77361e-04  6.17441e-04  1.52127e-03  5.33651e-04  3.93887e-04  2.81441e-04  2.51688e-04  1.90782e-04  1.70024e-04  1.38745e-04  1.01122e-04  7.54439e-05  2.71817e-05  5.71893e-05  1.76148e-04  2.12641e-04  3.48112e-04  3.93629e-04  4.77619e-04  5.23274e-04  5.29900e-04  5.18520e-04  5.81534e-04  5.36499e-04  4.74157e-04  4.63722e-04  5.85472e-04  -9.35366e-04  5.68762e-04  3.51474e-04  2.63054e-04  1.50902e-04  1.52209e-04  1.10508e-04  8.22796e-05  7.14114e-05  5.03928e-05  1.95369e-05  1.46436e-05  4.14551e-05  8.70187e-05  1.33758e-04  1.82627e-04  2.25947e-04  2.59592e-04  2.85290e-04  2.98731e-04  3.00955e-04  2.94475e-04  2.71725e-04  2.50443e-04  2.35434e-04  2.28598e-04  2.01173e-04  1.81452e-04  1.56175e-04  1.27053e-04  1.03626e-04  8.93586e-05  7.26586e-05  5.55323e-05  4.06344e-05  1.62311e-05  
4.51736e-05  1.33284e-04  1.66173e-04  2.85669e-04  3.47690e-04  3.82438e-04  4.25940e-04  4.71994e-04  4.99536e-04  4.89417e-04  4.49576e-04  4.57403e-04  4.29252e-04  4.59158e-04  5.33651e-04  1.33291e-03  4.39408e-04  3.20157e-04  2.34964e-04  1.94883e-04  1.54145e-04  1.23492e-04  8.69821e-05  7.01735e-05  2.87091e-05  6.28575e-05  1.09474e-04  2.54184e-04  2.39028e-04  3.23384e-04  4.15385e-04  4.50789e-04  4.58118e-04  4.56433e-04  4.68618e-04  4.97509e-04  3.89647e-04  3.82942e-04  4.22562e-04  5.60814e-04  -8.45731e-04  4.36793e-04  2.46903e-04  1.56471e-04  1.01171e-04  9.82759e-05  7.40469e-05  6.82354e-05  3.98541e-05  1.90258e-05  1.18787e-05  2.94169e-05  6.91756e-05  1.09099e-04  1.53283e-04  1.91529e-04  2.22059e-04  2.47079e-04  2.60589e-04  2.63204e-04  2.59400e-04  2.41287e-04  2.22695e-04  2.09395e-04  1.97208e-04  1.87477e-04  1.63868e-04  1.41712e-04  1.15808e-04  9.43306e-05  8.19976e-05  6.71141e-05  5.14291e-05  3.79089e-05  1.64947e-05  
4.47103e-05  9.99839e-05  1.72616e-04  2.20629e-04  2.93345e-04  3.30800e-04  3.71855e-04  4.18699e-04  4.53533e-04  4.26035e-04  4.23144e-04  4.19281e-04  4.01792e-04  3.76684e-04  3.93887e-04  4.39408e-04  1.10315e-03  3.39583e-04  2.54636e-04  1.77321e-04  1.47487e-04  1.20562e-04  8.62081e-05  6.62573e-05  2.56028e-05  4.11376e-05  1.13918e-04  1.53669e-04  2.37895e-04  2.75268e-04  3.48011e-04  3.80686e-04  3.84961e-04  3.71622e-04  4.27662e-04  4.06122e-04  3.33378e-04  2.87664e-04  3.06265e-04  3.59164e-04  4.37758e-04  -7.80555e-04  3.26213e-04  1.63402e-04  1.19017e-04  8.49558e-05  5.99106e-05  5.64231e-05  3.74746e-05  1.67297e-05  8.55151e-06  1.94468e-05  5.12847e-05  8.49864e-05  1.22882e-04  1.56912e-04  1.85426e-04  2.09870e-04  2.24278e-04  2.30039e-04  2.29859e-04  2.15044e-04  1.99340e-04  1.89251e-04  1.79968e-04  1.65889e-04  1.58507e-04  1.33000e-04  1.08913e-04  8.94574e-05  7.87927e-05  6.54116e-05  5.06833e-05  3.75542e-05  1.54965e-05  
2.84195e-05  9.18253e-05  9.26189e-05  1.99117e-04  2.34341e-04  2.56076e-04  2.90097e-04  3.27443e-04  3.49387e-04  3.56384e-04  3.20814e-04  3.33727e-04  2.99872e-04  2.93234e-04  2.81441e-04  3.20157e-04  3.39583e-04  9.00796e-04  2.64667e-04  1.95035e-04  1.37063e-04  1.05684e-04  7.45882e-05  6.17199e-05  2.64493e-05  5.15081e-05  6.90796e-05  2.05992e-04  1.57487e-04  2.38645e-04  3.08331e-04  3.35032e-04  3.48000e-04  3.56263e-04  3.48797e-04  3.93156e-04  3.04232e-04  3.00374e-04  2.66571e-04  2.72030e-04  2.59289e-04  3.42941e-04  -7.11049e-04  2.25317e-04  1.19036e-04  9.38913e-05  6.67717e-05  5.97630e-05  3.32318e-05  1.68811e-05  7.69754e-06  1.34754e-05  3.84701e-05  6.42010e-05  9.60242e-05  1.23863e-04  1.48725e-04  1.72281e-04  1.87024e-04  1.93585e-04  1.96557e-04  1.86818e-04  1.74268e-04  1.66522e-04  1.59823e-04  1.48036e-04  1.37828e-04  1.26942e-04  1.00739e-04  8.29014e-05  7.40085e-05  6.21078e-05  4.83911e-05  3.62023e-05  1.61382e-05  
3.35032e-05  6.97504e-05  1.20683e-04  1.50086e-04  2.02678e-04  2.28374e-04  2.59994e-04  2.98152e-04  3.28884e-04  3.10485e-04  3.13323e-04  3.14459e-04  3.03074e-04  2.75520e-04  2.51688e-04  2.34964e-04  2.54636e-04  2.64667e-04  7.14150e-04  1.99373e-04  1.47019e-04  1.08549e-04  7.46816e-05  5.71056e-05  2.24653e-05  3.14817e-05  8.61394e-05  1.08946e-04  1.75515e-04  2.02630e-04  2.54946e-04  2.79648e-04  2.87754e-04  2.79356e-04  3.24652e-04  3.11064e-04  2.58541e-04  2.20529e-04  2.21075e-04  2.12434e-04  2.07017e-04  2.15038e-04  2.57333e-04  -6.08325e-04  1.63803e-04  9.98486e-05  5.77588e-05  4.86287e-05  3.15995e-05  1.41389e-05  6.81388e-06  1.12428e-05  3.02094e-05  5.12598e-05  7.75422e-05  1.01060e-04  1.23122e-04  1.44943e-04  1.59346e-04  1.66900e-04  1.71622e-04  1.64393e-04  1.54192e-04  1.48539e-04  1.43666e-04  1.33503e-04  1.25415e-04  1.11628e-04  9.72984e-05  7.68414e-05  6.92103e-05  5.85563e-05  4.58891e-05  3.44266e-05  1.42803e-05  
2.14759e-05  6.60079e-05  6.04223e-05  1.35139e-04  1.59022e-04  1.68240e-04  1.92950e-04  2.21489e-04  2.43316e-04  2.45277e-04  2.19686e-04  2.35642e-04  2.14740e-04  2.09963e-04  1.90782e-04  1.94883e-04  1.77321e-04  1.95035e-04  1.99373e-04  5.49057e-04  1.46796e-04  1.02699e-04  6.32724e-05  4.91206e-05  2.10757e-05  3.70631e-05  4.53844e-05  1.42439e-04  1.00549e-04  1.52699e-04  2.07443e-04  2.23924e-04  2.32377e-04  2.31908e-04  2.38095e-04  2.76082e-04  2.05573e-04  2.00350e-04  1.77369e-04  1.78536e-04  1.30503e-04  1.52951e-04  1.39614e-04  1.58938e-04  -5.10817e-04  1.17148e-04  6.98394e-05  5.07574e-05  2.45346e-05  1.25419e-05  5.81366e-06  6.82320e-06  1.95907e-05  3.32390e-05  5.20128e-05  6.91337e-05  8.59404e-05  1.03233e-04  1.15197e-04  1.22469e-04  1.27621e-04  1.23254e-04  1.16147e-04  1.12957e-04  1.10203e-04  1.02996e-04  9.75798e-05  8.75013e-05  7.30017e-05  6.42830e-05  5.53174e-05  4.71732e-05  3.71844e-05  2.80442e-05  1.26496e-05  
1.88660e-05  3.58389e-05  6.11021e-05  8.18224e-05  1.11328e-04  1.29239e-04  1.52960e-04  1.79862e-04  2.02437e-04  1.98667e-04  2.01837e-04  2.05063e-04  1.97103e-04  1.83838e-04  1.70024e-04  1.54145e-04  1.47487e-04  1.37063e-04  1.47019e-04  1.46796e-04  4.26625e-04  1.15136e-04  7.23635e-05  4.82062e-05  1.80268e-05  1.99748e-05  4.62073e-05  6.64524e-05  9.80723e-05  1.21911e-04  1.56858e-04  1.73984e-04  1.85520e-04  1.84955e-04  2.12652e-04  2.13782e-04  1.78410e-04  1.56083e-04  1.53281e-04  1.45332e-04  1.31814e-04  1.20423e-04  1.18559e-04  9.75669e-05  1.21086e-04  -3.92707e-04  8.92278e-05  5.79267e-05  2.87068e-05  1.07655e-05  1.56287e-06  -4.75341e-06  3.10859e-06  1.33609e-05  2.88771e-05  4.42333e-05  6.06014e-05  7.82059e-05  9.11241e-05  1.01053e-04  1.08896e-04  1.06405e-04  1.00964e-04  9.98846e-05  9.92225e-05  9.37743e-05  9.02907e-05  8.17859e-05  6.82647e-05  5.76016e-05  5.60474e-05  4.62001e-05  3.68676e-05  2.79233e-05  1.19618e-05  
1.28999e-05  1.72841e-05  4.10667e-05  4.84664e-05  7.32195e-05  8.94101e-05  1.10696e-04  1.34274e-04  1.55686e-04  1.52840e-04  1.61522e-04  1.64102e-04  1.60502e-04  1.49113e-04  1.38745e-04  1.23492e-04  1.20562e-04  1.05684e-04  1.08549e-04  1.02699e-04  1.15136e-04  3.17298e-04  7.52614e-05  4.83329e-05  1.61155e-05  1.14567e-05  3.08245e-05  3.44208e-05  6.99590e-05  8.48825e-05  1.12335e-04  1.26666e-04  1.38390e-04  1.37270e-04  1.67629e-04  1.65961e-04  1.40709e-04  1.18547e-04  1.20110e-04  1.13928e-04  1.07624e-04  9.38772e-05  9.31896e-05  5.82395e-05  7.75553e-05  9.14095e-05  -2.94541e-04  6.43856e-05  3.25620e-05  9.39316e-06  -1.76067e-06  -1.36706e-05  -9.90638e-06  -3.32097e-06  8.51837e-06  2.11911e-05  3.56951e-05  5.19016e-05  6.42921e-05  7.51774e-05  8.42283e-05  8.34316e-05  7.97065e-05  8.02421e-05  8.11900e-05  7.76479e-05  7.59273e-05  6.94571e-05  5.79854e-05  4.94116e-05  4.63708e-05  4.29678e-05  3.29605e-05  2.50820e-05  1.07425e-05  
8.62156e-06  6.95260e-06  2.72704e-05  2.63354e-05  4.36454e-05  5.85951e-05  7.48540e-05  9.15701e-05  1.06400e-04  1.07317e-04  1.17790e-04  1.16825e-04  1.14974e-04  1.06881e-04  1.01122e-04  8.69821e-05  8.62081e-05  7.45882e-05  7.46816e-05  6.32724e-05  7.23635e-05  7.52614e-05  2.12954e-04  4.32297e-05  1.32296e-05  6.94185e-06  2.25323e-05  1.69844e-05  5.10648e-05  6.13246e-05  7.76033e-05  8.92464e-05  1.00394e-04  1.02735e-04  1.24497e-04  1.19800e-04  1.06987e-04  8.95493e-05  9.16509e-05  8.35677e-05  8.37426e-05  7.17900e-05  7.15324e-05  3.99473e-05  5.04142e-05  5.30710e-05  5.90809e-05  -2.19486e-04  3.46402e-05  8.74008e-06  -2.53121e-06  -1.43813e-05  -1.30198e-05  -9.16220e-06  -1.22585e-06  8.15302e-06  1.92643e-05  3.16710e-05  4.14606e-05  5.10223e-05  5.88042e-05  5.84963e-05  5.61386e-05  5.74424e-05  5.89157e-05  5.68562e-05  5.61261e-05  5.16447e-05  4.29795e-05  3.69973e-05  3.50035e-05  3.11565e-05  2.68584e-05  1.93495e-05  8.29193e-06  
4.73502e-06  5.25826e-06  1.00834e-05  2.04377e-05  2.97280e-05  3.83305e-05  5.07473e-05  6.38835e-05  7.51386e-05  7.95697e-05  8.19516e-05  8.52002e-05  8.13346e-05  7.90819e-05  7.54439e-05  7.01735e-05  6.62573e-05  6.17199e-05  5.71056e-05  4.91206e-05  4.82062e-05  4.83329e-05  4.32297e-05  1.39537e-04  1.30404e-05  7.31774e-06  1.03387e-05  2.31295e-05  2.83559e-05  4.35897e-05  5.86414e-05  6.68389e-05  7.64539e-05  7.99299e-05  8.95469e-05  9.72904e-05  8.19457e-05  7.43050e-05  7.06134e-05  6.68065e-05  5.93168e-05  5.81537e-05  5.01309e-05  3.27191e-05  2.98115e-05  3.03820e-05  3.28026e-05  3.79304e-05  -1.58502e-04  9.77715e-06  -2.19512e-06  -1.28542e-05  -1.24919e-05  -1.02645e-05  -4.26226e-06  2.53149e-06  1.11073e-05  2.13321e-05  2.94205e-05  3.70030e-05  4.37874e-05  4.44648e-05  4.29244e-05  4.40440e-05  4.55189e-05  4.40934e-05  4.39105e-05  4.06847e-05  3.41293e-05  2.92987e-05  2.79152e-05  2.49457e-05  2.03275e-05  1.66934e-05  6.87284e-06  
7.98220e-07  1.18466e-06  -3.18081e-06  6.77790e-06  7.80243e-06  9.33538e-06  1.39074e-05  1.87569e-05  2.29207e-05  2.70614e-05  2.50138e-05  2.83577e-05  2.57525e-05  2.76089e-05  2.71817e-05  2.87091e-05  2.56028e-05  2.64493e-05  2.24653e-05  2.10757e-05  1.80268e-05  1.61155e-05  1.32296e-05  1.30404e-05  2.69818e-05  3.68892e-06  -1.00720e-06  1.21176e-05  2.91424e-06  1.21119e-05  1.84644e-05  2.06248e-05  2.44917e-05  2.67608e-05  2.69743e-05  3.59190e-05  2.67409e-05  2.73755e-05  2.41699e-05  2.51270e-05  1.91740e-05  2.38211e-05  1.67412e-05  1.38654e-05  8.70875e-06  1.01916e-05  8.84696e-06  1.03020e-05  8.97394e-06  3.74335e-07  -8.62554e-07  -6.22496e-06  -6.64234e-06  -6.33044e-06  -4.35020e-06  -1.83088e-06  1.54974e-06  5.67582e-06  9.06894e-06  1.25206e-05  1.55992e-05  1.61041e-05  1.56963e-05  1.64838e-05  1.73745e-05  1.70585e-05  1.72341e-05  1.61310e-05  1.35520e-05  1.17844e-05  1.13520e-05  1.02608e-05  8.44997e-06  6.54861e-06  3.62026e-06  
-1.68071e-04  1.81057e-04  1.45464e-04  1.87960e-04  1.76368e-04  1.56444e-04  1.38524e-04  1.25637e-04  1.12265e-04  1.10441e-04  7.85800e-05  8.44535e-05  6.92049e-05  7.07430e-05  5.71893e-05  6.28575e-05  4.11376e-05  5.15081e-05  3.14817e-05  3.70631e-05  1.99748e-05  1.14567e-05  6.94185e-06  7.31774e-06  3.68892e-06  9.46007e-04  4.10897e-04  5.22142e-04  4.99749e-04  5.44400e-04  5.82710e-04  5.96900e-04  5.80644e-04  5.68077e-04  5.00036e-04  4.70766e-04  4.02950e-04  3.93026e-04  3.40927e-04  2.98599e-04  2.22710e-04  2.03894e-04  1.35998e-04  1.41009e-04  9.50634e-05  8.94864e-05  6.90262e-05  4.99518e-05  3.13629e-05  1.40771e-05  1.02476e-04  1.54010e-04  1.57595e-04  1.53835e-04  1.40040e-04  1.24037e-04  1.05821e-04  8.65437e-05  7.35606e-05  5.72925e-05  4.28329e-05  3.85133e-05  3.81155e-05  3.46036e-05  2.75508e-05  2.13651e-05  1.63801e-05  1.35498e-05  1.34245e-05  1.04734e-05  6.37044e-06  2.44063e-06  4.54548e-07  7.41135e-09  1.06108e-06  
1.70185e-04  -9.07375e-04  4.67182e-04  3.75199e-04  4.04119e-04  3.99688e-04  3.73393e-04  3.55762e-04  3.44952e-04  2.84513e-04  3.01100e-04  2.69834e-04  2.74348e-04  2.18736e-04  1.76148e-04  1.09474e-04  1.13918e-04  6.90796e-05  8.61394e-05  4.53844e-05  4.62073e-05  3.08245e-05  2.25323e-05  1.03387e-05  -1.00720e-06  4.10897e-04  3.68258e-03  1.22581e-03  1.37014e-03  1.34073e-03  1.40071e-03  1.44430e-03  1.40778e-03  1.34842e-03  1.30217e-03  1.07126e-03  9.84963e-04  8.70659e-04  8.28320e-04  6.99054e-04  6.26890e-04  4.59937e-04  4.20019e-04  3.05847e-04  2.96894e-04  2.07603e-04  1.53090e-04  1.04748e-04  8.27347e-05  2.98468e-05  1.42041e-04  3.37148e-04  3.36069e-04  3.42430e-04  3.23351e-04  2.99434e-04  2.67691e-04  2.28752e-04  2.01058e-04  1.65192e-04  1.29336e-04  1.12826e-04  1.07692e-04  9.70392e-05  7.72407e-05  5.92022e-05  4.39596e-05  3.42315e-05  3.14345e-05  2.36740e-05  1.22676e-05  2.11822e-06  -2.50912e-06  -3.54454e-06  -2.87541e-06  
1.41946e-04  4.66057e-04  -1.26484e-03  6.38851e-04  5.49383e-04  4.90144e-04  4.65081e-04  4.46771e-04  4.11722e-04  4.32025e-04  2.93370e-04  3.27122e-04  2.48552e-04  2.62939e-04  2.12641e-04  2.54184e-04  1.53669e-04  2.05992e-04  1.08946e-04  1.42439e-04  6.64524e-05  3.44208e-05  1.69844e-05  2.31295e-05  1.21176e-05  5.22142e-04  1.22581e-03  5.40621e-03  1.88819e-03  1.88255e-03  1.96901e-03  2.01874e-03  1.99570e-03  1.97186e-03  1.70576e-03  1.66828e-03  1.39103e-03  1.38429e-03  1.17609e-03  1.03710e-03  7.33698e-04  7.09148e-04  4.31315e-04  4.88906e-04  2.94601e-04  3.05617e-04  2.38397e-04  1.74896e-04  1.03455e-04  4.55296e-05  1.51058e-04  3.42406e-04  4.11691e-04  4.10130e-04  4.12618e-04  3.99190e-04  3.72540e-04  3.37687e-04  3.08374e-04  2.60325e-04  2.15050e-04  1.92869e-04  1.79469e-04  1.57205e-04  1.28260e-04  1.02430e-04  7.88423e-05  6.18982e-05  5.49445e-05  3.92657e-05  2.32283e-05  8.31377e-06  1.95758e-07  -1.80291e-06  1.71872e-06  
1.79985e-04  3.82903e-04  6.41107e-04  -1.34491e-03  7.41965e-04  6.77893e-04  6.40433e-04  6.40490e-04  6.40610e-04  5.51478e-04  5.80563e-04  5.28625e-04  5.21796e-04  4.20807e-04  3.48112e-04  2.39028e-04  2.37895e-04  1.57487e-04  1.75515e-04  1.00549e-04  9.80723e-05  6.99590e-05  5.10648e-05  2.83559e-05  2.91424e-06  4.99749e-04  1.37014e-03  1.88819e-03  6.78514e-03  2.72917e-03  2.47110e-03  2.42663e-03  2.38279e-03  2.29717e-03  2.22814e-03  1.85892e-03  1.68911e-03  1.49226e-03  1.41455e-03  1.20040e-03  1.07534e-03  8.01579e-04  7.23302e-04  5.23714e-04  5.02133e-04  3.54850e-04  2.62064e-04  1.82140e-04  1.41792e-04  5.17913e-05  1.41488e-04  3.36001e-04  3.94955e-04  4.61447e-04  4.59932e-04  4.66720e-04  4.53099e-04  4.23710e-04  3.95740e-04  3.48682e-04  2.97724e-04  2.62506e-04  2.40927e-04  2.13110e-04  1.78376e-04  1.47165e-04  1.16087e-04  9.08601e-05  7.58136e-05  5.61373e-05  3.60444e-05  1.77915e-05  7.20833e-06  2.50203e-06  -1.52912e-06  
1.40334e-04  3.43272e-04  4.69832e-04  6.68642e-04  -1.43227e-03  8.53141e-04  7.26449e-04  6.91488e-04  6.78733e-04  6.39533e-04  6.10612e-04  5.82850e-04  5.35210e-04  4.63982e-04  3.93629e-04  3.23384e-04  2.75268e-04  2.38645e-04  2.02630e-04  1.52699e-04  1.21911e-04  8.48825e-05  6.13246e-05  4.35897e-05  1.21119e-05  5.44400e-04  1.34073e-03  1.88255e-03  2.72917e-03  8.04210e-03  3.40753e-03  2.96001e-03  2.78409e-03  2.71209e-03  2.52097e-03  2.23343e-03  1.99172e-03  1.83657e-03  1.67026e-03  1.43079e-03  1.20490e-03  9.89492e-04  7.93933e-04  6.63074e-04  5.53681e-04  4.36444e-04  3.32431e-04  2.34368e-04  1.67690e-04  6.42491e-05  1.11126e-04  2.74840e-04  3.50747e-04  4.11092e-04  4.75224e-04  4.83189e-04  4.87374e-04  4.78257e-04  4.60480e-04  4.13313e-04  3.66681e-04  3.32504e-04  3.04016e-04  2.67249e-04  2.29285e-04  1.93906e-04  1.59077e-04  1.28106e-04  1.07714e-04  7.91897e-05  5.72232e-05  3.54995e-05  2.02818e-05  1.26342e-05  4.15111e-06  
1.41645e-04  3.69672e-04  4.70339e-04  6.50183e-04  9.10104e-04  -1.44715e-03  1.04028e-03  8.92273e-04  8.35025e-04  7.81197e-04  7.26966e-04  7.10435e-04  6.45333e-04  5.66914e-04  4.77619e-04  4.15385e-04  3.48011e-04  3.08331e-04  2.54946e-04  2.07443e-04  1.56858e-04  1.12335e-04  7.76033e-05  5.86414e-05  1.84644e-05  5.82710e-04  1.40071e-03  1.96901e-03  2.47110e-03  3.40753e-03  9.25181e-03  4.00168e-03  3.31361e-03  3.01450e-03  2.79322e-03  2.50871e-03  2.18875e-03  2.02348e-03  1.83344e-03  1.58402e-03  1.30304e-03  1.07992e-03  8.46218e-04  7.09023e-04  5.72984e-04  4.68659e-04  3.55167e-04  2.58670e-04  1.78416e-04  7.00112e-05  1.04755e-04  2.66637e-04  3.60620e-04  4.40389e-04  5.03693e-04  5.60512e-04  5.61036e-04  5.58220e-04  5.42178e-04  4.95522e-04  4.43740e-04  3.98662e-04  3.62442e-04  3.20477e-04  2.77287e-04  2.37318e-04  1.95548e-04  1.57161e-04  1.29002e-04  9.64206e-05  7.05298e-05  4.54504e-05  2.76026e-05  1.75184e-05  6.85273e-06  
1.43247e-04  3.73325e-04  4.89325e-04  6.39163e-04  8.04443e-04  1.06102e-03  -1.43551e-03  1.18513e-03  9.82914e-04  8.60883e-04  8.00272e-04  7.76496e-04  7.05742e-04  6.18862e-04  5.23274e-04  4.50789e-04  3.80686e-04  3.35032e-04  2.79648e-04  2.23924e-04  1.73984e-04  1.26666e-04  8.92464e-05  6.68389e-05  2.06248e-05  5.96900e-04  1.44430e-03  2.01874e-03  2.42663e-03  2.96001e-03  4.00168e-03  9.96453e-03  4.24023e-03  3.42735e-03  2.99719e-03  2.65987e-03  2.32176e-03  2.14216e-03  1.94300e-03  1.67296e-03  1.38080e-03  1.13997e-03  8.96824e-04  7.43995e-04  6.10297e-04  4.95295e-04  3.76997e-04  2.74776e-04  1.90286e-04  7.35398e-05  9.85034e-05  2.54905e-04  3.56094e-04  4.45144e-04  5.19030e-04  5.68145e-04  6.03594e-04  5.92634e-04  5.79458e-04  5.34319e-04  4.82001e-04  4.32972e-04  3.93224e-04  3.48899e-04  3.03803e-04  2.61692e-04  2.17123e-04  1.75195e-04  1.42992e-04  1.07795e-04  8.02307e-05  5.33796e-05  3.37204e-05  2.19226e-05  8.53052e-06  
1.17116e-04  3.14984e-04  4.22263e-04  5.72943e-04  6.88108e-04  8.28476e-04  1.10565e-03  -1.37346e-03  1.19903e-03  9.36317e-04  8.04893e-04  7.71235e-04  6.96894e-04  6.18269e-04  5.29900e-04  4.58118e-04  3.84961e-04  3.48000e-04  2.87754e-04  2.32377e-04  1.85520e-04  1.38390e-04  1.00394e-04  7.64539e-05  2.44917e-05  5.80644e-04  1.40778e-03  1.99570e-03  2.38279e-03  2.78409e-03  3.31361e-03  4.24023e-03  9.92977e-03  4.24952e-03  3.32423e-03  2.78519e-03  2.42148e-03  2.23881e-03  2.01512e-03  1.73124e-03  1.43154e-03  1.20385e-03  9.44861e-04  7.97407e-04  6.47670e-04  5.30630e-04  4.08516e-04  2.96900e-04  2.06722e-04  7.79725e-05  7.16880e-05  1.93052e-04  2.90151e-04  3.79161e-04  4.62759e-04  5.16799e-04  5.46959e-04  5.74277e-04  5.63498e-04  5.24162e-04  4.83872e-04  4.44449e-04  4.05334e-04  3.60144e-04  3.18616e-04  2.77511e-04  2.36361e-04  1.95049e-04  1.62044e-04  1.22362e-04  9.64991e-05  6.91282e-05  4.65330e-05  3.23832e-05  1.26846e-05  
1.01773e-04  2.92651e-04  3.70002e-04  5.45984e-04  6.35308e-04  7.25173e-04  8.56289e-04  1.14582e-03  -1.35455e-03  1.15259e-03  8.56564e-04  7.53897e-04  6.56809e-04  5.95246e-04  5.18520e-04  4.56433e-04  3.71622e-04  3.56263e-04  2.79356e-04  2.31908e-04  1.84955e-04  1.37270e-04  1.02735e-04  7.99299e-05  2.67608e-05  5.68077e-04  1.34842e-03  1.97186e-03  2.29717e-03  2.71209e-03  3.01450e-03  3.42735e-03  4.24952e-03  9.81768e-03  4.07193e-03  3.09491e-03  2.49041e-03  2.28238e-03  2.02646e-03  1.73314e-03  1.42300e-03  1.22935e-03  9.38724e-04  8.25941e-04  6.58500e-04  5.47002e-04  4.27574e-04  3.07195e-04  2.12695e-04  7.98298e-05  5.99536e-05  1.63983e-04  2.56438e-04  3.42170e-04  4.27405e-04  4.81573e-04  5.14967e-04  5.39853e-04  5.48446e-04  5.07884e-04  4.74316e-04  4.40756e-04  4.03094e-04  3.58786e-04  3.20018e-04  2.80226e-04  2.41795e-04  2.01845e-04  1.69145e-04  1.28015e-04  1.03489e-04  7.63044e-05  5.25781e-05  3.74365e-05  1.51534e-05  
1.17386e-04  2.70831e-04  4.60812e-04  5.19277e-04  6.63669e-04  7.63107e-04  8.39214e-04  9.84681e-04  1.25332e-03  -1.20701e-03  1.16740e-03  9.16174e-04  7.96380e-04  6.76439e-04  5.81534e-04  4.68618e-04  4.27662e-04  3.48797e-04  3.24652e-04  2.38095e-04  2.12652e-04  1.67629e-04  1.24497e-04  8.95469e-05  2.69743e-05  5.00036e-04  1.30217e-03  1.70576e-03  2.22814e-03  2.52097e-03  2.79322e-03  2.99719e-03  3.32423e-03  4.07193e-03  9.31597e-03  3.76444e-03  2.67792e-03  2.10716e-03  1.88429e-03  1.60552e-03  1.38516e-03  1.11070e-03  9.38721e-04  7.16419e-04  6.38132e-04  4.91292e-04  3.74439e-04  2.75669e-04  2.00032e-04  7.25910e-05  5.09997e-05  1.44098e-04  2.35047e-04  3.22954e-04  4.06710e-04  4.69504e-04  5.09648e-04  5.34455e-04  5.39349e-04  5.19843e-04  4.83788e-04  4.41727e-04  4.02965e-04  3.64427e-04  3.28053e-04  2.90228e-04  2.51310e-04  2.09576e-04  1.71459e-04  1.33617e-04  1.08514e-04  8.17342e-05  5.82960e-05  4.12467e-05  1.51592e-05  
8.12077e-05  2.57716e-04  3.00689e-04  5.11340e-04  5.96166e-04  6.66346e-04  7.33002e-04  8.00718e-04  9.05519e-04  1.11200e-03  -1.21941e-03  9.89978e-04  7.42831e-04  6.30859e-04  5.36499e-04  4.97509e-04  4.06122e-04  3.93156e-04  3.11064e-04  2.76082e-04  2.13782e-04  1.65961e-04  1.19800e-04  9.72904e-05  3.59190e-05  4.70766e-04  1.07126e-03  1.66828e-03  1.85892e-03  2.23343e-03  2.50871e-03  2.65987e-03  2.78519e-03  3.09491e-03  3.76444e-03  8.61054e-03  3.34700e-03  2.35308e-03  1.79530e-03  1.50786e-03  1.19599e-03  1.05863e-03  7.92863e-04  6.99191e-04  5.31091e-04  4.68144e-04  3.65203e-04  2.76233e-04  1.83973e-04  7.03015e-05  3.52292e-05  9.93729e-05  1.79400e-04  2.56134e-04  3.38032e-04  3.95440e-04  4.36567e-04  4.70995e-04  4.83499e-04  4.64360e-04  4.48045e-04  4.15811e-04  3.81328e-04  3.45220e-04  3.14550e-04  2.80372e-04  2.47680e-04  2.10380e-04  1.75285e-04  1.36352e-04  1.14494e-04  8.90386e-05  6.46893e-05  4.71295e-05  2.01262e-05  
8.10630e-05  2.10936e-04  3.04638e-04  4.02946e-04  4.88524e-04  5.67521e-04  6.21266e-04  6.64429e-04  6.93218e-04  7.65308e-04  9.02062e-04  -1.13628e-03  7.97910e-04  5.99177e-04  4.74157e-04  3.89647e-04  3.33378e-04  3.04232e-04  2.58541e-04  2.05573e-04  1.78410e-04  1.40709e-04  1.06987e-04  8.19457e-05  2.67409e-05  4.02950e-04  9.84963e-04  1.39103e-03  1.68911e-03  1.99172e-03  2.18875e-03  2.32176e-03  2.42148e-03  2.49041e-03  2.67792e-03  3.34700e-03  7.44517e-03  2.79695e-03  1.88734e-03  1.38777e-03  1.11808e-03  9.49029e-04  7.59048e-04  6.44061e-04  5.30917e-04  4.35567e-04  3.42866e-04  2.50197e-04  1.77767e-04  6.30189e-05  3.00610e-05  8.30871e-05  1.43405e-04  2.02895e-04  2.70433e-04  3.10308e-04  3.41315e-04  3.74959e-04  3.88581e-04  3.67878e-04  3.56784e-04  3.45921e-04  3.17927e-04  2.85150e-04  2.60274e-04  2.31044e-04  2.06768e-04  1.78043e-04  1.52825e-04  1.16837e-04  1.00095e-04  7.85560e-05  5.67998e-05  4.21273e-05  1.63757e-05  
6.49181e-05  2.13896e-04  2.16883e-04  3.96908e-04  4.37728e-04  4.93005e-04  5.35056e-04  5.66263e-04  5.66155e-04  6.18143e-04  6.16632e-04  7.53794e-04  -1.18157e-03  6.36638e-04  4.63722e-04  3.82942e-04  2.87664e-04  3.00374e-04  2.20529e-04  2.00350e-04  1.56083e-04  1.18547e-04  8.95493e-05  7.43050e-05  2.73755e-05  3.93026e-04  8.70659e-04  1.38429e-03  1.49226e-03  1.83657e-03  2.02348e-03  2.14216e-03  2.23881e-03  2.28238e-03  2.10716e-03  2.35308e-03  2.79695e-03  6.52535e-03  2.23898e-03  1.51413e-03  1.04762e-03  9.14960e-04  6.60502e-04  6.30463e-04  4.69209e-04  4.15641e-04  3.32531e-04  2.41834e-04  1.63190e-04  6.04712e-05  3.19677e-05  8.32121e-05  1.36629e-04  1.87163e-04  2.47275e-04  2.78915e-04  3.04084e-04  3.34838e-04  3.47214e-04  3.25137e-04  3.15663e-04  3.08414e-04  2.87981e-04  2.55626e-04  2.32949e-04  2.06146e-04  1.85088e-04  1.60250e-04  1.39374e-04  1.05588e-04  9.08487e-05  7.11786e-05  5.11022e-05  3.82160e-05  1.62554e-05  
7.11040e-05  1.85831e-04  2.55691e-04  3.45154e-04  4.11027e-04  4.73113e-04  5.14881e-04  5.48989e-04  5.59824e-04  5.67786e-04  5.62176e-04  6.05025e-04  6.75402e-04  -1.07639e-03  5.85472e-04  4.22562e-04  3.06265e-04  2.66571e-04  2.21075e-04  1.77369e-04  1.53281e-04  1.20110e-04  9.16509e-05  7.06134e-05  2.41699e-05  3.40927e-04  8.28320e-04  1.17609e-03  1.41455e-03  1.67026e-03  1.83344e-03  1.94300e-03  2.01512e-03  2.02646e-03  1.88429e-03  1.79530e-03  1.88734e-03  2.23898e-03  5.56011e-03  1.79196e-03  1.21653e-03  8.72393e-04  6.48298e-04  5.46668e-04  4.49403e-04  3.66612e-04  2.88187e-04  2.09692e-04  1.47840e-04  5.39965e-05  3.11863e-05  8.16305e-05  1.31320e-04  1.79581e-04  2.33015e-04  2.66201e-04  2.91660e-04  3.17610e-04  3.28398e-04  3.13134e-04  3.03045e-04  2.90065e-04  2.68910e-04  2.45882e-04  2.23558e-04  1.99026e-04  1.78343e-04  1.53815e-04  1.31077e-04  1.01606e-04  8.70270e-05  6.86141e-05  5.01190e-05  3.70862e-05  1.47097e-05  
5.82678e-05  1.62868e-04  2.00129e-04  3.07286e-04  3.62382e-04  4.03719e-04  4.40608e-04  4.75028e-04  4.91392e-04  4.95602e-04  4.66144e-04  4.80932e-04  4.92791e-04  5.87127e-04  -9.35366e-04  5.60814e-04  3.59164e-04  2.72030e-04  2.12434e-04  1.78536e-04  1.45332e-04  1.13928e-04  8.35677e-05  6.68065e-05  2.51270e-05  2.98599e-04  6.99054e-04  1.03710e-03  1.20040e-03  1.43079e-03  1.58402e-03  1.67296e-03  1.73124e-03  1.73314e-03  1.60552e-03  1.50786e-03  1.38777e-03  1.51413e-03  1.79196e-03  4.88182e-03  1.51829e-03  9.88680e-04  6.13424e-04  4.82692e-04  3.72210e-04  3.15120e-04  2.44457e-04  1.82556e-04  1.25247e-04  4.84417e-05  2.74006e-05  6.96246e-05  1.13432e-04  1.55756e-04  2.03887e-04  2.33936e-04  2.57694e-04  2.82668e-04  2.93806e-04  2.81436e-04  2.73982e-04  2.63254e-04  2.44412e-04  2.22727e-04  2.07282e-04  1.83790e-04  1.65541e-04  1.43377e-04  1.22259e-04  9.51916e-05  8.21342e-05  6.53165e-05  4.80630e-05  3.57274e-05  1.46247e-05  
5.72601e-05  9.97869e-05  2.26382e-04  2.04371e-04  2.84677e-04  3.46059e-04  3.83558e-04  4.17169e-04  4.40321e-04  4.17289e-04  4.55453e-04  4.25673e-04  4.30198e-04  4.46408e-04  5.68762e-04  -8.45731e-04  4.37758e-04  2.59289e-04  2.07017e-04  1.30503e-04  1.31814e-04  1.07624e-04  8.37426e-05  5.93168e-05  1.91740e-05  2.22710e-04  6.26890e-04  7.33698e-04  1.07534e-03  1.20490e-03  1.30304e-03  1.38080e-03  1.43154e-03  1.42300e-03  1.38516e-03  1.19599e-03  1.11808e-03  1.04762e-03  1.21653e-03  1.51829e-03  4.26724e-03  1.23576e-03  7.87716e-04  4.46766e-04  3.78683e-04  2.66728e-04  2.03280e-04  1.46996e-04  1.12418e-04  4.07729e-05  1.88421e-05  4.82555e-05  8.49966e-05  1.23530e-04  1.65745e-04  1.96602e-04  2.21737e-04  2.45681e-04  2.57796e-04  2.53439e-04  2.49270e-04  2.36846e-04  2.19817e-04  2.03517e-04  1.90131e-04  1.73826e-04  1.56239e-04  1.35565e-04  1.13735e-04  9.05410e-05  7.88443e-05  6.39030e-05  4.81570e-05  3.56935e-05  1.29215e-05  
2.88800e-05  8.61884e-05  9.58160e-05  1.84873e-04  2.12106e-04  2.48776e-04  2.80822e-04  3.05229e-04  3.13780e-04  3.42006e-04  3.19449e-04  3.20782e-04  2.87139e-04  2.98240e-04  3.51474e-04  4.36793e-04  -7.80555e-04  3.42941e-04  2.15038e-04  1.52951e-04  1.20423e-04  9.38772e-05  7.17900e-05  5.81537e-05  2.38211e-05  2.03894e-04  4.59937e-04  7.09148e-04  8.01579e-04  9.89492e-04  1.07992e-03  1.13997e-03  1.20385e-03  1.22935e-03  1.11070e-03  1.05863e-03  9.49029e-04  9.14960e-04  8.72393e-04  9.88680e-04  1.23576e-03  3.57157e-03  9.57003e-04  5.80998e-04  3.37671e-04  2.51405e-04  1.93508e-04  1.41763e-04  9.69362e-05  3.86609e-05  1.20161e-05  2.57818e-05  5.36986e-05  8.22899e-05  1.19288e-04  1.44317e-04  1.67568e-04  1.94242e-04  2.09464e-04  2.08211e-04  2.10689e-04  2.06037e-04  1.92818e-04  1.79558e-04  1.70297e-04  1.55702e-04  1.45995e-04  1.27958e-04  1.08936e-04  8.68162e-05  7.75759e-05  6.42712e-05  4.90126e-05  3.69716e-05  1.54402e-05  
4.03263e-05  5.09974e-05  1.62344e-04  1.13455e-04  1.79933e-04  2.27018e-04  2.57764e-04  2.86082e-04  3.12109e-04  2.88338e-04  3.34857e-04  3.10919e-04  3.15113e-04  2.69381e-04  2.63054e-04  2.46903e-04  3.26213e-04  -7.11049e-04  2.57333e-04  1.39614e-04  1.18559e-04  9.31896e-05  7.15324e-05  5.01309e-05  1.67412e-05  1.35998e-04  4.20019e-04  4.31315e-04  7.23302e-04  7.93933e-04  8.46218e-04  8.96824e-04  9.44861e-04  9.38724e-04  9.38721e-04  7.92863e-04  7.59048e-04  6.60502e-04  6.48298e-04  6.13424e-04  7.87716e-04  9.57003e-04  2.89379e-03  6.79845e-04  4.33741e-04  2.29373e-04  1.50733e-04  1.06550e-04  8.46877e-05  3.04943e-05  7.43508e-06  1.64402e-05  3.54968e-05  5.79300e-05  8.66045e-05  1.06352e-04  1.25856e-04  1.49082e-04  1.63135e-04  1.64088e-04  1.68522e-04  1.66178e-04  1.56298e-04  1.46529e-04  1.40030e-04  1.28431e-04  1.20602e-04  1.08479e-04  9.19598e-05  7.36503e-05  6.64808e-05  5.56701e-05  4.28123e-05  3.23566e-05  1.14649e-05  
2.24476e-05  7.25547e-05  6.41271e-05  1.34963e-04  1.43503e-04  1.60287e-04  1.74854e-04  1.84665e-04  1.83046e-04  2.06525e-04  1.82120e-04  1.86185e-04  1.58598e-04  1.58170e-04  1.50902e-04  1.56471e-04  1.63402e-04  2.25317e-04  -6.08325e-04  1.58938e-04  9.75669e-05  5.82395e-05  3.99473e-05  3.27191e-05  1.38654e-05  1.41009e-04  3.05847e-04  4.88906e-04  5.23714e-04  6.63074e-04  7.09023e-04  7.43995e-04  7.97407e-04  8.25941e-04  7.16419e-04  6.99191e-04  6.44061e-04  6.30463e-04  5.46668e-04  4.82692e-04  4.46766e-04  5.80998e-04  6.79845e-04  2.22836e-03  4.90483e-04  2.89407e-04  1.68105e-04  1.04034e-04  6.89213e-05  2.74209e-05  1.18759e-05  2.66598e-05  4.16528e-05  5.62006e-05  7.80925e-05  8.58458e-05  9.47916e-05  1.11337e-04  1.19930e-04  1.11609e-04  1.13401e-04  1.17909e-04  1.11555e-04  1.00061e-04  9.34273e-05  8.35667e-05  7.82134e-05  7.03010e-05  6.38599e-05  4.80257e-05  4.32635e-05  3.52243e-05  2.58923e-05  1.99801e-05  8.28420e-06  
3.14381e-05  4.21100e-05  1.21939e-04  7.92025e-05  1.17865e-04  1.55876e-04  1.72054e-04  1.84317e-04  1.90748e-04  1.83938e-04  2.19430e-04  1.92081e-04  1.92506e-04  1.61647e-04  1.52209e-04  1.01171e-04  1.19017e-04  1.19036e-04  1.63803e-04  -5.10817e-04  1.21086e-04  7.75553e-05  5.04142e-05  2.98115e-05  8.70875e-06  9.50634e-05  2.96894e-04  2.94601e-04  5.02133e-04  5.53681e-04  5.72984e-04  6.10297e-04  6.47670e-04  6.58500e-04  6.38132e-04  5.31091e-04  5.30917e-04  4.69209e-04  4.49403e-04  3.72210e-04  3.78683e-04  3.37671e-04  4.33741e-04  4.90483e-04  1.71986e-03  3.46536e-04  1.94484e-04  9.64977e-05  6.45663e-05  2.13071e-05  8.80930e-06  2.01032e-05  3.17381e-05  4.51653e-05  6.16699e-05  7.19300e-05  8.20581e-05  9.47065e-05  1.02119e-04  1.00803e-04  1.02361e-04  1.01203e-04  9.53575e-05  8.88172e-05  8.41971e-05  7.65581e-05  7.15074e-05  6.37278e-05  5.50955e-05  4.45526e-05  3.94154e-05  3.26762e-05  2.49148e-05  1.88440e-05  6.49153e-06  
1.75316e-05  4.52045e-05  5.35794e-05  8.33345e-05  9.46625e-05  1.11230e-04  1.23537e-04  1.32327e-04  1.34781e-04  1.46739e-04  1.40280e-04  1.38812e-04  1.24374e-04  1.18919e-04  1.10508e-04  9.82759e-05  8.49558e-05  9.38913e-05  9.98486e-05  1.17148e-04  -3.92707e-04  9.14095e-05  5.30710e-05  3.03820e-05  1.01916e-05  8.94864e-05  2.07603e-04  3.05617e-04  3.54850e-04  4.36444e-04  4.68659e-04  4.95295e-04  5.30630e-04  5.47002e-04  4.91292e-04  4.68144e-04  4.35567e-04  4.15641e-04  3.66612e-04  3.15120e-04  2.66728e-04  2.51405e-04  2.29373e-04  2.89407e-04  3.46536e-04  1.29756e-03  2.45896e-04  1.29698e-04  6.31126e-05  1.88714e-05  6.77817e-06  1.32476e-05  2.16520e-05  3.05025e-05  4.40687e-05  5.02898e-05  5.75776e-05  6.92653e-05  7.61198e-05  7.37246e-05  7.63933e-05  7.87096e-05  7.47126e-05  6.87367e-05  6.53561e-05  5.93559e-05  5.61707e-05  5.07286e-05  4.50184e-05  3.52563e-05  3.26027e-05  2.68442e-05  2.03129e-05  1.56162e-05  6.43413e-06  
1.14951e-05  3.23782e-05  3.23385e-05  6.04492e-05  6.44720e-05  7.88863e-05  8.87456e-05  9.44100e-05  9.36951e-05  1.09881e-04  1.02574e-04  1.01114e-04  8.73500e-05  8.67700e-05  8.22796e-05  7.40469e-05  5.99106e-05  6.67717e-05  5.77588e-05  6.98394e-05  8.92278e-05  -2.94541e-04  5.90809e-05  3.28026e-05  8.84696e-06  6.90262e-05  1.53090e-04  2.38397e-04  2.62064e-04  3.32431e-04  3.55167e-04  3.76997e-04  4.08516e-04  4.27574e-04  3.74439e-04  3.65203e-04  3.42866e-04  3.32531e-04  2.88187e-04  2.44457e-04  2.03280e-04  1.93508e-04  1.50733e-04  1.68105e-04  1.94484e-04  2.45896e-04  9.43431e-04  1.55026e-04  7.63577e-05  1.69353e-05  4.14586e-06  6.57050e-06  1.20627e-05  1.80405e-05  2.82860e-05  3.28317e-05  3.87087e-05  4.85397e-05  5.45480e-05  5.34286e-05  5.65627e-05  5.92088e-05  5.64576e-05  5.21970e-05  5.01178e-05  4.57937e-05  4.38252e-05  3.99058e-05  3.55405e-05  2.79493e-05  2.58627e-05  2.21809e-05  1.67013e-05  1.29096e-05  5.46787e-06  
8.19896e-06  2.38666e-05  1.99119e-05  4.69109e-05  5.11152e-05  6.00171e-05  7.00085e-05  7.74953e-05  8.14432e-05  9.22571e-05  8.43987e-05  8.75104e-05  7.69221e-05  7.68587e-05  7.14114e-05  6.82354e-05  5.64231e-05  5.97630e-05  4.86287e-05  5.07574e-05  5.79267e-05  6.43856e-05  -2.19486e-04  3.79304e-05  1.03020e-05  4.99518e-05  1.04748e-04  1.74896e-04  1.82140e-04  2.34368e-04  2.58670e-04  2.74776e-04  2.96900e-04  3.07195e-04  2.75669e-04  2.76233e-04  2.50197e-04  2.41834e-04  2.09692e-04  1.82556e-04  1.46996e-04  1.41763e-04  1.06550e-04  1.04034e-04  9.64977e-05  1.29698e-04  1.55026e-04  6.47589e-04  8.35491e-05  1.75558e-05  1.82182e-06  6.48746e-08  3.31484e-06  7.26532e-06  1.49928e-05  1.93698e-05  2.51204e-05  3.38667e-05  3.97228e-05  4.10394e-05  4.48874e-05  4.69391e-05  4.49650e-05  4.26971e-05  4.19030e-05  3.89798e-05  3.78516e-05  3.47318e-05  3.04754e-05  2.46013e-05  2.30322e-05  1.98769e-05  1.59204e-05  1.20425e-05  5.26900e-06  
8.19916e-06  1.41599e-05  2.70225e-05  2.72129e-05  3.55761e-05  4.55334e-05  5.22273e-05  5.70044e-05  6.02041e-05  6.25311e-05  6.67026e-05  6.33319e-05  6.03477e-05  5.46634e-05  5.03928e-05  3.98541e-05  3.74746e-05  3.32318e-05  3.15995e-05  2.45346e-05  2.87068e-05  3.25620e-05  3.46402e-05  -1.58502e-04  8.97394e-06  3.13629e-05  8.27347e-05  1.03455e-04  1.41792e-04  1.67690e-04  1.78416e-04  1.90286e-04  2.06722e-04  2.12695e-04  2.00032e-04  1.83973e-04  1.77767e-04  1.63190e-04  1.47840e-04  1.25247e-04  1.12418e-04  9.69362e-05  8.46877e-05  6.89213e-05  6.45663e-05  6.31126e-05  7.63577e-05  8.35491e-05  4.19756e-04  1.95399e-05  1.06771e-06  1.76931e-07  1.95138e-06  4.52483e-06  9.45663e-06  1.18990e-05  1.53746e-05  2.10755e-05  2.48454e-05  2.53347e-05  2.78965e-05  2.96303e-05  2.84771e-05  2.68195e-05  2.62704e-05  2.43387e-05  2.37146e-05  2.18335e-05  1.94003e-05  1.55296e-05  1.45949e-05  1.26029e-05  9.86599e-06  7.93938e-06  3.09925e-06  
3.07356e-06  7.05442e-06  7.24359e-06  1.32965e-05  1.49684e-05  1.63819e-05  1.83562e-05  2.04298e-05  2.17338e-05  2.36190e-05  2.21275e-05  2.29963e-05  2.07909e-05  2.05694e-05  1.95369e-05  1.90258e-05  1.67297e-05  1.68811e-05  1.41389e-05  1.25419e-05  1.07655e-05  9.39316e-06  8.74008e-06  9.77715e-06  3.74335e-07  1.40771e-05  2.98468e-05  4.55296e-05  5.17913e-05  6.42491e-05  7.00112e-05  7.35398e-05  7.79725e-05  7.98298e-05  7.25910e-05  7.03015e-05  6.30189e-05  6.04712e-05  5.39965e-05  4.84417e-05  4.07729e-05  3.86609e-05  3.04943e-05  2.74209e-05  2.13071e-05  1.88714e-05  1.69353e-05  1.75558e-05  1.95399e-05  7.53363e-05  1.28330e-06  1.26647e-06  2.23461e-06  3.40607e-06  5.36800e-06  6.51710e-06  7.86762e-06  9.82890e-06  1.11386e-05  1.13323e-05  1.20641e-05  1.23973e-05  1.18497e-05  1.12449e-05  1.09477e-05  1.01735e-05  9.79696e-06  8.95493e-06  7.87235e-06  6.42333e-06  5.96714e-06  5.13984e-06  4.07589e-06  3.23285e-06  2.43617e-06  
9.99102e-05  1.57777e-04  1.52017e-04  1.47772e-04  1.37415e-04  1.12117e-04  8.60532e-05  6.84168e-05  5.47548e-05  3.72779e-05  2.51497e-05  2.43052e-05  2.48465e-05  2.14974e-05  1.46436e-05  1.18787e-05  8.55151e-06  7.69754e-06  6.81388e-06  5.81366e-06  1.56287e-06  -1.76067e-06  -2.53121e-06  -2.19512e-06  -8.62554e-07  1.02476e-04  1.42041e-04  1.51058e-04  1.41488e-04  1.11126e-04  1.04755e-04  9.85034e-05  7.16880e-05  5.99536e-05  5.09997e-05  3.52292e-05  3.00610e-05  3.19677e-05  3.11863e-05  2.74006e-05  1.88421e-05  1.20161e-05  7.43508e-06  1.18759e-05  8.80930e-06  6.77817e-06  4.14586e-06  1.82182e-06  1.06771e-06  1.28330e-06  3.42775e-04  1.53293e-04  1.51337e-04  1.43117e-04  1.23930e-04  1.04131e-04  8.30801e-05  6.13567e-05  4.74495e-05  3.22017e-05  1.87423e-05  1.59552e-05  1.76105e-05  1.62279e-05  1.08701e-05  6.50294e-06  3.34537e-06  2.54880e-06  4.32486e-06  3.52633e-06  5.92396e-07  -1.98879e-06  -2.70312e-06  -2.30672e-06  -6.59578e-07  
1.55263e-04  3.37411e-04  3.47545e-04  3.45599e-04  3.32368e-04  2.82272e-04  2.28328e-04  1.90792e-04  1.59698e-04  1.13710e-04  8.29923e-05  7.71478e-05  7.58239e-05  6.24100e-05  4.14551e-05  2.94169e-05  1.94468e-05  1.34754e-05  1.12428e-05  6.82320e-06  -4.75341e-06  -1.36706e-05  -1.43813e-05  -1.28542e-05  -6.22496e-06  1.54010e-04  3.37148e-04  3.42406e-04  3.36001e-04  2.74840e-04  2.66637e-04  2.54905e-04  1.93052e-04  1.63983e-04  1.44098e-04  9.93729e-05  8.30871e-05  8.32121e-05  8.16305e-05  6.96246e-05  4.82555e-05  2.57818e-05  1.64402e-05  2.66598e-05  2.01032e-05  1.32476e-05  6.57050e-06  6.48746e-08  1.76931e-07  1.26647e-06  1.53293e-04  3.38131e-04  3.44344e-04  3.35649e-04  3.01457e-04  2.63532e-04  2.20370e-04  1.72448e-04  1.40096e-04  1.01656e-04  6.57562e-05  5.49811e-05  5.54373e-05  4.86328e-05  3.16912e-05  1.72684e-05  6.27167e-06  2.35497e-06  6.24962e-06  3.30698e-06  -5.44989e-06  -1.25554e-05  -1.38764e-05  -1.18019e-05  -5.23411e-06  
1.54073e-04  3.55971e-04  3.73745e-04  3.97023e-04  4.03485e-04  3.64967e-04  3.18191e-04  2.86765e-04  2.55412e-04  1.99631e-04  1.60796e-04  1.50408e-04  1.40669e-04  1.16367e-04  8.70187e-05  6.91756e-05  5.12847e-05  3.84701e-05  3.02094e-05  1.95907e-05  3.10859e-06  -9.90638e-06  -1.30198e-05  -1.24919e-05  -6.64234e-06  1.57595e-04  3.36069e-04  4.11691e-04  3.94955e-04  3.50747e-04  3.60620e-04  3.56094e-04  2.90151e-04  2.56438e-04  2.35047e-04  1.79400e-04  1.43405e-04  1.36629e-04  1.31320e-04  1.13432e-04  8.49966e-05  5.36986e-05  3.54968e-05  4.16528e-05  3.17381e-05  2.16520e-05  1.20627e-05  3.31484e-06  1.95138e-06  2.23461e-06  1.51337e-04  3.44344e-04  3.80188e-04  3.84462e-04  3.67296e-04  3.42429e-04  3.06470e-04  2.61245e-04  2.27233e-04  1.82409e-04  1.38039e-04  1.17855e-04  1.10603e-04  9.55597e-05  7.12952e-05  5.09603e-05  3.23727e-05  2.16143e-05  2.06815e-05  1.31174e-05  4.53732e-07  -9.91131e-06  -1.31368e-05  -1.19175e-05  -5.61640e-06  
1.46969e-04  3.49814e-04  3.93889e-04  4.26979e-04  4.55044e-04  4.32455e-04  3.96679e-04  3.74221e-04  3.45315e-04  2.81555e-04  2.38486e-04  2.23219e-04  2.06005e-04  1.70445e-04  1.33758e-04  1.09099e-04  8.49864e-05  6.42010e-05  5.12598e-05  3.32390e-05  1.33609e-05  -3.32097e-06  -9.16220e-06  -1.02645e-05  -6.33044e-06  1.53835e-04  3.42430e-04  4.10130e-04  4.61447e-04  4.11092e-04  4.40389e-04  4.45144e-04  3.79161e-04  3.42170e-04  3.22954e-04  2.56134e-04  2.02895e-04  1.87163e-04  1.79581e-04  1.55756e-04  1.23530e-04  8.22899e-05  5.79300e-05  5.62006e-05  4.51653e-05  3.05025e-05  1.80405e-05  7.26532e-06  4.52483e-06  3.40607e-06  1.43117e-04  3.35649e-04  3.84462e-04  4.19805e-04  4.15499e-04  4.06089e-04  3.80072e-04  3.40706e-04  3.07303e-04  2.58627e-04  2.08188e-04  1.79378e-04  1.64426e-04  1.41604e-04  1.11111e-04  8.57041e-05  6.02145e-05  4.27313e-05  3.64973e-05  2.42546e-05  8.15896e-06  -5.18694e-06  -1.04750e-05  -1.04724e-05  -5.32049e-06  
1.28132e-04  3.16968e-04  3.79259e-04  4.35308e-04  4.84710e-04  4.75662e-04  4.55539e-04  4.46819e-04  4.23995e-04  3.57008e-04  3.11233e-04  2.94495e-04  2.69288e-04  2.24592e-04  1.82627e-04  1.53283e-04  1.22882e-04  9.60242e-05  7.75422e-05  5.20128e-05  2.88771e-05  8.51837e-06  -1.22585e-06  -4.26226e-06  -4.35020e-06  1.40040e-04  3.23351e-04  4.12618e-04  4.59932e-04  4.75224e-04  5.03693e-04  5.19030e-04  4.62759e-04  4.27405e-04  4.06710e-04  3.38032e-04  2.70433e-04  2.47275e-04  2.33015e-04  2.03887e-04  1.65745e-04  1.19288e-04  8.66045e-05  7.80925e-05  6.16699e-05  4.40687e-05  2.82860e-05  1.49928e-05  9.45663e-06  5.36800e-06  1.23930e-04  3.01457e-04  3.67296e-04  4.15499e-04  4.48266e-04  4.49143e-04  4.36746e-04  4.09386e-04  3.80742e-04  3.30554e-04  2.78467e-04  2.44307e-04  2.21801e-04  1.90920e-04  1.55563e-04  1.25604e-04  9.44465e-05  7.04430e-05  5.85654e-05  4.01478e-05  2.12788e-05  4.85658e-06  -3.45412e-06  -5.46166e-06  -3.55935e-06  
1.09171e-04  2.79771e-04  3.58689e-04  4.29626e-04  4.93683e-04  5.10286e-04  4.99309e-04  5.02528e-04  4.86130e-04  4.19534e-04  3.74412e-04  3.53539e-04  3.22511e-04  2.71159e-04  2.25947e-04  1.91529e-04  1.56912e-04  1.23863e-04  1.01060e-04  6.91337e-05  4.42333e-05  2.11911e-05  8.15302e-06  2.53149e-06  -1.83088e-06  1.24037e-04  2.99434e-04  3.99190e-04  4.66720e-04  4.83189e-04  5.60512e-04  5.68145e-04  5.16799e-04  4.81573e-04  4.69504e-04  3.95440e-04  3.10308e-04  2.78915e-04  2.66201e-04  2.33936e-04  1.96602e-04  1.44317e-04  1.06352e-04  8.58458e-05  7.19300e-05  5.02898e-05  3.28317e-05  1.93698e-05  1.18990e-05  6.51710e-06  1.04131e-04  2.63532e-04  3.42429e-04  4.06089e-04  4.49143e-04  4.82950e-04  4.75969e-04  4.58012e-04  4.33800e-04  3.87423e-04  3.34727e-04  2.93022e-04  2.64202e-04  2.29529e-04  1.91529e-04  1.59123e-04  1.23425e-04  9.38024e-05  7.53878e-05  5.37840e-05  3.26346e-05  1.41656e-05  3.81611e-06  -3.69837e-07  -1.49272e-06  
8.85183e-05  2.36412e-04  3.24983e-04  4.04758e-04  4.81341e-04  5.07517e-04  5.23012e-04  5.29155e-04  5.20276e-04  4.57805e-04  4.16042e-04  3.94018e-04  3.59506e-04  3.05170e-04  2.59592e-04  2.22059e-04  1.85426e-04  1.48725e-04  1.23122e-04  8.59404e-05  6.06014e-05  3.56951e-05  1.92643e-05  1.11073e-05  1.54974e-06  1.05821e-04  2.67691e-04  3.72540e-04  4.53099e-04  4.87374e-04  5.61036e-04  6.03594e-04  5.46959e-04  5.14967e-04  5.09648e-04  4.36567e-04  3.41315e-04  3.04084e-04  2.91660e-04  2.57694e-04  2.21737e-04  1.67568e-04  1.25856e-04  9.47916e-05  8.20581e-05  5.75776e-05  3.87087e-05  2.51204e-05  1.53746e-05  7.86762e-06  8.30801e-05  2.20370e-04  3.06470e-04  3.80072e-04  4.36746e-04  4.75969e-04  4.97584e-04  4.81793e-04  4.63837e-04  4.23066e-04  3.73577e-04  3.28666e-04  2.95838e-04  2.59314e-04  2.20930e-04  1.87421e-04  1.49677e-04  1.16335e-04  9.26508e-05  6.80563e-05  4.57695e-05  2.57828e-05  1.32204e-05  6.63622e-06  1.38499e-06  
6.64917e-05  1.87505e-04  2.78697e-04  3.64674e-04  4.49263e-04  4.86915e-04  5.07639e-04  5.42769e-04  5.31903e-04  4.75702e-04  4.38717e-04  4.20058e-04  3.83545e-04  3.29002e-04  2.85290e-04  2.47079e-04  2.09870e-04  1.72281e-04  1.44943e-04  1.03233e-04  7.82059e-05  5.19016e-05  3.16710e-05  2.13321e-05  5.67582e-06  8.65437e-05  2.28752e-04  3.37687e-04  4.23710e-04  4.78257e-04  5.58220e-04  5.92634e-04  5.74277e-04  5.39853e-04  5.34455e-04  4.70995e-04  3.74959e-04  3.34838e-04  3.17610e-04  2.82668e-04  2.45681e-04  1.94242e-04  1.49082e-04  1.11337e-04  9.47065e-05  6.92653e-05  4.85397e-05  3.38667e-05  2.10755e-05  9.82890e-06  6.13567e-05  1.72448e-04  2.61245e-04  3.40706e-04  4.09386e-04  4.58012e-04  4.81793e-04  4.96261e-04  4.78242e-04  4.42629e-04  4.00082e-04  3.57653e-04  3.22689e-04  2.84401e-04  2.47103e-04  2.13064e-04  1.75464e-04  1.40019e-04  1.12802e-04  8.40467e-05  6.16652e-05  4.02954e-05  2.48892e-05  1.57394e-05  5.04893e-06  
5.24071e-05  1.54300e-04  2.44184e-04  3.30440e-04  4.17038e-04  4.60624e-04  4.89258e-04  5.21435e-04  5.39018e-04  4.76858e-04  4.44606e-04  4.28687e-04  3.92303e-04  3.39701e-04  2.98731e-04  2.60589e-04  2.24278e-04  1.87024e-04  1.59346e-04  1.15197e-04  9.11241e-05  6.42921e-05  4.14606e-05  2.94205e-05  9.06894e-06  7.35606e-05  2.01058e-04  3.08374e-04  3.95740e-04  4.60480e-04  5.42178e-04  5.79458e-04  5.63498e-04  5.48446e-04  5.39349e-04  4.83499e-04  3.88581e-04  3.47214e-04  3.28398e-04  2.93806e-04  2.57796e-04  2.09464e-04  1.63135e-04  1.19930e-04  1.02119e-04  7.61198e-05  5.45480e-05  3.97228e-05  2.48454e-05  1.11386e-05  4.74495e-05  1.40096e-04  2.27233e-04  3.07303e-04  3.80742e-04  4.33800e-04  4.63837e-04  4.78242e-04  4.83262e-04  4.44702e-04  4.08419e-04  3.68745e-04  3.33624e-04  2.96083e-04  2.60889e-04  2.27427e-04  1.91139e-04  1.55214e-04  1.25821e-04  9.50462e-05  7.30765e-05  5.11370e-05  3.39140e-05  2.28352e-05  8.02374e-06  
3.74495e-05  1.14721e-04  2.01499e-04  2.80841e-04  3.64548e-04  4.14247e-04  4.50384e-04  4.86796e-04  4.98199e-04  4.70865e-04  4.34714e-04  4.18436e-04  3.84422e-04  3.36797e-04  3.00955e-04  2.63204e-04  2.30039e-04  1.93585e-04  1.66900e-04  1.22469e-04  1.01053e-04  7.51774e-05  5.10223e-05  3.70030e-05  1.25206e-05  5.72925e-05  1.65192e-04  2.60325e-04  3.48682e-04  4.13313e-04  4.95522e-04  5.34319e-04  5.24162e-04  5.07884e-04  5.19843e-04  4.64360e-04  3.67878e-04  3.25137e-04  3.13134e-04  2.81436e-04  2.53439e-04  2.08211e-04  1.64088e-04  1.11609e-04  1.00803e-04  7.37246e-05  5.34286e-05  4.10394e-05  2.53347e-05  1.13323e-05  3.22017e-05  1.01656e-04  1.82409e-04  2.58627e-04  3.30554e-04  3.87423e-04  4.23066e-04  4.42629e-04  4.44702e-04  4.33402e-04  3.96427e-04  3.57351e-04  3.23631e-04  2.91478e-04  2.60925e-04  2.30663e-04  1.97125e-04  1.62084e-04  1.30145e-04  1.01053e-04  8.02959e-05  5.92569e-05  4.16906e-05  2.88871e-05  1.08717e-05  
2.34706e-05  7.70438e-05  1.55331e-04  2.27812e-04  3.06316e-04  3.57403e-04  3.98106e-04  4.38556e-04  4.55339e-04  4.25984e-04  4.20613e-04  3.97511e-04  3.66313e-04  3.24547e-04  2.94475e-04  2.59400e-04  2.29859e-04  1.96557e-04  1.71622e-04  1.27621e-04  1.08896e-04  8.42283e-05  5.88042e-05  4.37874e-05  1.55992e-05  4.28329e-05  1.29336e-04  2.15050e-04  2.97724e-04  3.66681e-04  4.43740e-04  4.82001e-04  4.83872e-04  4.74316e-04  4.83788e-04  4.48045e-04  3.56784e-04  3.15663e-04  3.03045e-04  2.73982e-04  2.49270e-04  2.10689e-04  1.68522e-04  1.13401e-04  1.02361e-04  7.63933e-05  5.65627e-05  4.48874e-05  2.78965e-05  1.20641e-05  1.87423e-05  6.57562e-05  1.38039e-04  2.08188e-04  2.78467e-04  3.34727e-04  3.73577e-04  4.00082e-04  4.08419e-04  3.96427e-04  3.83691e-04  3.43350e-04  3.12249e-04  2.83660e-04  2.57772e-04  2.30339e-04  2.00837e-04  1.67932e-04  1.35905e-04  1.06725e-04  8.78898e-05  6.76568e-05  4.92456e-05  3.51075e-05  1.35956e-05  
1.95794e-05  6.46980e-05  1.30239e-04  1.95928e-04  2.65586e-04  3.09785e-04  3.47191e-04  3.86771e-04  4.04691e-04  3.79993e-04  3.66471e-04  3.71867e-04  3.33620e-04  2.97453e-04  2.71725e-04  2.41287e-04  2.15044e-04  1.86818e-04  1.64393e-04  1.23254e-04  1.06405e-04  8.34316e-05  5.84963e-05  4.44648e-05  1.61041e-05  3.85133e-05  1.12826e-04  1.92869e-04  2.62506e-04  3.32504e-04  3.98662e-04  4.32972e-04  4.44449e-04  4.40756e-04  4.41727e-04  4.15811e-04  3.45921e-04  3.08414e-04  2.90065e-04  2.63254e-04  2.36846e-04  2.06037e-04  1.66178e-04  1.17909e-04  1.01203e-04  7.87096e-05  5.92088e-05  4.69391e-05  2.96303e-05  1.23973e-05  1.59552e-05  5.49811e-05  1.17855e-04  1.79378e-04  2.44307e-04  2.93022e-04  3.28666e-04  3.57653e-04  3.68745e-04  3.57351e-04  3.43350e-04  3.25697e-04  2.91915e-04  2.65062e-04  2.42440e-04  2.17074e-04  1.91833e-04  1.62516e-04  1.33990e-04  1.04696e-04  8.80659e-05  6.89195e-05  5.04757e-05  3.66345e-05  1.42041e-05  
2.08739e-05  6.43307e-05  1.21550e-04  1.79338e-04  2.40810e-04  2.79121e-04  3.12295e-04  3.48364e-04  3.65379e-04  3.43636e-04  3.32056e-04  3.28979e-04  3.14740e-04  2.73239e-04  2.50443e-04  2.22695e-04  1.99340e-04  1.74268e-04  1.54192e-04  1.16147e-04  1.00964e-04  7.97065e-05  5.61386e-05  4.29244e-05  1.56963e-05  3.81155e-05  1.07692e-04  1.79469e-04  2.40927e-04  3.04016e-04  3.62442e-04  3.93224e-04  4.05334e-04  4.03094e-04  4.02965e-04  3.81328e-04  3.17927e-04  2.87981e-04  2.68910e-04  2.44412e-04  2.19817e-04  1.92818e-04  1.56298e-04  1.11555e-04  9.53575e-05  7.47126e-05  5.64576e-05  4.49650e-05  2.84771e-05  1.18497e-05  1.76105e-05  5.54373e-05  1.10603e-04  1.64426e-04  2.21801e-04  2.64202e-04  2.95838e-04  3.22689e-04  3.33624e-04  3.23631e-04  3.12249e-04  2.91915e-04  2.73984e-04  2.44141e-04  2.24127e-04  2.00965e-04  1.78695e-04  1.52329e-04  1.26320e-04  9.90086e-05  8.39372e-05  6.61625e-05  4.87113e-05  3.55565e-05  1.38625e-05  
1.95325e-05  5.68462e-05  1.07121e-04  1.55551e-04  2.08971e-04  2.44436e-04  2.76154e-04  3.09724e-04  3.27243e-04  3.11220e-04  3.03739e-04  3.00812e-04  2.80424e-04  2.63007e-04  2.35434e-04  2.09395e-04  1.89251e-04  1.66522e-04  1.48539e-04  1.12957e-04  9.98846e-05  8.02421e-05  5.74424e-05  4.40440e-05  1.64838e-05  3.46036e-05  9.70392e-05  1.57205e-04  2.13110e-04  2.67249e-04  3.20477e-04  3.48899e-04  3.60144e-04  3.58786e-04  3.64427e-04  3.45220e-04  2.85150e-04  2.55626e-04  2.45882e-04  2.22727e-04  2.03517e-04  1.79558e-04  1.46529e-04  1.00061e-04  8.88172e-05  6.87367e-05  5.21970e-05  4.26971e-05  2.68195e-05  1.12449e-05  1.62279e-05  4.86328e-05  9.55597e-05  1.41604e-04  1.90920e-04  2.29529e-04  2.59314e-04  2.84401e-04  2.96083e-04  2.91478e-04  2.83660e-04  2.65062e-04  2.44141e-04  2.30958e-04  2.09006e-04  1.88782e-04  1.69520e-04  1.45659e-04  1.20359e-04  9.59487e-05  8.23048e-05  6.59795e-05  4.94647e-05  3.62769e-05  1.44280e-05  
1.38922e-05  3.87917e-05  8.20089e-05  1.23422e-04  1.70584e-04  2.04507e-04  2.36397e-04  2.69556e-04  2.88656e-04  2.78612e-04  2.75351e-04  2.74081e-04  2.56490e-04  2.35124e-04  2.28598e-04  1.97208e-04  1.79968e-04  1.59823e-04  1.43666e-04  1.10203e-04  9.92225e-05  8.11900e-05  5.89157e-05  4.55189e-05  1.73745e-05  2.75508e-05  7.72407e-05  1.28260e-04  1.78376e-04  2.29285e-04  2.77287e-04  3.03803e-04  3.18616e-04  3.20018e-04  3.28053e-04  3.14550e-04  2.60274e-04  2.32949e-04  2.23558e-04  2.07282e-04  1.90131e-04  1.70297e-04  1.40030e-04  9.34273e-05  8.41971e-05  6.53561e-05  5.01178e-05  4.19030e-05  2.62704e-05  1.09477e-05  1.08701e-05  3.16912e-05  7.12952e-05  1.11111e-04  1.55563e-04  1.91529e-04  2.20930e-04  2.47103e-04  2.60889e-04  2.60925e-04  2.57772e-04  2.42440e-04  2.24127e-04  2.09006e-04  2.01076e-04  1.78578e-04  1.62392e-04  1.40883e-04  1.16543e-04  9.38865e-05  8.18634e-05  6.68585e-05  5.08973e-05  3.76312e-05  1.51618e-05  
9.24455e-06  2.33998e-05  6.08290e-05  9.66449e-05  1.38334e-04  1.70578e-04  2.01676e-04  2.33237e-04  2.52432e-04  2.46659e-04  2.46082e-04  2.45452e-04  2.30147e-04  2.12421e-04  2.01173e-04  1.87477e-04  1.65889e-04  1.48036e-04  1.33503e-04  1.02996e-04  9.37743e-05  7.76479e-05  5.68562e-05  4.40934e-05  1.70585e-05  2.13651e-05  5.92022e-05  1.02430e-04  1.47165e-04  1.93906e-04  2.37318e-04  2.61692e-04  2.77511e-04  2.80226e-04  2.90228e-04  2.80372e-04  2.31044e-04  2.06146e-04  1.99026e-04  1.83790e-04  1.73826e-04  1.55702e-04  1.28431e-04  8.35667e-05  7.65581e-05  5.93559e-05  4.57937e-05  3.89798e-05  2.43387e-05  1.01735e-05  6.50294e-06  1.72684e-05  5.09603e-05  8.57041e-05  1.25604e-04  1.59123e-04  1.87421e-04  2.13064e-04  2.27427e-04  2.30663e-04  2.30339e-04  2.17074e-04  2.00965e-04  1.88782e-04  1.78578e-04  1.68146e-04  1.50014e-04  1.30801e-04  1.07970e-04  8.76822e-05  7.72044e-05  6.38171e-05  4.90917e-05  3.64447e-05  1.48343e-05  
5.64700e-06  1.12649e-05  4.05847e-05  6.92099e-05  1.03770e-04  1.32297e-04  1.61541e-04  1.91509e-04  2.11267e-04  2.10136e-04  2.12800e-04  2.14569e-04  2.02318e-04  1.89134e-04  1.81452e-04  1.63868e-04  1.58507e-04  1.37828e-04  1.25415e-04  9.75798e-05  9.02907e-05  7.59273e-05  5.61261e-05  4.39105e-05  1.72341e-05  1.63801e-05  4.39596e-05  7.88423e-05  1.16087e-04  1.59077e-04  1.95548e-04  2.17123e-04  2.36361e-04  2.41795e-04  2.51310e-04  2.47680e-04  2.06768e-04  1.85088e-04  1.78343e-04  1.65541e-04  1.56239e-04  1.45995e-04  1.20602e-04  7.82134e-05  7.15074e-05  5.61707e-05  4.38252e-05  3.78516e-05  2.37146e-05  9.79696e-06  3.34537e-06  6.27167e-06  3.23727e-05  6.02145e-05  9.44465e-05  1.23425e-04  1.49677e-04  1.75464e-04  1.91139e-04  1.97125e-04  2.00837e-04  1.91833e-04  1.78695e-04  1.69520e-04  1.62392e-04  1.50014e-04  1.43321e-04  1.23063e-04  1.02247e-04  8.35990e-05  7.48478e-05  6.28454e-05  4.88545e-05  3.65747e-05  1.50043e-05  
4.35908e-06  6.36746e-06  2.78939e-05  4.99308e-05  7.70206e-05  1.00338e-04  1.25644e-04  1.52080e-04  1.70520e-04  1.72164e-04  1.76335e-04  1.79758e-04  1.70356e-04  1.61136e-04  1.56175e-04  1.41712e-04  1.33000e-04  1.26942e-04  1.11628e-04  8.75013e-05  8.17859e-05  6.94571e-05  5.16447e-05  4.06847e-05  1.61310e-05  1.35498e-05  3.42315e-05  6.18982e-05  9.08601e-05  1.28106e-04  1.57161e-04  1.75195e-04  1.95049e-04  2.01845e-04  2.09576e-04  2.10380e-04  1.78043e-04  1.60250e-04  1.53815e-04  1.43377e-04  1.35565e-04  1.27958e-04  1.08479e-04  7.03010e-05  6.37278e-05  5.07286e-05  3.99058e-05  3.47318e-05  2.18335e-05  8.95493e-06  2.54880e-06  2.35497e-06  2.16143e-05  4.27313e-05  7.04430e-05  9.38024e-05  1.16335e-04  1.40019e-04  1.55214e-04  1.62084e-04  1.67932e-04  1.62516e-04  1.52329e-04  1.45659e-04  1.40883e-04  1.30801e-04  1.23063e-04  1.12823e-04  9.17105e-05  7.53129e-05  6.82308e-05  5.78747e-05  4.52777e-05  3.41044e-05  1.40647e-05  
5.52817e-06  9.39329e-06  2.43866e-05  4.18212e-05  6.26116e-05  7.92637e-05  9.85519e-05  1.20186e-04  1.35502e-04  1.36676e-04  1.40010e-04  1.44948e-04  1.37692e-04  1.30787e-04  1.27053e-04  1.15808e-04  1.08913e-04  1.00739e-04  9.72984e-05  7.30017e-05  6.82647e-05  5.79854e-05  4.29795e-05  3.41293e-05  1.35520e-05  1.34245e-05  3.14345e-05  5.49445e-05  7.58136e-05  1.07714e-04  1.29002e-04  1.42992e-04  1.62044e-04  1.69145e-04  1.71459e-04  1.75285e-04  1.52825e-04  1.39374e-04  1.31077e-04  1.22259e-04  1.13735e-04  1.08936e-04  9.19598e-05  6.38599e-05  5.50955e-05  4.50184e-05  3.55405e-05  3.04754e-05  1.94003e-05  7.87235e-06  4.32486e-06  6.24962e-06  2.06815e-05  3.64973e-05  5.85654e-05  7.53878e-05  9.26508e-05  1.12802e-04  1.25821e-04  1.30145e-04  1.35905e-04  1.33990e-04  1.26320e-04  1.20359e-04  1.16543e-04  1.07970e-04  1.02247e-04  9.17105e-05  8.04467e-05  6.34242e-05  5.78141e-05  4.90702e-05  3.82460e-05  2.89761e-05  1.19182e-05  
4.69428e-06  5.85129e-06  1.71024e-05  2.86858e-05  4.38997e-05  5.77422e-05  7.39275e-05  9.12619e-05  1.04289e-04  1.07271e-04  1.11554e-04  1.14993e-04  1.09940e-04  1.05642e-04  1.03626e-04  9.43306e-05  8.94574e-05  8.29014e-05  7.68414e-05  6.42830e-05  5.76016e-05  4.94116e-05  3.69973e-05  2.92987e-05  1.17844e-05  1.04734e-05  2.36740e-05  3.92657e-05  5.61373e-05  7.91897e-05  9.64206e-05  1.07795e-04  1.22362e-04  1.28015e-04  1.33617e-04  1.36352e-04  1.16837e-04  1.05588e-04  1.01606e-04  9.51916e-05  9.05410e-05  8.68162e-05  7.36503e-05  4.80257e-05  4.45526e-05  3.52563e-05  2.79493e-05  2.46013e-05  1.55296e-05  6.42333e-06  3.52633e-06  3.30698e-06  1.31174e-05  2.42546e-05  4.01478e-05  5.37840e-05  6.80563e-05  8.40467e-05  9.50462e-05  1.01053e-04  1.06725e-04  1.04696e-04  9.90086e-05  9.59487e-05  9.38865e-05  8.76822e-05  8.35990e-05  7.53129e-05  6.34242e-05  5.46616e-05  4.81644e-05  4.12863e-05  3.25617e-05  2.46698e-05  1.03081e-05  
1.45975e-06  -3.69737e-06  3.34717e-06  1.12879e-05  2.28188e-05  3.48833e-05  5.00259e-05  6.62580e-05  7.92137e-05  8.45531e-05  9.03815e-05  9.48437e-05  9.13712e-05  8.94163e-05  8.93586e-05  8.19976e-05  7.87927e-05  7.40085e-05  6.92103e-05  5.53174e-05  5.60474e-05  4.63708e-05  3.50035e-05  2.79152e-05  1.13520e-05  6.37044e-06  1.22676e-05  2.32283e-05  3.60444e-05  5.72232e-05  7.05298e-05  8.02307e-05  9.64991e-05  1.03489e-04  1.08514e-04  1.14494e-04  1.00095e-04  9.08487e-05  8.70270e-05  8.21342e-05  7.88443e-05  7.75759e-05  6.64808e-05  4.32635e-05  3.94154e-05  3.26027e-05  2.58627e-05  2.30322e-05  1.45949e-05  5.96714e-06  5.92396e-07  -5.44989e-06  4.53732e-07  8.15896e-06  2.12788e-05  3.26346e-05  4.57695e-05  6.16652e-05  7.30765e-05  8.02959e-05  8.78898e-05  8.80659e-05  8.39372e-05  8.23048e-05  8.18634e-05  7.72044e-05  7.48478e-05  6.82308e-05  5.78141e-05  4.81644e-05  4.65644e-05  3.90091e-05  3.10329e-05  2.36751e-05  9.95207e-06  
-1.32968e-06  -1.14935e-05  -7.64490e-06  -3.13762e-06  4.94833e-06  1.53499e-05  2.89815e-05  4.32237e-05  5.52339e-05  6.21797e-05  6.89327e-05  7.33585e-05  7.13092e-05  7.12284e-05  7.26586e-05  6.71141e-05  6.54116e-05  6.21078e-05  5.85563e-05  4.71732e-05  4.62001e-05  4.29678e-05  3.11565e-05  2.49457e-05  1.02608e-05  2.44063e-06  2.11822e-06  8.31377e-06  1.77915e-05  3.54995e-05  4.54504e-05  5.33796e-05  6.91282e-05  7.63044e-05  8.17342e-05  8.90386e-05  7.85560e-05  7.11786e-05  6.86141e-05  6.53165e-05  6.39030e-05  6.42712e-05  5.56701e-05  3.52243e-05  3.26762e-05  2.68442e-05  2.21809e-05  1.98769e-05  1.26029e-05  5.13984e-06  -1.98879e-06  -1.25554e-05  -9.91131e-06  -5.18694e-06  4.85658e-06  1.41656e-05  2.57828e-05  4.02954e-05  5.11370e-05  5.92569e-05  6.76568e-05  6.89195e-05  6.61625e-05  6.59795e-05  6.68585e-05  6.38171e-05  6.28454e-05  5.78747e-05  4.90702e-05  4.12863e-05  3.90091e-05  3.56935e-05  2.76574e-05  2.12020e-05  8.99409e-06  
-2.16732e-06  -1.32378e-05  -1.11588e-05  -9.10495e-06  -3.75895e-06  4.66450e-06  1.58443e-05  2.71307e-05  3.70549e-05  4.39420e-05  5.03413e-05  5.38254e-05  5.27552e-05  5.35845e-05  5.55323e-05  5.14291e-05  5.06833e-05  4.83911e-05  4.58891e-05  3.71844e-05  3.68676e-05  3.29605e-05  2.68584e-05  2.03275e-05  8.44997e-06  4.54548e-07  -2.50912e-06  1.95758e-07  7.20833e-06  2.02818e-05  2.76026e-05  3.37204e-05  4.65330e-05  5.25781e-05  5.82960e-05  6.46893e-05  5.67998e-05  5.11022e-05  5.01190e-05  4.80630e-05  4.81570e-05  4.90126e-05  4.28123e-05  2.58923e-05  2.49148e-05  2.03129e-05  1.67013e-05  1.59204e-05  9.86599e-06  4.07589e-06  -2.70312e-06  -1.38764e-05  -1.31368e-05  -1.04750e-05  -3.45412e-06  3.81611e-06  1.32204e-05  2.48892e-05  3.39140e-05  4.16906e-05  4.92456e-05  5.04757e-05  4.87113e-05  4.94647e-05  5.08973e-05  4.90917e-05  4.88545e-05  4.52777e-05  3.82460e-05  3.25617e-05  3.10329e-05  2.76574e-05  2.33902e-05  1.72396e-05  7.39943e-06  
-1.99106e-06  -1.14254e-05  -1.08133e-05  -9.63177e-06  -6.19493e-06  -1.81734e-07  8.18400e-06  1.67569e-05  2.44268e-05  3.01346e-05  3.52181e-05  3.83112e-05  3.77099e-05  3.87963e-05  4.06344e-05  3.79089e-05  3.75542e-05  3.62023e-05  3.44266e-05  2.80442e-05  2.79233e-05  2.50820e-05  1.93495e-05  1.66934e-05  6.54861e-06  7.41135e-09  -3.54454e-06  -1.80291e-06  2.50203e-06  1.26342e-05  1.75184e-05  2.19226e-05  3.23832e-05  3.74365e-05  4.12467e-05  4.71295e-05  4.21273e-05  3.82160e-05  3.70862e-05  3.57274e-05  3.56935e-05  3.69716e-05  3.23566e-05  1.99801e-05  1.88440e-05  1.56162e-05  1.29096e-05  1.20425e-05  7.93938e-06  3.23285e-06  -2.30672e-06  -1.18019e-05  -1.19175e-05  -1.04724e-05  -5.46166e-06  -3.69837e-07  6.63622e-06  1.57394e-05  2.28352e-05  2.88871e-05  3.51075e-05  3.66345e-05  3.55565e-05  3.62769e-05  3.76312e-05  3.64447e-05  3.65747e-05  3.41044e-05  2.89761e-05  2.46698e-05  2.36751e-05  2.12020e-05  1.72396e-05  1.39927e-05  5.75913e-06  
-9.07722e-07  -4.52577e-06  -6.89362e-06  -4.05993e-06  -3.99684e-06  -2.05785e-06  1.35716e-06  4.72983e-06  7.73380e-06  1.14977e-05  1.23488e-05  1.43606e-05  1.35090e-05  1.51718e-05  1.62311e-05  1.64947e-05  1.54965e-05  1.61382e-05  1.42803e-05  1.26496e-05  1.19618e-05  1.07425e-05  8.29193e-06  6.87284e-06  3.62026e-06  1.06108e-06  -2.87541e-06  1.71872e-06  -1.52912e-06  4.15111e-06  6.85273e-06  8.53052e-06  1.26846e-05  1.51534e-05  1.51592e-05  2.01262e-05  1.63757e-05  1.62554e-05  1.47097e-05  1.46247e-05  1.29215e-05  1.54402e-05  1.14649e-05  8.28420e-06  6.49153e-06  6.43413e-06  5.46787e-06  5.26900e-06  3.09925e-06  2.43617e-06  -6.59578e-07  -5.23411e-06  -5.61640e-06  -5.32049e-06  -3.55935e-06  -1.49272e-06  1.38499e-06  5.04893e-06  8.02374e-06  1.08717e-05  1.35956e-05  1.42041e-05  1.38625e-05  1.44280e-05  1.51618e-05  1.48343e-05  1.50043e-05  1.40647e-05  1.19182e-05  1.03081e-05  9.95207e-06  8.99409e-06  7.39943e-06  5.75913e-06  3.29126e-06  


# The covariance matrix is of size 75X75 and describes the correlation between a total of 75 bins of the three energy spectra of U235, PuCombo and total. (unit: 10^{-86}/MeV^2/fission^2) 
5.16309e-04  2.00402e-04  2.19256e-04  1.98232e-04  2.03289e-04  1.85774e-04  1.63363e-04  1.49858e-04  1.40088e-04  1.10377e-04  1.06655e-04  9.73260e-05  9.89926e-05  8.09221e-05  6.42464e-05  4.44649e-05  4.39039e-05  2.84313e-05  3.34086e-05  2.11789e-05  1.85982e-05  1.25081e-05  8.29536e-06  4.55108e-06  8.42548e-07  -1.40419e-04  2.09428e-04  1.83503e-04  2.20012e-04  1.76126e-04  1.75324e-04  1.75403e-04  1.43666e-04  1.25420e-04  1.36937e-04  9.51238e-05  9.15145e-05  7.60447e-05  8.22175e-05  6.71113e-05  6.37024e-05  3.31958e-05  4.22044e-05  2.49549e-05  3.42370e-05  1.94049e-05  1.27862e-05  8.90557e-06  8.46256e-06  3.23942e-06  9.98995e-05  1.55114e-04  1.53933e-04  1.46803e-04  1.27961e-04  1.09006e-04  8.83611e-05  6.63298e-05  5.22456e-05  3.73087e-05  2.33433e-05  1.94423e-05  2.07470e-05  1.94269e-05  1.38070e-05  9.17567e-06  5.59221e-06  4.30889e-06  5.47856e-06  4.65602e-06  1.42915e-06  -1.35188e-06  -2.18172e-06  -2.00408e-06  -9.35294e-07  
2.00402e-04  1.18721e-03  4.95034e-04  5.21462e-04  5.03620e-04  4.56978e-04  4.10074e-04  3.76341e-04  3.43265e-04  3.01480e-04  2.39581e-04  2.32304e-04  2.08542e-04  1.90436e-04  1.47355e-04  1.34541e-04  9.82304e-05  9.27283e-05  6.68329e-05  6.58336e-05  3.46891e-05  1.61001e-05  6.56056e-06  5.12660e-06  1.16845e-06  2.22109e-04  -7.99108e-04  5.72580e-04  4.73309e-04  4.29310e-04  4.45962e-04  4.43627e-04  3.77965e-04  3.52178e-04  3.09903e-04  2.86862e-04  2.37610e-04  2.46264e-04  2.13165e-04  1.84737e-04  1.12554e-04  9.81089e-05  5.55521e-05  8.50893e-05  4.88242e-05  5.08084e-05  3.55128e-05  2.41267e-05  1.34344e-05  7.32917e-06  1.57942e-04  3.37965e-04  3.56108e-04  3.49903e-04  3.16987e-04  2.79668e-04  2.36213e-04  1.87248e-04  1.53997e-04  1.14374e-04  7.66552e-05  6.43790e-05  6.40347e-05  5.65744e-05  3.85305e-05  2.31790e-05  1.10420e-05  6.20405e-06  9.25513e-06  5.74065e-06  -3.81126e-06  -1.16013e-05  -1.33280e-05  -1.14843e-05  -4.41580e-06  
2.19256e-04  4.95034e-04  1.62757e-03  6.18492e-04  6.33841e-04  6.09105e-04  5.72056e-04  5.56375e-04  5.42295e-04  4.33543e-04  4.47395e-04  4.00399e-04  4.05889e-04  3.19619e-04  2.56537e-04  1.63200e-04  1.69404e-04  9.33895e-05  1.21370e-04  5.99618e-05  6.03804e-05  3.96587e-05  2.57562e-05  9.35784e-06  -2.85774e-06  1.86428e-04  5.68515e-04  -1.10456e-03  7.78655e-04  5.94431e-04  5.95524e-04  6.15004e-04  5.33696e-04  4.72925e-04  5.51114e-04  3.72977e-04  3.57238e-04  2.68108e-04  3.04082e-04  2.38830e-04  2.54089e-04  1.14626e-04  1.68989e-04  7.13864e-05  1.30389e-04  5.92432e-05  3.62407e-05  2.22552e-05  2.73105e-05  7.57698e-06  1.51838e-04  3.47071e-04  3.73760e-04  3.93323e-04  3.78719e-04  3.58175e-04  3.24476e-04  2.78171e-04  2.43658e-04  2.01000e-04  1.54893e-04  1.29774e-04  1.21128e-04  1.06750e-04  8.17098e-05  6.05738e-05  4.03978e-05  2.77094e-05  2.42264e-05  1.69619e-05  3.24522e-06  -7.71670e-06  -1.12064e-05  -1.08560e-05  -6.96885e-06  
1.98232e-04  5.21462e-04  6.18492e-04  1.96928e-03  8.48662e-04  7.47259e-04  6.95978e-04  6.77087e-04  6.45517e-04  5.93886e-04  4.93224e-04  4.77630e-04  4.20733e-04  3.81601e-04  3.09790e-04  2.89079e-04  2.17877e-04  2.01872e-04  1.45045e-04  1.35681e-04  7.98901e-05  4.63348e-05  2.55405e-05  2.02831e-05  6.86166e-06  2.30633e-04  4.66584e-04  7.85143e-04  -1.16202e-03  8.31593e-04  7.88402e-04  7.66753e-04  6.98032e-04  6.69735e-04  6.07028e-04  5.87970e-04  4.71598e-04  4.71894e-04  4.05603e-04  3.57404e-04  2.36582e-04  2.16896e-04  1.28492e-04  1.62630e-04  9.33673e-05  9.66247e-05  6.92796e-05  5.02028e-05  2.78942e-05  1.43693e-05  1.48042e-04  3.45948e-04  3.97379e-04  4.27740e-04  4.35583e-04  4.29783e-04  4.04807e-04  3.64686e-04  3.30396e-04  2.80667e-04  2.27556e-04  1.95789e-04  1.79200e-04  1.55389e-04  1.23241e-04  9.64937e-05  6.90306e-05  4.98156e-05  4.17356e-05  2.85962e-05  1.11808e-05  -3.25456e-06  -9.21567e-06  -9.69958e-06  -3.84631e-06  
2.03289e-04  5.03620e-04  6.33841e-04  8.48662e-04  2.33225e-03  9.95004e-04  8.69074e-04  8.32854e-04  8.13147e-04  7.23416e-04  6.49447e-04  6.20295e-04  5.70689e-04  4.93665e-04  4.04128e-04  3.48003e-04  2.89576e-04  2.35847e-04  1.98875e-04  1.58600e-04  1.09327e-04  7.08852e-05  4.23821e-05  2.91879e-05  7.90069e-06  2.18766e-04  4.98936e-04  6.91310e-04  9.09669e-04  -1.18889e-03  1.10807e-03  9.75322e-04  8.46681e-04  7.88963e-04  7.84847e-04  6.99322e-04  5.76262e-04  5.26633e-04  4.86482e-04  4.24721e-04  3.29303e-04  2.50740e-04  2.00320e-04  1.71033e-04  1.35653e-04  1.09454e-04  7.45847e-05  5.58255e-05  3.73011e-05  1.62124e-05  1.37408e-04  3.32183e-04  4.03215e-04  4.54557e-04  4.84602e-04  4.92938e-04  4.80549e-04  4.48430e-04  4.16168e-04  3.63681e-04  3.05448e-04  2.64817e-04  2.40096e-04  2.08339e-04  1.70025e-04  1.37881e-04  1.03355e-04  7.67034e-05  6.23276e-05  4.36759e-05  2.26134e-05  4.77439e-06  -3.89510e-06  -6.28785e-06  -3.92439e-06  
1.85774e-04  4.56978e-04  6.09105e-04  7.47259e-04  9.95004e-04  2.58919e-03  1.09364e-03  9.60301e-04  8.99108e-04  8.04834e-04  7.45559e-04  7.00966e-04  6.48006e-04  5.56855e-04  4.62887e-04  3.84757e-04  3.26448e-04  2.60430e-04  2.24634e-04  1.69615e-04  1.27244e-04  8.65991e-05  5.66776e-05  3.77853e-05  9.79933e-06  1.96436e-04  4.83536e-04  6.31932e-04  8.19072e-04  1.05182e-03  -1.17802e-03  1.27899e-03  1.01256e-03  8.96763e-04  8.96315e-04  7.88776e-04  6.68285e-04  5.97120e-04  5.58613e-04  4.75243e-04  3.93868e-04  2.94834e-04  2.47254e-04  1.91706e-04  1.73279e-04  1.28537e-04  9.18385e-05  6.73179e-05  4.83416e-05  1.81444e-05  1.12329e-04  2.82469e-04  3.65323e-04  4.32583e-04  4.75777e-04  5.10736e-04  5.07307e-04  4.86746e-04  4.60424e-04  4.13863e-04  3.56985e-04  3.09513e-04  2.78878e-04  2.44149e-04  2.04230e-04  1.70329e-04  1.32071e-04  1.00166e-04  7.91630e-05  5.76042e-05  3.47555e-05  1.52197e-05  4.53903e-06  -2.62443e-07  -1.87206e-06  
1.63363e-04  4.10074e-04  5.72056e-04  6.95978e-04  8.69074e-04  1.09364e-03  2.75452e-03  1.18750e-03  1.01859e-03  8.76634e-04  8.11580e-04  7.64620e-04  7.06625e-04  6.10585e-04  5.12916e-04  4.29260e-04  3.67022e-04  2.95732e-04  2.55844e-04  1.95199e-04  1.50815e-04  1.07578e-04  7.26188e-05  5.02205e-05  1.45242e-05  1.75112e-04  4.47020e-04  6.04206e-04  7.67564e-04  8.97951e-04  1.25951e-03  -1.14865e-03  1.33205e-03  1.04970e-03  9.83288e-04  8.69691e-04  7.33443e-04  6.51467e-04  6.09073e-04  5.20359e-04  4.36149e-04  3.34372e-04  2.81238e-04  2.11215e-04  1.91073e-04  1.44037e-04  1.04727e-04  7.98114e-05  5.65062e-05  2.07560e-05  8.63860e-05  2.28728e-04  3.18866e-04  3.97126e-04  4.56087e-04  4.99599e-04  5.23649e-04  5.07747e-04  4.89380e-04  4.50246e-04  3.97915e-04  3.47172e-04  3.12288e-04  2.76041e-04  2.36260e-04  2.01531e-04  1.61407e-04  1.25545e-04  9.85397e-05  7.38330e-05  4.99337e-05  2.88695e-05  1.57201e-05  8.10777e-06  1.62047e-06  
1.49858e-04  3.76341e-04  5.56375e-04  6.77087e-04  8.32854e-04  9.60301e-04  1.18750e-03  2.86498e-03  1.27015e-03  9.99921e-04  8.86626e-04  8.31295e-04  7.71632e-04  6.65695e-04  5.63322e-04  4.72752e-04  4.13206e-04  3.30917e-04  2.94007e-04  2.22251e-04  1.77457e-04  1.31116e-04  8.93513e-05  6.31323e-05  1.91680e-05  1.58138e-04  4.25666e-04  5.76426e-04  7.68073e-04  8.55274e-04  1.08200e-03  1.41451e-03  -1.09098e-03  1.37545e-03  1.15256e-03  9.48661e-04  7.86012e-04  6.87684e-04  6.49626e-04  5.60160e-04  4.77937e-04  3.63444e-04  3.16421e-04  2.22667e-04  2.07498e-04  1.54866e-04  1.12103e-04  8.87574e-05  6.28727e-05  2.32512e-05  6.85412e-05  1.90789e-04  2.86844e-04  3.74028e-04  4.46604e-04  5.02089e-04  5.28480e-04  5.42545e-04  5.20669e-04  4.85954e-04  4.37739e-04  3.86134e-04  3.47790e-04  3.09153e-04  2.69037e-04  2.32790e-04  1.91118e-04  1.51775e-04  1.19970e-04  9.10379e-05  6.60599e-05  4.30416e-05  2.69698e-05  1.66515e-05  4.90288e-06  
1.40088e-04  3.43265e-04  5.42295e-04  6.45517e-04  8.13147e-04  8.99108e-04  1.01859e-03  1.27015e-03  2.89783e-03  1.20805e-03  9.90215e-04  8.81743e-04  8.19113e-04  7.02334e-04  5.95846e-04  4.98012e-04  4.47550e-04  3.51279e-04  3.25251e-04  2.43177e-04  1.99967e-04  1.52589e-04  1.04114e-04  7.42215e-05  2.32398e-05  1.41635e-04  4.11501e-04  5.32958e-04  7.67238e-04  8.39086e-04  1.01375e-03  1.18025e-03  1.43028e-03  -1.06832e-03  1.46305e-03  1.07379e-03  8.22050e-04  6.88841e-04  6.63470e-04  5.79390e-04  5.06317e-04  3.74574e-04  3.46916e-04  2.20908e-04  2.16428e-04  1.58506e-04  1.12454e-04  9.39674e-05  6.73599e-05  2.49080e-05  5.47460e-05  1.59453e-04  2.55139e-04  3.44731e-04  4.23288e-04  4.85221e-04  5.19190e-04  5.30660e-04  5.38185e-04  4.96857e-04  4.54104e-04  4.03627e-04  3.64419e-04  3.26366e-04  2.87884e-04  2.51783e-04  2.10707e-04  1.70069e-04  1.35137e-04  1.03973e-04  7.89398e-05  5.50034e-05  3.68695e-05  2.42988e-05  7.82044e-06  
1.10377e-04  3.01480e-04  4.33543e-04  5.93886e-04  7.23416e-04  8.04834e-04  8.76634e-04  9.99921e-04  1.20805e-03  2.65972e-03  1.08887e-03  8.80858e-04  7.46355e-04  6.54100e-04  5.62561e-04  4.93123e-04  4.21137e-04  3.61621e-04  3.05318e-04  2.47419e-04  1.96290e-04  1.49704e-04  1.05273e-04  7.91537e-05  2.75844e-05  1.35304e-04  3.30349e-04  5.38793e-04  6.44303e-04  7.71635e-04  9.26125e-04  1.01372e-03  1.11191e-03  1.36865e-03  -9.65619e-04  1.30903e-03  9.03138e-04  7.40411e-04  6.62388e-04  5.77049e-04  4.73136e-04  4.02531e-04  3.19535e-04  2.49195e-04  2.06612e-04  1.71676e-04  1.30163e-04  1.05667e-04  6.99696e-05  2.72182e-05  3.75709e-05  1.13994e-04  2.00120e-04  2.81828e-04  3.57384e-04  4.19702e-04  4.57802e-04  4.75680e-04  4.76716e-04  4.70896e-04  4.25535e-04  3.79834e-04  3.43523e-04  3.11022e-04  2.78401e-04  2.46467e-04  2.09957e-04  1.72044e-04  1.36648e-04  1.07168e-04  8.44507e-05  6.20589e-05  4.38106e-05  3.00589e-05  1.18222e-05  
1.06655e-04  2.39581e-04  4.47395e-04  4.93224e-04  6.49447e-04  7.45559e-04  8.11580e-04  8.86626e-04  9.90215e-04  1.08887e-03  2.46396e-03  1.01922e-03  8.25505e-04  6.58212e-04  5.61856e-04  4.49163e-04  4.17873e-04  3.24200e-04  3.11170e-04  2.20764e-04  2.00015e-04  1.58787e-04  1.15395e-04  8.11577e-05  2.55501e-05  9.78226e-05  3.39440e-04  3.81632e-04  6.64262e-04  7.25016e-04  8.59933e-04  9.43089e-04  9.56572e-04  1.02659e-03  1.36123e-03  -9.60703e-04  1.07917e-03  7.42614e-04  6.52074e-04  5.40334e-04  5.08953e-04  3.72482e-04  3.62550e-04  2.13174e-04  2.39351e-04  1.61197e-04  1.20554e-04  9.77583e-05  7.45326e-05  2.53906e-05  2.52970e-05  8.30770e-05  1.61047e-04  2.38444e-04  3.11212e-04  3.74210e-04  4.15687e-04  4.38322e-04  4.44140e-04  4.33979e-04  4.20296e-04  3.65913e-04  3.31628e-04  3.03297e-04  2.74952e-04  2.45713e-04  2.12505e-04  1.76083e-04  1.39868e-04  1.11365e-04  9.02269e-05  6.87881e-05  5.02057e-05  3.51264e-05  1.24785e-05  
9.73260e-05  2.32304e-04  4.00399e-04  4.77630e-04  6.20295e-04  7.00966e-04  7.64620e-04  8.31295e-04  8.81743e-04  8.80858e-04  1.01922e-03  2.19737e-03  9.12710e-04  6.88849e-04  5.53457e-04  4.54858e-04  4.14613e-04  3.33680e-04  3.11889e-04  2.34487e-04  2.03168e-04  1.61919e-04  1.15259e-04  8.44330e-05  2.84057e-05  9.90734e-05  3.04549e-04  3.94132e-04  6.04398e-04  6.82377e-04  8.23741e-04  8.98251e-04  9.01396e-04  8.89879e-04  1.05687e-03  1.17249e-03  -9.23341e-04  9.00969e-04  6.99078e-04  5.49156e-04  4.78117e-04  3.68341e-04  3.41707e-04  2.14916e-04  2.13925e-04  1.58503e-04  1.17589e-04  9.93518e-05  7.11493e-05  2.60297e-05  2.41035e-05  7.65675e-05  1.49618e-04  2.22143e-04  2.93206e-04  3.52059e-04  3.92413e-04  4.18388e-04  4.26995e-04  4.16771e-04  3.95875e-04  3.70758e-04  3.27646e-04  2.99677e-04  2.73115e-04  2.44651e-04  2.13885e-04  1.79215e-04  1.44494e-04  1.14628e-04  9.45364e-05  7.31145e-05  5.36422e-05  3.81843e-05  1.43675e-05  
9.89926e-05  2.08542e-04  4.05889e-04  4.20733e-04  5.70689e-04  6.48006e-04  7.06625e-04  7.71632e-04  8.19113e-04  7.46355e-04  8.25505e-04  9.12710e-04  1.99341e-03  7.56471e-04  5.71810e-04  4.24535e-04  3.97231e-04  2.98617e-04  3.02240e-04  2.12956e-04  1.95574e-04  1.58648e-04  1.13324e-04  8.04005e-05  2.57899e-05  8.31369e-05  3.11526e-04  3.11169e-04  6.00010e-04  6.31231e-04  7.57527e-04  8.27616e-04  8.22951e-04  7.83098e-04  9.19044e-04  8.73277e-04  9.44725e-04  -1.01147e-03  7.87518e-04  5.67658e-04  4.84950e-04  3.31326e-04  3.45087e-04  1.81561e-04  2.13600e-04  1.42006e-04  1.02289e-04  8.83660e-05  6.81377e-05  2.35959e-05  2.45598e-05  7.51421e-05  1.39749e-04  2.04773e-04  2.67785e-04  3.20852e-04  3.57736e-04  3.81669e-04  3.90405e-04  3.82629e-04  3.64610e-04  3.31962e-04  3.13567e-04  2.79113e-04  2.55397e-04  2.29245e-04  2.01562e-04  1.69728e-04  1.37152e-04  1.09520e-04  9.10234e-05  7.10429e-05  5.25650e-05  3.75684e-05  1.33896e-05  
8.09221e-05  1.90436e-04  3.19619e-04  3.81601e-04  4.93665e-04  5.56855e-04  6.10585e-04  6.65695e-04  7.02334e-04  6.54100e-04  6.58212e-04  6.88849e-04  7.56471e-04  1.69365e-03  6.14428e-04  4.58301e-04  3.73380e-04  2.93826e-04  2.73546e-04  2.09504e-04  1.82393e-04  1.47368e-04  1.05600e-04  7.85448e-05  2.77291e-05  8.37433e-05  2.48081e-04  3.19487e-04  4.82431e-04  5.45618e-04  6.59908e-04  7.18796e-04  7.25609e-04  7.05417e-04  7.74214e-04  7.28037e-04  6.96328e-04  7.52257e-04  -9.43317e-04  6.74915e-04  5.04266e-04  3.44967e-04  2.99152e-04  1.85546e-04  1.81884e-04  1.37653e-04  1.02499e-04  8.84399e-05  6.24543e-05  2.36710e-05  2.13887e-05  6.20452e-05  1.15878e-04  1.69730e-04  2.23731e-04  2.70151e-04  3.04056e-04  3.27835e-04  3.38514e-04  3.35622e-04  3.23424e-04  2.96432e-04  2.72271e-04  2.62443e-04  2.34358e-04  2.11807e-04  1.88626e-04  1.60735e-04  1.30458e-04  1.05370e-04  8.91852e-05  7.10404e-05  5.34392e-05  3.86959e-05  1.52000e-05  
6.42464e-05  1.47355e-04  2.56537e-04  3.09790e-04  4.04128e-04  4.62887e-04  5.12916e-04  5.63322e-04  5.95846e-04  5.62561e-04  5.61856e-04  5.53457e-04  5.71810e-04  6.14428e-04  1.51080e-03  5.34253e-04  3.92262e-04  2.82458e-04  2.50571e-04  1.90560e-04  1.69049e-04  1.37415e-04  1.00167e-04  7.50422e-05  2.73162e-05  6.68570e-05  1.98087e-04  2.55613e-04  3.97162e-04  4.60056e-04  5.53911e-04  6.05952e-04  6.20224e-04  6.12102e-04  6.65605e-04  6.18164e-04  5.47628e-04  5.43655e-04  6.74329e-04  -8.27191e-04  6.39241e-04  4.04192e-04  2.94997e-04  1.77074e-04  1.71786e-04  1.28273e-04  9.73598e-05  8.26936e-05  5.83146e-05  2.26621e-05  1.45426e-05  4.11495e-05  8.66024e-05  1.33161e-04  1.81913e-04  2.25117e-04  2.58679e-04  2.84333e-04  2.97756e-04  2.99991e-04  2.93555e-04  2.70899e-04  2.49676e-04  2.34709e-04  2.28226e-04  2.00623e-04  1.81016e-04  1.55846e-04  1.26784e-04  1.03403e-04  8.91695e-05  7.25040e-05  5.54126e-05  4.05508e-05  1.62371e-05  
4.44649e-05  1.34541e-04  1.63200e-04  2.89079e-04  3.48003e-04  3.84757e-04  4.29260e-04  4.72752e-04  4.98012e-04  4.93123e-04  4.49163e-04  4.54858e-04  4.24535e-04  4.58301e-04  5.34253e-04  1.32777e-03  4.39090e-04  3.21718e-04  2.32205e-04  1.95066e-04  1.53006e-04  1.22309e-04  8.66113e-05  7.01394e-05  2.87302e-05  7.08112e-05  1.24168e-04  2.87596e-04  2.73904e-04  3.76940e-04  4.72685e-04  5.11193e-04  5.29856e-04  5.33641e-04  5.31226e-04  5.60554e-04  4.49776e-04  4.45381e-04  4.84023e-04  6.33368e-04  -7.55899e-04  5.03423e-04  2.87512e-04  1.88569e-04  1.20460e-04  1.16138e-04  8.85215e-05  7.81955e-05  4.69639e-05  2.21058e-05  1.18383e-05  2.92023e-05  6.88265e-05  1.08654e-04  1.52753e-04  1.90891e-04  2.21356e-04  2.46366e-04  2.59871e-04  2.62502e-04  2.58710e-04  2.40716e-04  2.22166e-04  2.08912e-04  1.96734e-04  1.87341e-04  1.63525e-04  1.41501e-04  1.15636e-04  9.42020e-05  8.18768e-05  6.70104e-05  5.13456e-05  3.78594e-05  1.66015e-05  
4.39039e-05  9.82304e-05  1.69404e-04  2.17877e-04  2.89576e-04  3.26448e-04  3.67022e-04  4.13206e-04  4.47550e-04  4.21137e-04  4.17873e-04  4.14613e-04  3.97231e-04  3.73380e-04  3.92262e-04  4.39090e-04  1.09551e-03  3.39979e-04  2.54145e-04  1.76786e-04  1.46731e-04  1.19658e-04  8.56159e-05  6.59472e-05  2.56241e-05  4.70877e-05  1.28406e-04  1.78945e-04  2.72475e-04  3.21802e-04  4.01566e-04  4.39121e-04  4.50338e-04  4.39532e-04  4.90870e-04  4.65768e-04  3.86225e-04  3.37023e-04  3.53473e-04  4.10823e-04  5.01331e-04  -6.96366e-04  3.79036e-04  1.95052e-04  1.38654e-04  1.00192e-04  7.23522e-05  6.58074e-05  4.44635e-05  1.94942e-05  8.41420e-06  1.91281e-05  5.08010e-05  8.43706e-05  1.22105e-04  1.56057e-04  1.84512e-04  2.08882e-04  2.23262e-04  2.29097e-04  2.28945e-04  2.14169e-04  1.98535e-04  1.88561e-04  1.79345e-04  1.65343e-04  1.58230e-04  1.32607e-04  1.08578e-04  8.92169e-05  7.85830e-05  6.52451e-05  5.05620e-05  3.74650e-05  1.54474e-05  
2.84313e-05  9.27283e-05  9.33895e-05  2.01872e-04  2.35847e-04  2.60430e-04  2.95732e-04  3.30917e-04  3.51279e-04  3.61621e-04  3.24200e-04  3.33680e-04  2.98617e-04  2.93826e-04  2.82458e-04  3.21718e-04  3.39979e-04  8.95695e-04  2.63065e-04  1.94867e-04  1.36436e-04  1.05122e-04  7.47266e-05  6.17890e-05  2.63279e-05  5.48487e-05  7.53361e-05  2.18450e-04  1.74677e-04  2.67321e-04  3.37471e-04  3.66054e-04  3.89353e-04  4.02716e-04  3.87238e-04  4.31858e-04  3.44683e-04  3.40018e-04  3.01063e-04  3.06259e-04  2.99518e-04  3.98542e-04  -6.44164e-04  2.67890e-04  1.42688e-04  1.10031e-04  7.87799e-05  6.79076e-05  3.95835e-05  1.95148e-05  7.57329e-06  1.31386e-05  3.79155e-05  6.35935e-05  9.52953e-05  1.23054e-04  1.47880e-04  1.71432e-04  1.86182e-04  1.92827e-04  1.95827e-04  1.86188e-04  1.73686e-04  1.66038e-04  1.59406e-04  1.47706e-04  1.37499e-04  1.26895e-04  1.00524e-04  8.27680e-05  7.38945e-05  6.20194e-05  4.83280e-05  3.61663e-05  1.61962e-05  
3.34086e-05  6.68329e-05  1.21370e-04  1.45045e-04  1.98875e-04  2.24634e-04  2.55844e-04  2.94007e-04  3.25251e-04  3.05318e-04  3.11170e-04  3.11889e-04  3.02240e-04  2.73546e-04  2.50571e-04  2.32205e-04  2.54145e-04  2.63065e-04  7.09725e-04  1.98025e-04  1.46761e-04  1.08262e-04  7.45561e-05  5.67852e-05  2.22671e-05  3.36854e-05  9.63538e-05  1.16521e-04  1.99105e-04  2.30150e-04  2.86876e-04  3.15668e-04  3.28760e-04  3.21558e-04  3.69663e-04  3.49787e-04  2.94841e-04  2.51008e-04  2.51889e-04  2.40495e-04  2.38974e-04  2.49373e-04  3.00156e-04  -5.62935e-04  1.92554e-04  1.16386e-04  6.84775e-05  5.61680e-05  3.77510e-05  1.63212e-05  6.51675e-06  1.06676e-05  2.93371e-05  5.02819e-05  7.63203e-05  9.97850e-05  1.21815e-04  1.43547e-04  1.57934e-04  1.65666e-04  1.70444e-04  1.63227e-04  1.53116e-04  1.47646e-04  1.42898e-04  1.32874e-04  1.24846e-04  1.11144e-04  9.69773e-05  7.65178e-05  6.89393e-05  5.83567e-05  4.57570e-05  3.43254e-05  1.41298e-05  
2.11789e-05  6.58336e-05  5.99618e-05  1.35681e-04  1.58600e-04  1.69615e-04  1.95199e-04  2.22251e-04  2.43177e-04  2.47419e-04  2.20764e-04  2.34487e-04  2.12956e-04  2.09504e-04  1.90560e-04  1.95066e-04  1.76786e-04  1.94867e-04  1.98025e-04  5.45130e-04  1.46454e-04  1.02380e-04  6.33611e-05  4.91612e-05  2.09612e-05  4.00667e-05  5.07914e-05  1.51623e-04  1.13014e-04  1.72763e-04  2.27785e-04  2.45568e-04  2.61485e-04  2.64602e-04  2.65690e-04  3.03861e-04  2.34618e-04  2.28778e-04  2.02146e-04  2.01669e-04  1.52037e-04  1.77310e-04  1.66010e-04  1.89586e-04  -4.76571e-04  1.37240e-04  8.23342e-05  5.79702e-05  2.96120e-05  1.45828e-05  5.72578e-06  6.58824e-06  1.91966e-05  3.28013e-05  5.14680e-05  6.85350e-05  8.53156e-05  1.02585e-04  1.14546e-04  1.21892e-04  1.27058e-04  1.22743e-04  1.15673e-04  1.12567e-04  1.09866e-04  1.02741e-04  9.73392e-05  8.73197e-05  7.28096e-05  6.42687e-05  5.51962e-05  4.70846e-05  3.71254e-05  2.80079e-05  1.26828e-05  
1.85982e-05  3.46891e-05  6.03804e-05  7.98901e-05  1.09327e-04  1.27244e-04  1.50815e-04  1.77457e-04  1.99967e-04  1.96290e-04  2.00015e-04  2.03168e-04  1.95574e-04  1.82393e-04  1.69049e-04  1.53006e-04  1.46731e-04  1.36436e-04  1.46761e-04  1.46454e-04  4.23395e-04  1.15015e-04  7.22836e-05  4.80898e-05  1.79606e-05  2.13188e-05  4.91553e-05  7.03280e-05  1.07104e-04  1.35272e-04  1.73033e-04  1.92787e-04  2.09194e-04  2.10959e-04  2.39108e-04  2.39994e-04  2.03292e-04  1.78632e-04  1.74465e-04  1.64827e-04  1.50762e-04  1.38952e-04  1.36288e-04  1.14603e-04  1.40432e-04  -3.68295e-04  1.02808e-04  6.63829e-05  3.41556e-05  1.26004e-05  1.42770e-06  -5.04320e-06  2.66975e-06  1.28459e-05  2.82401e-05  4.35416e-05  5.98747e-05  7.74385e-05  9.03460e-05  1.00340e-04  1.08212e-04  1.05761e-04  1.00372e-04  9.93775e-05  9.87799e-05  9.34101e-05  8.99675e-05  8.15241e-05  6.80202e-05  5.74097e-05  5.59678e-05  4.60659e-05  3.67757e-05  2.78601e-05  1.19208e-05  
1.25081e-05  1.61001e-05  3.96587e-05  4.63348e-05  7.08852e-05  8.65991e-05  1.07578e-04  1.31116e-04  1.52589e-04  1.49704e-04  1.58787e-04  1.61919e-04  1.58648e-04  1.47368e-04  1.37415e-04  1.22309e-04  1.19658e-04  1.05122e-04  1.08262e-04  1.02380e-04  1.15015e-04  3.14830e-04  7.51553e-05  4.82460e-05  1.60889e-05  1.21199e-05  3.12838e-05  3.59741e-05  7.46078e-05  9.31575e-05  1.23606e-04  1.40420e-04  1.56272e-04  1.57265e-04  1.88754e-04  1.87975e-04  1.61053e-04  1.37052e-04  1.37471e-04  1.30117e-04  1.23112e-04  1.09266e-04  1.06614e-04  6.91062e-05  8.93597e-05  1.04742e-04  -2.77366e-04  7.35827e-05  3.82979e-05  1.11051e-05  -1.85076e-06  -1.38660e-05  -1.02020e-05  -3.68549e-06  8.05986e-06  2.06830e-05  3.51500e-05  5.13160e-05  6.36915e-05  7.46108e-05  8.36800e-05  8.29143e-05  7.92313e-05  7.98258e-05  8.08209e-05  7.73375e-05  7.56512e-05  6.92287e-05  5.77826e-05  4.92494e-05  4.62198e-05  4.29103e-05  3.28691e-05  2.50191e-05  1.07137e-05  
8.29536e-06  6.56056e-06  2.57562e-05  2.55405e-05  4.23821e-05  5.66776e-05  7.26188e-05  8.93513e-05  1.04114e-04  1.05273e-04  1.15395e-04  1.15259e-04  1.13324e-04  1.05600e-04  1.00167e-04  8.66113e-05  8.56159e-05  7.47266e-05  7.45561e-05  6.33611e-05  7.22836e-05  7.51553e-05  2.11185e-04  4.32407e-05  1.32868e-05  7.28523e-06  2.10517e-05  1.77730e-05  5.15900e-05  6.50724e-05  8.39192e-05  9.74538e-05  1.11706e-04  1.15984e-04  1.38298e-04  1.35951e-04  1.21389e-04  1.03216e-04  1.03980e-04  9.52531e-05  9.42274e-05  8.31800e-05  8.04579e-05  4.71953e-05  5.67815e-05  6.09256e-05  6.78513e-05  -2.08435e-04  3.99039e-05  1.02284e-05  -2.54769e-06  -1.44347e-05  -1.30979e-05  -9.28846e-06  -1.38546e-06  7.95479e-06  1.90329e-05  3.14186e-05  4.11950e-05  5.07405e-05  5.85264e-05  5.82477e-05  5.59124e-05  5.72294e-05  5.87210e-05  5.66848e-05  5.59737e-05  5.15160e-05  4.28771e-05  3.69050e-05  3.49178e-05  3.10781e-05  2.68424e-05  1.93047e-05  8.29655e-06  
4.55108e-06  5.12660e-06  9.35784e-06  2.02831e-05  2.91879e-05  3.77853e-05  5.02205e-05  6.31323e-05  7.42215e-05  7.91537e-05  8.11577e-05  8.44330e-05  8.04005e-05  7.85448e-05  7.50422e-05  7.01394e-05  6.59472e-05  6.17890e-05  5.67852e-05  4.91612e-05  4.80898e-05  4.82460e-05  4.32407e-05  1.38507e-04  1.30715e-05  7.31600e-06  8.32177e-06  2.20984e-05  2.70488e-05  4.48550e-05  6.10211e-05  7.03138e-05  8.30313e-05  8.83882e-05  9.79798e-05  1.07803e-04  9.23069e-05  8.43528e-05  7.94847e-05  7.53946e-05  6.72048e-05  6.70777e-05  5.75289e-05  3.89002e-05  3.44693e-05  3.55140e-05  3.82926e-05  4.32244e-05  -1.52078e-04  1.11691e-05  -2.22884e-06  -1.29580e-05  -1.26531e-05  -1.04628e-05  -4.50305e-06  2.25565e-06  1.08080e-05  2.10218e-05  2.91065e-05  3.66987e-05  4.34937e-05  4.42064e-05  4.26879e-05  4.38333e-05  4.53317e-05  4.39383e-05  4.37719e-05  4.05772e-05  3.40384e-05  2.92264e-05  2.78501e-05  2.48895e-05  2.02814e-05  1.66948e-05  6.89187e-06  
8.42548e-07  1.16845e-06  -2.85774e-06  6.86166e-06  7.90069e-06  9.79933e-06  1.45242e-05  1.91680e-05  2.32398e-05  2.75844e-05  2.55501e-05  2.84057e-05  2.57899e-05  2.77291e-05  2.73162e-05  2.87302e-05  2.56241e-05  2.63279e-05  2.22671e-05  2.09612e-05  1.79606e-05  1.60889e-05  1.32868e-05  1.30715e-05  2.69453e-05  3.68290e-06  -1.45507e-06  1.11519e-05  2.83493e-06  1.29528e-05  1.93741e-05  2.19137e-05  2.73431e-05  3.04370e-05  3.06284e-05  3.99662e-05  3.14177e-05  3.17140e-05  2.81255e-05  2.89026e-05  2.30154e-05  2.78043e-05  2.05380e-05  1.68564e-05  1.10808e-05  1.23406e-05  1.07928e-05  1.19584e-05  1.05393e-05  1.70612e-06  -8.64436e-07  -6.22731e-06  -6.65604e-06  -6.33765e-06  -4.36657e-06  -1.84432e-06  1.53726e-06  5.65557e-06  9.04476e-06  1.25066e-05  1.55796e-05  1.60764e-05  1.56684e-05  1.64646e-05  1.73570e-05  1.70467e-05  1.72197e-05  1.61189e-05  1.35358e-05  1.17761e-05  1.13420e-05  1.02522e-05  8.44389e-06  6.54328e-06  3.62431e-06  
-1.40419e-04  2.22109e-04  1.86428e-04  2.30633e-04  2.18766e-04  1.96436e-04  1.75112e-04  1.58138e-04  1.41635e-04  1.35304e-04  9.78226e-05  9.90734e-05  8.31369e-05  8.37433e-05  6.68570e-05  7.08112e-05  4.70877e-05  5.48487e-05  3.36854e-05  4.00667e-05  2.13188e-05  1.21199e-05  7.28523e-06  7.31600e-06  3.68290e-06  9.87667e-04  2.82623e-04  3.61834e-04  2.94192e-04  2.91019e-04  2.96566e-04  2.91187e-04  2.61042e-04  2.51455e-04  2.07256e-04  2.09732e-04  1.75325e-04  1.86906e-04  1.55434e-04  1.38457e-04  8.74496e-05  9.23575e-05  4.97026e-05  7.40202e-05  3.95444e-05  4.46268e-05  3.40396e-05  2.46693e-05  1.38417e-05  7.88129e-06  1.19057e-04  1.76849e-04  1.77457e-04  1.70009e-04  1.50302e-04  1.29511e-04  1.06605e-04  8.23246e-05  6.65306e-05  4.87148e-05  3.24133e-05  2.80130e-05  2.89326e-05  2.66265e-05  1.97042e-05  1.39767e-05  9.39926e-06  7.53008e-06  8.54238e-06  6.88911e-06  2.90551e-06  -6.53483e-07  -1.94845e-06  -1.82472e-06  4.07728e-07  
2.09428e-04  -7.99108e-04  5.68515e-04  4.66584e-04  4.98936e-04  4.83536e-04  4.47020e-04  4.25666e-04  4.11501e-04  3.30349e-04  3.39440e-04  3.04549e-04  3.11526e-04  2.48081e-04  1.98087e-04  1.24168e-04  1.28406e-04  7.53361e-05  9.63538e-05  5.07914e-05  4.91553e-05  3.12838e-05  2.10517e-05  8.32177e-06  -1.45507e-06  2.82623e-04  3.22532e-03  7.21698e-04  8.40298e-04  7.14689e-04  7.14506e-04  7.19069e-04  6.39457e-04  5.81215e-04  6.15471e-04  4.56452e-04  4.36463e-04  3.61488e-04  3.75624e-04  3.05769e-04  2.98947e-04  1.79472e-04  2.03534e-04  1.24789e-04  1.56714e-04  9.04708e-05  6.19765e-05  4.04989e-05  3.81959e-05  1.30549e-05  1.64081e-04  3.82539e-04  3.78071e-04  3.77777e-04  3.46971e-04  3.13733e-04  2.72424e-04  2.22442e-04  1.88327e-04  1.48613e-04  1.07821e-04  9.02051e-05  8.75876e-05  7.92485e-05  5.90948e-05  4.14476e-05  2.66299e-05  1.87875e-05  1.86531e-05  1.38523e-05  2.46770e-06  -6.90691e-06  -9.75559e-06  -9.21440e-06  -5.47629e-06  
1.83503e-04  5.72580e-04  -1.10456e-03  7.85143e-04  6.91310e-04  6.31932e-04  6.04206e-04  5.76426e-04  5.32958e-04  5.38793e-04  3.81632e-04  3.94132e-04  3.11169e-04  3.19487e-04  2.55613e-04  2.87596e-04  1.78945e-04  2.18450e-04  1.16521e-04  1.51623e-04  7.03280e-05  3.59741e-05  1.77730e-05  2.20984e-05  1.11519e-05  3.61834e-04  7.21698e-04  4.52951e-03  9.77940e-04  9.63715e-04  9.95355e-04  9.92404e-04  9.36623e-04  9.27837e-04  7.46720e-04  8.19610e-04  6.55110e-04  7.10003e-04  5.64395e-04  5.07422e-04  2.89800e-04  3.42177e-04  1.50835e-04  2.69084e-04  1.11303e-04  1.54946e-04  1.19616e-04  8.75724e-05  4.32228e-05  2.36783e-05  1.71260e-04  3.86464e-04  4.52051e-04  4.46609e-04  4.38508e-04  4.17279e-04  3.81665e-04  3.35198e-04  2.98747e-04  2.46760e-04  1.95200e-04  1.70329e-04  1.58764e-04  1.38569e-04  1.08757e-04  8.33537e-05  5.94326e-05  4.40911e-05  3.95086e-05  2.73257e-05  1.10554e-05  -2.96185e-06  -8.87155e-06  -8.94313e-06  -1.13975e-06  
2.20012e-04  4.73309e-04  7.78655e-04  -1.16202e-03  9.09669e-04  8.19072e-04  7.67564e-04  7.68073e-04  7.67238e-04  6.44303e-04  6.64262e-04  6.04398e-04  6.00010e-04  4.82431e-04  3.97162e-04  2.73904e-04  2.72475e-04  1.74677e-04  1.99105e-04  1.13014e-04  1.07104e-04  7.46078e-05  5.15900e-05  2.70488e-05  2.83493e-06  2.94192e-04  8.40298e-04  9.77940e-04  5.44097e-03  1.39582e-03  1.25766e-03  1.23103e-03  1.14137e-03  1.06348e-03  1.13588e-03  8.86790e-04  8.19314e-04  6.76402e-04  6.88402e-04  5.70195e-04  5.56098e-04  3.56395e-04  3.82566e-04  2.31204e-04  2.77386e-04  1.65500e-04  1.14961e-04  7.90377e-05  7.06412e-05  2.49541e-05  1.56920e-04  3.71351e-04  4.29479e-04  4.92078e-04  4.83435e-04  4.85186e-04  4.64438e-04  4.24298e-04  3.89413e-04  3.38825e-04  2.81317e-04  2.41974e-04  2.21482e-04  1.95278e-04  1.59478e-04  1.28663e-04  9.68365e-05  7.25797e-05  5.94496e-05  4.33033e-05  2.29247e-05  5.66689e-06  -2.52612e-06  -5.25751e-06  -5.23233e-06  
1.76126e-04  4.29310e-04  5.94431e-04  8.31593e-04  -1.18889e-03  1.05182e-03  8.97951e-04  8.55274e-04  8.39086e-04  7.71635e-04  7.25016e-04  6.82377e-04  6.31231e-04  5.45618e-04  4.60056e-04  3.76940e-04  3.21802e-04  2.67321e-04  2.30150e-04  1.72763e-04  1.35272e-04  9.31575e-05  6.50724e-05  4.48550e-05  1.29528e-05  2.91019e-04  7.14689e-04  9.63715e-04  1.39582e-03  6.16693e-03  1.71162e-03  1.48299e-03  1.35607e-03  1.31517e-03  1.27243e-03  1.13880e-03  1.01960e-03  9.31117e-04  8.54887e-04  7.25716e-04  6.20168e-04  5.01046e-04  4.17153e-04  3.49117e-04  3.02698e-04  2.29245e-04  1.71748e-04  1.21086e-04  8.90796e-05  3.52260e-05  1.18271e-04  2.93251e-04  3.70251e-04  4.30583e-04  4.89088e-04  4.97007e-04  4.97496e-04  4.80353e-04  4.57076e-04  4.08053e-04  3.55531e-04  3.16267e-04  2.87823e-04  2.52339e-04  2.13414e-04  1.78704e-04  1.42642e-04  1.12036e-04  9.24768e-05  6.73000e-05  4.49399e-05  2.41983e-05  1.12833e-05  5.41135e-06  9.76459e-07  
1.75324e-04  4.45962e-04  5.95524e-04  7.88402e-04  1.10807e-03  -1.17802e-03  1.25951e-03  1.08200e-03  1.01375e-03  9.26125e-04  8.59933e-04  8.23741e-04  7.57527e-04  6.59908e-04  5.53911e-04  4.72685e-04  4.01566e-04  3.37471e-04  2.86876e-04  2.27785e-04  1.73033e-04  1.23606e-04  8.39192e-05  6.10211e-05  1.93741e-05  2.96566e-04  7.14506e-04  9.95355e-04  1.25766e-03  1.71162e-03  7.06075e-03  2.06346e-03  1.66979e-03  1.50272e-03  1.46185e-03  1.33535e-03  1.15214e-03  1.05039e-03  9.61495e-04  8.29938e-04  6.87189e-04  5.60549e-04  4.55038e-04  3.74591e-04  3.11297e-04  2.47968e-04  1.83026e-04  1.36901e-04  9.51213e-05  3.92570e-05  1.06882e-04  2.74987e-04  3.71789e-04  4.54029e-04  5.15440e-04  5.72962e-04  5.73375e-04  5.64374e-04  5.43777e-04  4.96467e-04  4.39099e-04  3.87686e-04  3.50603e-04  3.09599e-04  2.65344e-04  2.25964e-04  1.82482e-04  1.43687e-04  1.15371e-04  8.59150e-05  5.94600e-05  3.52608e-05  1.95570e-05  1.09496e-05  3.81741e-06  
1.75403e-04  4.43627e-04  6.15004e-04  7.66753e-04  9.75322e-04  1.27899e-03  -1.14865e-03  1.41451e-03  1.18025e-03  1.01372e-03  9.43089e-04  8.98251e-04  8.27616e-04  7.18796e-04  6.05952e-04  5.11193e-04  4.39121e-04  3.66054e-04  3.15668e-04  2.45568e-04  1.92787e-04  1.40420e-04  9.74538e-05  7.03138e-05  2.19137e-05  2.91187e-04  7.19069e-04  9.92404e-04  1.23103e-03  1.48299e-03  2.06346e-03  7.57928e-03  2.20759e-03  1.75915e-03  1.60320e-03  1.44081e-03  1.24764e-03  1.13009e-03  1.03843e-03  8.90615e-04  7.46905e-04  6.03327e-04  4.96437e-04  3.96645e-04  3.41998e-04  2.67044e-04  1.98946e-04  1.49139e-04  1.04919e-04  4.19640e-05  9.71767e-05  2.55939e-04  3.60543e-04  4.53201e-04  5.26836e-04  5.79420e-04  6.14017e-04  5.99357e-04  5.82550e-04  5.37815e-04  4.80536e-04  4.24770e-04  3.83756e-04  3.40381e-04  2.94386e-04  2.52932e-04  2.06553e-04  1.63856e-04  1.30877e-04  9.86084e-05  7.04482e-05  4.44137e-05  2.67216e-05  1.61322e-05  5.75138e-06  
1.43666e-04  3.77965e-04  5.33696e-04  6.98032e-04  8.46681e-04  1.01256e-03  1.33205e-03  -1.09098e-03  1.43028e-03  1.11191e-03  9.56572e-04  9.01396e-04  8.22951e-04  7.25609e-04  6.20224e-04  5.29856e-04  4.50338e-04  3.89353e-04  3.28760e-04  2.61485e-04  2.09194e-04  1.56272e-04  1.11706e-04  8.30313e-05  2.73431e-05  2.61042e-04  6.39457e-04  9.36623e-04  1.14137e-03  1.35607e-03  1.66979e-03  2.20759e-03  7.63240e-03  2.27388e-03  1.79267e-03  1.53464e-03  1.33388e-03  1.22245e-03  1.10206e-03  9.43815e-04  7.88617e-04  6.69475e-04  5.40828e-04  4.52711e-04  3.75576e-04  3.03996e-04  2.33211e-04  1.74418e-04  1.22702e-04  4.71090e-05  6.42029e-05  1.80009e-04  2.80266e-04  3.73536e-04  4.58941e-04  5.18626e-04  5.51435e-04  5.75763e-04  5.64459e-04  5.27675e-04  4.84441e-04  4.38959e-04  3.98378e-04  3.54454e-04  3.12807e-04  2.72805e-04  2.30174e-04  1.87981e-04  1.53354e-04  1.16129e-04  8.98045e-05  6.31560e-05  4.20710e-05  2.86005e-05  1.09833e-05  
1.25420e-04  3.52178e-04  4.72925e-04  6.69735e-04  7.88963e-04  8.96763e-04  1.04970e-03  1.37545e-03  -1.06832e-03  1.36865e-03  1.02659e-03  8.89879e-04  7.83098e-04  7.05417e-04  6.12102e-04  5.33641e-04  4.39532e-04  4.02716e-04  3.21558e-04  2.64602e-04  2.10959e-04  1.57265e-04  1.15984e-04  8.83882e-05  3.04370e-05  2.51455e-04  5.81215e-04  9.27837e-04  1.06348e-03  1.31517e-03  1.50272e-03  1.75915e-03  2.27388e-03  7.57789e-03  2.22163e-03  1.72418e-03  1.40044e-03  1.29335e-03  1.13730e-03  9.67689e-04  7.95509e-04  7.14687e-04  5.47077e-04  4.96302e-04  3.93933e-04  3.29323e-04  2.60142e-04  1.90586e-04  1.32329e-04  5.04496e-05  4.97667e-05  1.44389e-04  2.39478e-04  3.29403e-04  4.17193e-04  4.77806e-04  5.15097e-04  5.39610e-04  5.46849e-04  5.11038e-04  4.75868e-04  4.36912e-04  3.97810e-04  3.55053e-04  3.16684e-04  2.78226e-04  2.38610e-04  1.97787e-04  1.63006e-04  1.23987e-04  9.90901e-05  7.25267e-05  4.99597e-05  3.51184e-05  1.42397e-05  
1.36937e-04  3.09903e-04  5.51114e-04  6.07028e-04  7.84847e-04  8.96315e-04  9.83288e-04  1.15256e-03  1.46305e-03  -9.65619e-04  1.36123e-03  1.05687e-03  9.19044e-04  7.74214e-04  6.65605e-04  5.31226e-04  4.90870e-04  3.87238e-04  3.69663e-04  2.65690e-04  2.39108e-04  1.88754e-04  1.38298e-04  9.79798e-05  3.06284e-05  2.07256e-04  6.15471e-04  7.46720e-04  1.13588e-03  1.27243e-03  1.46185e-03  1.60320e-03  1.79267e-03  2.22163e-03  7.25020e-03  2.08123e-03  1.50947e-03  1.17884e-03  1.09146e-03  9.24310e-04  8.40361e-04  6.51839e-04  5.99653e-04  4.11807e-04  4.08427e-04  2.95569e-04  2.24005e-04  1.72701e-04  1.30348e-04  4.64152e-05  3.99556e-05  1.22278e-04  2.15824e-04  3.07930e-04  3.94827e-04  4.64794e-04  5.09890e-04  5.35595e-04  5.41072e-04  5.25378e-04  4.89698e-04  4.42308e-04  4.02013e-04  3.65135e-04  3.29407e-04  2.92687e-04  2.52778e-04  2.09748e-04  1.68967e-04  1.32704e-04  1.07221e-04  8.08224e-05  5.80404e-05  4.07152e-05  1.45698e-05  
9.51238e-05  2.86862e-04  3.72977e-04  5.87970e-04  6.99322e-04  7.88776e-04  8.69691e-04  9.48661e-04  1.07379e-03  1.30903e-03  -9.60703e-04  1.17249e-03  8.73277e-04  7.28037e-04  6.18164e-04  5.60554e-04  4.65768e-04  4.31858e-04  3.49787e-04  3.03861e-04  2.39994e-04  1.87975e-04  1.35951e-04  1.07803e-04  3.99662e-05  2.09732e-04  4.56452e-04  8.19610e-04  8.86790e-04  1.13880e-03  1.33535e-03  1.44081e-03  1.53464e-03  1.72418e-03  2.08123e-03  6.62431e-03  1.83193e-03  1.37848e-03  1.08673e-03  9.25709e-04  7.33565e-04  6.79527e-04  5.15575e-04  4.56213e-04  3.42505e-04  3.08779e-04  2.42624e-04  1.91394e-04  1.26853e-04  4.93421e-05  2.16550e-05  7.04890e-05  1.51862e-04  2.32326e-04  3.17785e-04  3.82926e-04  4.30333e-04  4.67781e-04  4.82590e-04  4.69948e-04  4.54238e-04  4.18595e-04  3.82717e-04  3.48840e-04  3.19598e-04  2.86868e-04  2.53658e-04  2.15176e-04  1.76757e-04  1.38961e-04  1.16831e-04  9.15834e-05  6.73409e-05  4.89163e-05  2.08655e-05  
9.15145e-05  2.37610e-04  3.57238e-04  4.71598e-04  5.76262e-04  6.68285e-04  7.33443e-04  7.86012e-04  8.22050e-04  9.03138e-04  1.07917e-03  -9.23341e-04  9.44725e-04  6.96328e-04  5.47628e-04  4.49776e-04  3.86225e-04  3.44683e-04  2.94841e-04  2.34618e-04  2.03292e-04  1.61053e-04  1.21389e-04  9.23069e-05  3.14177e-05  1.75325e-04  4.36463e-04  6.55110e-04  8.19314e-04  1.01960e-03  1.15214e-03  1.24764e-03  1.33388e-03  1.40044e-03  1.50947e-03  1.83193e-03  5.75694e-03  1.56918e-03  1.12923e-03  8.52539e-04  7.01966e-04  6.17393e-04  5.07051e-04  4.29772e-04  3.59819e-04  2.95744e-04  2.36813e-04  1.78198e-04  1.27990e-04  4.48814e-05  1.68204e-05  5.37834e-05  1.13901e-04  1.75534e-04  2.45616e-04  2.91828e-04  3.28459e-04  3.65487e-04  3.81862e-04  3.67728e-04  3.59008e-04  3.44827e-04  3.16828e-04  2.86616e-04  2.63707e-04  2.36271e-04  2.12108e-04  1.82827e-04  1.54736e-04  1.19753e-04  1.03002e-04  8.17297e-05  5.99705e-05  4.44230e-05  1.75238e-05  
7.60447e-05  2.46264e-04  2.68108e-04  4.71894e-04  5.26633e-04  5.97120e-04  6.51467e-04  6.87684e-04  6.88841e-04  7.40411e-04  7.42614e-04  9.00969e-04  -1.01147e-03  7.52257e-04  5.43655e-04  4.45381e-04  3.37023e-04  3.40018e-04  2.51008e-04  2.28778e-04  1.78632e-04  1.37052e-04  1.03216e-04  8.43528e-05  3.17140e-05  1.86906e-04  3.61488e-04  7.10003e-04  6.76402e-04  9.31117e-04  1.05039e-03  1.13009e-03  1.22245e-03  1.29335e-03  1.17884e-03  1.37848e-03  1.56918e-03  5.22070e-03  1.30424e-03  9.17397e-04  6.32933e-04  6.05443e-04  4.24053e-04  4.39092e-04  3.08979e-04  2.88111e-04  2.35869e-04  1.75235e-04  1.16796e-04  4.38306e-05  2.10637e-05  5.85621e-05  1.11104e-04  1.62914e-04  2.24576e-04  2.61173e-04  2.90902e-04  3.24458e-04  3.39256e-04  3.23065e-04  3.15792e-04  3.06662e-04  2.85189e-04  2.56038e-04  2.35267e-04  2.10196e-04  1.89391e-04  1.64319e-04  1.41001e-04  1.08197e-04  9.34877e-05  7.40726e-05  5.39946e-05  4.03497e-05  1.75426e-05  
8.22175e-05  2.13165e-04  3.04082e-04  4.05603e-04  4.86482e-04  5.58613e-04  6.09073e-04  6.49626e-04  6.63470e-04  6.62388e-04  6.52074e-04  6.99078e-04  7.87518e-04  -9.43317e-04  6.74329e-04  4.84023e-04  3.53473e-04  3.01063e-04  2.51889e-04  2.02146e-04  1.74465e-04  1.37471e-04  1.03980e-04  7.94847e-05  2.81255e-05  1.55434e-04  3.75624e-04  5.64395e-04  6.88402e-04  8.54887e-04  9.61495e-04  1.03843e-03  1.10206e-03  1.13730e-03  1.09146e-03  1.08673e-03  1.12923e-03  1.30424e-03  4.56635e-03  1.06792e-03  7.57323e-04  5.66955e-04  4.31277e-04  3.65051e-04  3.04563e-04  2.49145e-04  1.99530e-04  1.49711e-04  1.06576e-04  3.86248e-05  2.26870e-05  6.23983e-05  1.11183e-04  1.60184e-04  2.14569e-04  2.51793e-04  2.81033e-04  3.09242e-04  3.22131e-04  3.12014e-04  3.03905e-04  2.89222e-04  2.67841e-04  2.46535e-04  2.26494e-04  2.03336e-04  1.82962e-04  1.58146e-04  1.33232e-04  1.04536e-04  8.99736e-05  7.17165e-05  5.31141e-05  3.92875e-05  1.57308e-05  
6.71113e-05  1.84737e-04  2.38830e-04  3.57404e-04  4.24721e-04  4.75243e-04  5.20359e-04  5.60160e-04  5.79390e-04  5.77049e-04  5.40334e-04  5.49156e-04  5.67658e-04  6.74915e-04  -8.27191e-04  6.33368e-04  4.10823e-04  3.06259e-04  2.40495e-04  2.01669e-04  1.64827e-04  1.30117e-04  9.52531e-05  7.53946e-05  2.89026e-05  1.38457e-04  3.05769e-04  5.07422e-04  5.70195e-04  7.25716e-04  8.29938e-04  8.90615e-04  9.43815e-04  9.67689e-04  9.24310e-04  9.25709e-04  8.52539e-04  9.17397e-04  1.06792e-03  4.10189e-03  9.49610e-04  6.38751e-04  4.04267e-04  3.25077e-04  2.48117e-04  2.15741e-04  1.69506e-04  1.32033e-04  9.04535e-05  3.54455e-05  1.97389e-05  5.17240e-05  9.43489e-05  1.37063e-04  1.85983e-04  2.19604e-04  2.46931e-04  2.74329e-04  2.87716e-04  2.80318e-04  2.75080e-04  2.63124e-04  2.44158e-04  2.24709e-04  2.10371e-04  1.88706e-04  1.70892e-04  1.48501e-04  1.25298e-04  9.87970e-05  8.57814e-05  6.90476e-05  5.15380e-05  3.83251e-05  1.57892e-05  
6.37024e-05  1.12554e-04  2.54089e-04  2.36582e-04  3.29303e-04  3.93868e-04  4.36149e-04  4.77937e-04  5.06317e-04  4.73136e-04  5.08953e-04  4.78117e-04  4.84950e-04  5.04266e-04  6.39241e-04  -7.55899e-04  5.01331e-04  2.99518e-04  2.38974e-04  1.52037e-04  1.50762e-04  1.23112e-04  9.42274e-05  6.72048e-05  2.30154e-05  8.74496e-05  2.98947e-04  2.89800e-04  5.56098e-04  6.20168e-04  6.87189e-04  7.46905e-04  7.88617e-04  7.95509e-04  8.40361e-04  7.33565e-04  7.01966e-04  6.32933e-04  7.57323e-04  9.49610e-04  3.63275e-03  7.66617e-04  5.21508e-04  2.83890e-04  2.72188e-04  1.83322e-04  1.41727e-04  1.07489e-04  8.52857e-05  3.01387e-05  1.16982e-05  3.10310e-05  6.66819e-05  1.05442e-04  1.48678e-04  1.82933e-04  2.11635e-04  2.38363e-04  2.52963e-04  2.53315e-04  2.51668e-04  2.38376e-04  2.21242e-04  2.06915e-04  1.95141e-04  1.79399e-04  1.62832e-04  1.41833e-04  1.17987e-04  9.50068e-05  8.33914e-05  6.84337e-05  5.22369e-05  3.87651e-05  1.40709e-05  
3.31958e-05  9.81089e-05  1.14626e-04  2.16896e-04  2.50740e-04  2.94834e-04  3.34372e-04  3.63444e-04  3.74574e-04  4.02531e-04  3.72482e-04  3.68341e-04  3.31326e-04  3.44967e-04  4.04192e-04  5.03423e-04  -6.96366e-04  3.98542e-04  2.49373e-04  1.77310e-04  1.38952e-04  1.09266e-04  8.31800e-05  6.70777e-05  2.78043e-05  9.23575e-05  1.79472e-04  3.42177e-04  3.56395e-04  5.01046e-04  5.60549e-04  6.03327e-04  6.69475e-04  7.14687e-04  6.51839e-04  6.79527e-04  6.17393e-04  6.05443e-04  5.66955e-04  6.38751e-04  7.66617e-04  3.03164e-03  5.79710e-04  3.82494e-04  2.34154e-04  1.86763e-04  1.48342e-04  1.12827e-04  7.67895e-05  3.10562e-05  4.95207e-06  7.74260e-06  3.37999e-05  6.20384e-05  9.98780e-05  1.27947e-04  1.54886e-04  1.85044e-04  2.03362e-04  2.07270e-04  2.13041e-04  2.08325e-04  1.95194e-04  1.84108e-04  1.76758e-04  1.63289e-04  1.53946e-04  1.36144e-04  1.14992e-04  9.28338e-05  8.37288e-05  7.03042e-05  5.43254e-05  4.10509e-05  1.72968e-05  
4.22044e-05  5.55521e-05  1.68989e-04  1.28492e-04  2.00320e-04  2.47254e-04  2.81238e-04  3.16421e-04  3.46916e-04  3.19535e-04  3.62550e-04  3.41707e-04  3.45087e-04  2.99152e-04  2.94997e-04  2.87512e-04  3.79036e-04  -6.44164e-04  3.00156e-04  1.66010e-04  1.36288e-04  1.06614e-04  8.04579e-05  5.75289e-05  2.05380e-05  4.97026e-05  2.03534e-04  1.50835e-04  3.82566e-04  4.17153e-04  4.55038e-04  4.96437e-04  5.40828e-04  5.47077e-04  5.99653e-04  5.15575e-04  5.07051e-04  4.24053e-04  4.31277e-04  4.04267e-04  5.21508e-04  5.79710e-04  2.47317e-03  4.01156e-04  2.94693e-04  1.63113e-04  1.13468e-04  8.59360e-05  7.00569e-05  2.45993e-05  1.39423e-06  7.27812e-07  1.77249e-05  3.92653e-05  6.83286e-05  9.03212e-05  1.12870e-04  1.39255e-04  1.56187e-04  1.61698e-04  1.69392e-04  1.67434e-04  1.57859e-04  1.50115e-04  1.45486e-04  1.34936e-04  1.28026e-04  1.15524e-04  9.76174e-05  7.91914e-05  7.22379e-05  6.13331e-05  4.77798e-05  3.61905e-05  1.30566e-05  
2.49549e-05  8.50893e-05  7.13864e-05  1.62630e-04  1.71033e-04  1.91706e-04  2.11215e-04  2.22667e-04  2.20908e-04  2.49195e-04  2.13174e-04  2.14916e-04  1.81561e-04  1.85546e-04  1.77074e-04  1.88569e-04  1.95052e-04  2.67890e-04  -5.62935e-04  1.89586e-04  1.14603e-04  6.91062e-05  4.71953e-05  3.89002e-05  1.68564e-05  7.40202e-05  1.24789e-04  2.69084e-04  2.31204e-04  3.49117e-04  3.74591e-04  3.96645e-04  4.52711e-04  4.96302e-04  4.11807e-04  4.56213e-04  4.29772e-04  4.39092e-04  3.65051e-04  3.25077e-04  2.83890e-04  3.82494e-04  4.01156e-04  1.93563e-03  2.96690e-04  1.97127e-04  1.27162e-04  8.38564e-05  5.49267e-05  2.24496e-05  7.57007e-06  1.50606e-05  2.79512e-05  4.14147e-05  6.30765e-05  7.19966e-05  8.28404e-05  1.01526e-04  1.12157e-04  1.07248e-04  1.11462e-04  1.16629e-04  1.10700e-04  1.00930e-04  9.58357e-05  8.69997e-05  8.24291e-05  7.48184e-05  6.69780e-05  5.15193e-05  4.69683e-05  3.89425e-05  2.92019e-05  2.25781e-05  9.66638e-06  
3.42370e-05  4.88242e-05  1.30389e-04  9.33673e-05  1.35653e-04  1.73279e-04  1.91073e-04  2.07498e-04  2.16428e-04  2.06612e-04  2.39351e-04  2.13925e-04  2.13600e-04  1.81884e-04  1.71786e-04  1.20460e-04  1.38654e-04  1.42688e-04  1.92554e-04  -4.76571e-04  1.40432e-04  8.93597e-05  5.67815e-05  3.44693e-05  1.10808e-05  3.95444e-05  1.56714e-04  1.11303e-04  2.77386e-04  3.02698e-04  3.11297e-04  3.41998e-04  3.75576e-04  3.93933e-04  4.08427e-04  3.42505e-04  3.59819e-04  3.08979e-04  3.04563e-04  2.48117e-04  2.72188e-04  2.34154e-04  2.94693e-04  2.96690e-04  1.51432e-03  2.20259e-04  1.34746e-04  7.34204e-05  5.29542e-05  1.70493e-05  5.74749e-06  1.18156e-05  2.19205e-05  3.44730e-05  5.07885e-05  6.20026e-05  7.36362e-05  8.79324e-05  9.69538e-05  9.82891e-05  1.01780e-04  1.00994e-04  9.54737e-05  9.02534e-05  8.68118e-05  7.98475e-05  7.54293e-05  6.77499e-05  5.81951e-05  4.74214e-05  4.26654e-05  3.58958e-05  2.77556e-05  2.10451e-05  7.39145e-06  
1.94049e-05  5.08084e-05  5.92432e-05  9.66247e-05  1.09454e-04  1.28537e-04  1.44037e-04  1.54866e-04  1.58506e-04  1.71676e-04  1.61197e-04  1.58503e-04  1.42006e-04  1.37653e-04  1.28273e-04  1.16138e-04  1.00192e-04  1.10031e-04  1.16386e-04  1.37240e-04  -3.68295e-04  1.04742e-04  6.09256e-05  3.55140e-05  1.23406e-05  4.46268e-05  9.04708e-05  1.54946e-04  1.65500e-04  2.29245e-04  2.47968e-04  2.67044e-04  3.03996e-04  3.29323e-04  2.95569e-04  3.08779e-04  2.95744e-04  2.88111e-04  2.49145e-04  2.15741e-04  1.83322e-04  1.86763e-04  1.63113e-04  1.97127e-04  2.20259e-04  1.16583e-03  1.68893e-04  9.52458e-05  4.92663e-05  1.55650e-05  3.83355e-06  4.87383e-06  1.15193e-05  1.93984e-05  3.27036e-05  3.97400e-05  4.85114e-05  6.19748e-05  7.05445e-05  7.08641e-05  7.56008e-05  7.85112e-05  7.48830e-05  7.02550e-05  6.80974e-05  6.28101e-05  6.02961e-05  5.50209e-05  4.83913e-05  3.85862e-05  3.59252e-05  3.02921e-05  2.33417e-05  1.79837e-05  7.52404e-06  
1.27862e-05  3.55128e-05  3.62407e-05  6.92796e-05  7.45847e-05  9.18385e-05  1.04727e-04  1.12103e-04  1.12454e-04  1.30163e-04  1.20554e-04  1.17589e-04  1.02289e-04  1.02499e-04  9.73598e-05  8.85215e-05  7.23522e-05  7.87799e-05  6.84775e-05  8.23342e-05  1.02808e-04  -2.77366e-04  6.78513e-05  3.82926e-05  1.07928e-05  3.40396e-05  6.19765e-05  1.19616e-04  1.14961e-04  1.71748e-04  1.83026e-04  1.98946e-04  2.33211e-04  2.60142e-04  2.24005e-04  2.42624e-04  2.36813e-04  2.35869e-04  1.99530e-04  1.69506e-04  1.41727e-04  1.48342e-04  1.13468e-04  1.27162e-04  1.34746e-04  1.68893e-04  8.61906e-04  1.09572e-04  5.63576e-05  1.37791e-05  1.45779e-06  -1.29884e-06  2.51192e-06  7.57032e-06  1.76268e-05  2.29222e-05  3.02301e-05  4.18536e-05  4.95599e-05  5.09933e-05  5.61706e-05  5.94666e-05  5.70605e-05  5.40226e-05  5.30938e-05  4.94018e-05  4.80831e-05  4.42994e-05  3.90610e-05  3.13509e-05  2.94216e-05  2.55430e-05  1.97426e-05  1.52898e-05  6.54117e-06  
8.90557e-06  2.41267e-05  2.22552e-05  5.02028e-05  5.58255e-05  6.73179e-05  7.98114e-05  8.87574e-05  9.39674e-05  1.05667e-04  9.77583e-05  9.93518e-05  8.83660e-05  8.84399e-05  8.26936e-05  7.81955e-05  6.58074e-05  6.79076e-05  5.61680e-05  5.79702e-05  6.63829e-05  7.35827e-05  -2.08435e-04  4.32244e-05  1.19584e-05  2.46693e-05  4.04989e-05  8.75724e-05  7.90377e-05  1.21086e-04  1.36901e-04  1.49139e-04  1.74418e-04  1.90586e-04  1.72701e-04  1.91394e-04  1.78198e-04  1.75235e-04  1.49711e-04  1.32033e-04  1.07489e-04  1.12827e-04  8.59360e-05  8.38564e-05  7.34204e-05  9.52458e-05  1.09572e-04  6.00345e-04  5.96048e-05  1.38679e-05  -3.33846e-07  -6.41552e-06  -4.56253e-06  -1.35378e-06  6.25498e-06  1.13012e-05  1.83080e-05  2.86233e-05  3.59584e-05  3.94527e-05  4.50649e-05  4.76468e-05  4.59428e-05  4.46839e-05  4.48454e-05  4.24122e-05  4.18258e-05  3.87717e-05  3.37380e-05  2.77178e-05  2.62728e-05  2.30324e-05  1.85674e-05  1.41770e-05  6.19054e-06  
8.46256e-06  1.34344e-05  2.73105e-05  2.78942e-05  3.73011e-05  4.83416e-05  5.65062e-05  6.28727e-05  6.73599e-05  6.99696e-05  7.45326e-05  7.11493e-05  6.81377e-05  6.24543e-05  5.83146e-05  4.69639e-05  4.44635e-05  3.95835e-05  3.77510e-05  2.96120e-05  3.41556e-05  3.82979e-05  3.99039e-05  -1.52078e-04  1.05393e-05  1.38417e-05  3.81959e-05  4.32228e-05  7.06412e-05  8.90796e-05  9.51213e-05  1.04919e-04  1.22702e-04  1.32329e-04  1.30348e-04  1.26853e-04  1.27990e-04  1.16796e-04  1.06576e-04  9.04535e-05  8.52857e-05  7.67895e-05  7.00569e-05  5.49267e-05  5.29542e-05  4.92663e-05  5.63576e-05  5.96048e-05  3.95325e-04  1.46990e-05  -6.31140e-07  -5.03656e-06  -4.42133e-06  -2.50832e-06  2.31442e-06  5.23839e-06  9.69639e-06  1.66862e-05  2.16672e-05  2.38780e-05  2.79070e-05  3.01416e-05  2.92314e-05  2.83731e-05  2.86073e-05  2.70691e-05  2.69115e-05  2.50982e-05  2.20711e-05  1.80582e-05  1.72401e-05  1.51805e-05  1.20952e-05  9.61991e-06  3.83639e-06  
3.23942e-06  7.32917e-06  7.57698e-06  1.43693e-05  1.62124e-05  1.81444e-05  2.07560e-05  2.32512e-05  2.49080e-05  2.72182e-05  2.53906e-05  2.60297e-05  2.35959e-05  2.36710e-05  2.26621e-05  2.21058e-05  1.94942e-05  1.95148e-05  1.63212e-05  1.45828e-05  1.26004e-05  1.11051e-05  1.02284e-05  1.11691e-05  1.70612e-06  7.88129e-06  1.30549e-05  2.36783e-05  2.49541e-05  3.52260e-05  3.92570e-05  4.19640e-05  4.71090e-05  5.04496e-05  4.64152e-05  4.93421e-05  4.48814e-05  4.38306e-05  3.86248e-05  3.54455e-05  3.01387e-05  3.10562e-05  2.45993e-05  2.24496e-05  1.70493e-05  1.55650e-05  1.37791e-05  1.38679e-05  1.46990e-05  6.68749e-05  7.98985e-07  -3.89450e-07  1.98085e-07  1.15321e-06  3.08632e-06  4.40304e-06  6.08426e-06  8.47472e-06  1.01902e-05  1.09608e-05  1.21771e-05  1.26683e-05  1.21958e-05  1.18573e-05  1.18166e-05  1.11681e-05  1.09411e-05  1.01132e-05  8.82061e-06  7.31878e-06  6.89625e-06  6.04028e-06  4.85313e-06  3.84105e-06  2.74105e-06  
9.98995e-05  1.57942e-04  1.51838e-04  1.48042e-04  1.37408e-04  1.12329e-04  8.63860e-05  6.85412e-05  5.47460e-05  3.75709e-05  2.52970e-05  2.41035e-05  2.45598e-05  2.13887e-05  1.45426e-05  1.18383e-05  8.41420e-06  7.57329e-06  6.51675e-06  5.72578e-06  1.42770e-06  -1.85076e-06  -2.54769e-06  -2.22884e-06  -8.64436e-07  1.19057e-04  1.64081e-04  1.71260e-04  1.56920e-04  1.18271e-04  1.06882e-04  9.71767e-05  6.42029e-05  4.97667e-05  3.99556e-05  2.16550e-05  1.68204e-05  2.10637e-05  2.26870e-05  1.97389e-05  1.16982e-05  4.95207e-06  1.39423e-06  7.57007e-06  5.74749e-06  3.83355e-06  1.45779e-06  -3.33846e-07  -6.31140e-07  7.98985e-07  3.42803e-04  1.53315e-04  1.51361e-04  1.43130e-04  1.23715e-04  1.04097e-04  8.30929e-05  6.10870e-05  4.70440e-05  3.20960e-05  1.85030e-05  1.53179e-05  1.69561e-05  1.58160e-05  1.05232e-05  6.26250e-06  3.06538e-06  2.24363e-06  3.88092e-06  3.29958e-06  3.42233e-07  -2.18946e-06  -2.81728e-06  -2.41818e-06  -6.82655e-07  
1.55114e-04  3.37965e-04  3.47071e-04  3.45948e-04  3.32183e-04  2.82469e-04  2.28728e-04  1.90789e-04  1.59453e-04  1.13994e-04  8.30770e-05  7.65675e-05  7.51421e-05  6.20452e-05  4.11495e-05  2.92023e-05  1.91281e-05  1.31386e-05  1.06676e-05  6.58824e-06  -5.04320e-06  -1.38660e-05  -1.44347e-05  -1.29580e-05  -6.22731e-06  1.76849e-04  3.82539e-04  3.86464e-04  3.71351e-04  2.93251e-04  2.74987e-04  2.55939e-04  1.80009e-04  1.44389e-04  1.22278e-04  7.04890e-05  5.37834e-05  5.85621e-05  6.23983e-05  5.17240e-05  3.10310e-05  7.74260e-06  7.27812e-07  1.50606e-05  1.18156e-05  4.87383e-06  -1.29884e-06  -6.41552e-06  -5.03656e-06  -3.89450e-07  1.53315e-04  3.38073e-04  3.44256e-04  3.35510e-04  3.00744e-04  2.63237e-04  2.20181e-04  1.71582e-04  1.38909e-04  1.01204e-04  6.50016e-05  5.32915e-05  5.37233e-05  4.75208e-05  3.07553e-05  1.66079e-05  5.53198e-06  1.57127e-06  5.14060e-06  2.72891e-06  -6.07698e-06  -1.30566e-05  -1.41638e-05  -1.20787e-05  -5.30563e-06  
1.53933e-04  3.56108e-04  3.73760e-04  3.97379e-04  4.03215e-04  3.65323e-04  3.18866e-04  2.86844e-04  2.55139e-04  2.00120e-04  1.61047e-04  1.49618e-04  1.39749e-04  1.15878e-04  8.66024e-05  6.88265e-05  5.08010e-05  3.79155e-05  2.93371e-05  1.91966e-05  2.66975e-06  -1.02020e-05  -1.30979e-05  -1.26531e-05  -6.65604e-06  1.77457e-04  3.78071e-04  4.52051e-04  4.29479e-04  3.70251e-04  3.71789e-04  3.60543e-04  2.80266e-04  2.39478e-04  2.15824e-04  1.51862e-04  1.13901e-04  1.11104e-04  1.11183e-04  9.43489e-05  6.66819e-05  3.37999e-05  1.77249e-05  2.79512e-05  2.19205e-05  1.15193e-05  2.51192e-06  -4.56253e-06  -4.42133e-06  1.98085e-07  1.51361e-04  3.44256e-04  3.80043e-04  3.84253e-04  3.66265e-04  3.42014e-04  3.06213e-04  2.60009e-04  2.25537e-04  1.81777e-04  1.36971e-04  1.15426e-04  1.08137e-04  9.39608e-05  6.99453e-05  5.00033e-05  3.13006e-05  2.04742e-05  1.90738e-05  1.22791e-05  -4.54601e-07  -1.06365e-05  -1.35519e-05  -1.23179e-05  -5.71792e-06  
1.46803e-04  3.49903e-04  3.93323e-04  4.27740e-04  4.54557e-04  4.32583e-04  3.97126e-04  3.74028e-04  3.44731e-04  2.81828e-04  2.38444e-04  2.22143e-04  2.04773e-04  1.69730e-04  1.33161e-04  1.08654e-04  8.43706e-05  6.35935e-05  5.02819e-05  3.28013e-05  1.28459e-05  -3.68549e-06  -9.28846e-06  -1.04628e-05  -6.33765e-06  1.70009e-04  3.77777e-04  4.46609e-04  4.92078e-04  4.30583e-04  4.54029e-04  4.53201e-04  3.73536e-04  3.29403e-04  3.07930e-04  2.32326e-04  1.75534e-04  1.62914e-04  1.60184e-04  1.37063e-04  1.05442e-04  6.20384e-05  3.92653e-05  4.14147e-05  3.44730e-05  1.93984e-05  7.57032e-06  -1.35378e-06  -2.50832e-06  1.15321e-06  1.43130e-04  3.35510e-04  3.84253e-04  4.19495e-04  4.14232e-04  4.05529e-04  3.79689e-04  3.39180e-04  3.05241e-04  2.57805e-04  2.06864e-04  1.76479e-04  1.61494e-04  1.39691e-04  1.09498e-04  8.45594e-05  5.89444e-05  4.13878e-05  3.46125e-05  2.32658e-05  7.09090e-06  -6.04056e-06  -1.09660e-05  -1.09444e-05  -5.44199e-06  
1.27961e-04  3.16987e-04  3.78719e-04  4.35583e-04  4.84602e-04  4.75777e-04  4.56087e-04  4.46604e-04  4.23288e-04  3.57384e-04  3.11212e-04  2.93206e-04  2.67785e-04  2.23731e-04  1.81913e-04  1.52753e-04  1.22105e-04  9.52953e-05  7.63203e-05  5.14680e-05  2.82401e-05  8.05986e-06  -1.38546e-06  -4.50305e-06  -4.36657e-06  1.50302e-04  3.46971e-04  4.38508e-04  4.83435e-04  4.89088e-04  5.15440e-04  5.26836e-04  4.58941e-04  4.17193e-04  3.94827e-04  3.17785e-04  2.45616e-04  2.24576e-04  2.14569e-04  1.85983e-04  1.48678e-04  9.98780e-05  6.83286e-05  6.30765e-05  5.07885e-05  3.27036e-05  1.76268e-05  6.25498e-06  2.31442e-06  3.08632e-06  1.23715e-04  3.00744e-04  3.66265e-04  4.14232e-04  4.45731e-04  4.47347e-04  4.35113e-04  4.06415e-04  3.77166e-04  3.28517e-04  2.75923e-04  2.40041e-04  2.17575e-04  1.87985e-04  1.53073e-04  1.23765e-04  9.25289e-05  6.85434e-05  5.60828e-05  3.87817e-05  1.98577e-05  3.72932e-06  -4.11861e-06  -6.07248e-06  -3.72167e-06  
1.09006e-04  2.79668e-04  3.58175e-04  4.29783e-04  4.92938e-04  5.10736e-04  4.99599e-04  5.02089e-04  4.85221e-04  4.19702e-04  3.74210e-04  3.52059e-04  3.20852e-04  2.70151e-04  2.25117e-04  1.90891e-04  1.56057e-04  1.23054e-04  9.97850e-05  6.85350e-05  4.35416e-05  2.06830e-05  7.95479e-06  2.25565e-06  -1.84432e-06  1.29511e-04  3.13733e-04  4.17279e-04  4.85186e-04  4.97007e-04  5.72962e-04  5.79420e-04  5.18626e-04  4.77806e-04  4.64794e-04  3.82926e-04  2.91828e-04  2.61173e-04  2.51793e-04  2.19604e-04  1.82933e-04  1.27947e-04  9.03212e-05  7.19966e-05  6.20026e-05  3.97400e-05  2.29222e-05  1.13012e-05  5.23839e-06  4.40304e-06  1.04097e-04  2.63237e-04  3.42014e-04  4.05529e-04  4.47347e-04  4.82057e-04  4.75300e-04  4.55882e-04  4.30988e-04  3.86210e-04  3.32886e-04  2.89179e-04  2.60331e-04  2.26974e-04  1.89373e-04  1.57578e-04  1.21732e-04  9.20272e-05  7.29319e-05  5.24837e-05  3.12397e-05  1.30519e-05  3.17264e-06  -9.84193e-07  -1.64900e-06  
8.83611e-05  2.36213e-04  3.24476e-04  4.04807e-04  4.80549e-04  5.07307e-04  5.23649e-04  5.28480e-04  5.19190e-04  4.57802e-04  4.15687e-04  3.92413e-04  3.57736e-04  3.04056e-04  2.58679e-04  2.21356e-04  1.84512e-04  1.47880e-04  1.21815e-04  8.53156e-05  5.98747e-05  3.51500e-05  1.90329e-05  1.08080e-05  1.53726e-06  1.06605e-04  2.72424e-04  3.81665e-04  4.64438e-04  4.97496e-04  5.73375e-04  6.14017e-04  5.51435e-04  5.15097e-04  5.09890e-04  4.30333e-04  3.28459e-04  2.90902e-04  2.81033e-04  2.46931e-04  2.11635e-04  1.54886e-04  1.12870e-04  8.28404e-05  7.36362e-05  4.85114e-05  3.02301e-05  1.83080e-05  9.69639e-06  6.08426e-06  8.30929e-05  2.20181e-04  3.06213e-04  3.79689e-04  4.35113e-04  4.75300e-04  4.97157e-04  4.79846e-04  4.61176e-04  4.22046e-04  3.71888e-04  3.24865e-04  2.91990e-04  2.56813e-04  2.18824e-04  1.85926e-04  1.48015e-04  1.14562e-04  9.01596e-05  6.67498e-05  4.43567e-05  2.46529e-05  1.25706e-05  6.00957e-06  1.22899e-06  
6.63298e-05  1.87248e-04  2.78171e-04  3.64686e-04  4.48430e-04  4.86746e-04  5.07747e-04  5.42545e-04  5.30660e-04  4.75680e-04  4.38322e-04  4.18388e-04  3.81669e-04  3.27835e-04  2.84333e-04  2.46366e-04  2.08882e-04  1.71432e-04  1.43547e-04  1.02585e-04  7.74385e-05  5.13160e-05  3.14186e-05  2.10218e-05  5.65557e-06  8.23246e-05  2.22442e-04  3.35198e-04  4.24298e-04  4.80353e-04  5.64374e-04  5.99357e-04  5.75763e-04  5.39610e-04  5.35595e-04  4.67781e-04  3.65487e-04  3.24458e-04  3.09242e-04  2.74329e-04  2.38363e-04  1.85044e-04  1.39255e-04  1.01526e-04  8.79324e-05  6.19748e-05  4.18536e-05  2.86233e-05  1.66862e-05  8.47472e-06  6.10870e-05  1.71582e-04  2.60009e-04  3.39180e-04  4.06415e-04  4.55882e-04  4.79846e-04  4.92787e-04  4.74077e-04  4.40222e-04  3.97106e-04  3.52718e-04  3.17809e-04  2.81001e-04  2.44218e-04  2.10928e-04  1.73249e-04  1.37828e-04  1.09954e-04  8.24725e-05  6.00320e-05  3.89996e-05  2.41236e-05  1.50371e-05  4.86746e-06  
5.22456e-05  1.53997e-04  2.43658e-04  3.30396e-04  4.16168e-04  4.60424e-04  4.89380e-04  5.20669e-04  5.38185e-04  4.76716e-04  4.44140e-04  4.26995e-04  3.90405e-04  3.38514e-04  2.97756e-04  2.59871e-04  2.23262e-04  1.86182e-04  1.57934e-04  1.14546e-04  9.03460e-05  6.36915e-05  4.11950e-05  2.91065e-05  9.04476e-06  6.65306e-05  1.88327e-04  2.98747e-04  3.89413e-04  4.57076e-04  5.43777e-04  5.82550e-04  5.64459e-04  5.46849e-04  5.41072e-04  4.82590e-04  3.81862e-04  3.39256e-04  3.22131e-04  2.87716e-04  2.52963e-04  2.03362e-04  1.56187e-04  1.12157e-04  9.69538e-05  7.05445e-05  4.95599e-05  3.59584e-05  2.16672e-05  1.01902e-05  4.70440e-05  1.38909e-04  2.25537e-04  3.05241e-04  3.77166e-04  4.30988e-04  4.61176e-04  4.74077e-04  4.78433e-04  4.41658e-04  4.04866e-04  3.63343e-04  3.28328e-04  2.92303e-04  2.57674e-04  2.25016e-04  1.88692e-04  1.52856e-04  1.22849e-04  9.33687e-05  7.13644e-05  4.97835e-05  3.31055e-05  2.21088e-05  7.83412e-06  
3.73087e-05  1.14374e-04  2.01000e-04  2.80667e-04  3.63681e-04  4.13863e-04  4.50246e-04  4.85954e-04  4.96857e-04  4.70896e-04  4.33979e-04  4.16771e-04  3.82629e-04  3.35622e-04  2.99991e-04  2.62502e-04  2.29097e-04  1.92827e-04  1.65666e-04  1.21892e-04  1.00340e-04  7.46108e-05  5.07405e-05  3.66987e-05  1.25066e-05  4.87148e-05  1.48613e-04  2.46760e-04  3.38825e-04  4.08053e-04  4.96467e-04  5.37815e-04  5.27675e-04  5.11038e-04  5.25378e-04  4.69948e-04  3.67728e-04  3.23065e-04  3.12014e-04  2.80318e-04  2.53315e-04  2.07270e-04  1.61698e-04  1.07248e-04  9.82891e-05  7.08641e-05  5.09933e-05  3.94527e-05  2.38780e-05  1.09608e-05  3.20960e-05  1.01204e-04  1.81777e-04  2.57805e-04  3.28517e-04  3.86210e-04  4.22046e-04  4.40222e-04  4.41658e-04  4.31893e-04  3.94352e-04  3.53419e-04  3.19704e-04  2.88829e-04  2.58688e-04  2.29037e-04  1.95389e-04  1.60299e-04  1.27738e-04  9.97547e-05  7.89209e-05  5.81606e-05  4.10506e-05  2.82849e-05  1.07263e-05  
2.33433e-05  7.66552e-05  1.54893e-04  2.27556e-04  3.05448e-04  3.56985e-04  3.97915e-04  4.37739e-04  4.54104e-04  4.25535e-04  4.20296e-04  3.95875e-04  3.64610e-04  3.23424e-04  2.93555e-04  2.58710e-04  2.28945e-04  1.95827e-04  1.70444e-04  1.27058e-04  1.08212e-04  8.36800e-05  5.85264e-05  4.34937e-05  1.55796e-05  3.24133e-05  1.07821e-04  1.95200e-04  2.81317e-04  3.55531e-04  4.39099e-04  4.80536e-04  4.84441e-04  4.75868e-04  4.89698e-04  4.54238e-04  3.59008e-04  3.15792e-04  3.03905e-04  2.75080e-04  2.51668e-04  2.13041e-04  1.69392e-04  1.11462e-04  1.01780e-04  7.56008e-05  5.61706e-05  4.50649e-05  2.79070e-05  1.21771e-05  1.85030e-05  6.50016e-05  1.36971e-04  2.06864e-04  2.75923e-04  3.32886e-04  3.71888e-04  3.97106e-04  4.04866e-04  3.94352e-04  3.81148e-04  3.39160e-04  3.08114e-04  2.80770e-04  2.55321e-04  2.28520e-04  1.98958e-04  1.66073e-04  1.33502e-04  1.05392e-04  8.65094e-05  6.65620e-05  4.85973e-05  3.45141e-05  1.34496e-05  
1.94423e-05  6.43790e-05  1.29774e-04  1.95789e-04  2.64817e-04  3.09513e-04  3.47172e-04  3.86134e-04  4.03627e-04  3.79834e-04  3.65913e-04  3.70758e-04  3.31962e-04  2.96432e-04  2.70899e-04  2.40716e-04  2.14169e-04  1.86188e-04  1.63227e-04  1.22743e-04  1.05761e-04  8.29143e-05  5.82477e-05  4.42064e-05  1.60764e-05  2.80130e-05  9.02051e-05  1.70329e-04  2.41974e-04  3.16267e-04  3.87686e-04  4.24770e-04  4.38959e-04  4.36912e-04  4.42308e-04  4.18595e-04  3.44827e-04  3.06662e-04  2.89222e-04  2.63124e-04  2.38376e-04  2.08325e-04  1.67434e-04  1.16629e-04  1.00994e-04  7.85112e-05  5.94666e-05  4.76468e-05  3.01416e-05  1.26683e-05  1.53179e-05  5.32915e-05  1.15426e-04  1.76479e-04  2.40041e-04  2.89179e-04  3.24865e-04  3.52718e-04  3.63343e-04  3.53419e-04  3.39160e-04  3.20309e-04  2.86727e-04  2.61167e-04  2.39112e-04  2.14512e-04  1.89350e-04  1.60260e-04  1.31348e-04  1.03125e-04  8.65256e-05  6.77118e-05  4.97334e-05  3.60017e-05  1.40359e-05  
2.07470e-05  6.40347e-05  1.21128e-04  1.79200e-04  2.40096e-04  2.78878e-04  3.12288e-04  3.47790e-04  3.64419e-04  3.43523e-04  3.31628e-04  3.27646e-04  3.13567e-04  2.72271e-04  2.49676e-04  2.22166e-04  1.98535e-04  1.73686e-04  1.53116e-04  1.15673e-04  1.00372e-04  7.92313e-05  5.59124e-05  4.26879e-05  1.56684e-05  2.89326e-05  8.75876e-05  1.58764e-04  2.21482e-04  2.87823e-04  3.50603e-04  3.83756e-04  3.98378e-04  3.97810e-04  4.02013e-04  3.82717e-04  3.16828e-04  2.85189e-04  2.67841e-04  2.44158e-04  2.21242e-04  1.95194e-04  1.57859e-04  1.10700e-04  9.54737e-05  7.48830e-05  5.70605e-05  4.59428e-05  2.92314e-05  1.21958e-05  1.69561e-05  5.37233e-05  1.08137e-04  1.61494e-04  2.17575e-04  2.60331e-04  2.91990e-04  3.17809e-04  3.28328e-04  3.19704e-04  3.08114e-04  2.86727e-04  2.69006e-04  2.40369e-04  2.20901e-04  1.98471e-04  1.76293e-04  1.50168e-04  1.23824e-04  9.75114e-05  8.24797e-05  6.50220e-05  4.80070e-05  3.49622e-05  1.37029e-05  
1.94269e-05  5.65744e-05  1.06750e-04  1.55389e-04  2.08339e-04  2.44149e-04  2.76041e-04  3.09153e-04  3.26366e-04  3.11022e-04  3.03297e-04  2.99677e-04  2.79113e-04  2.62443e-04  2.34709e-04  2.08912e-04  1.88561e-04  1.66038e-04  1.47646e-04  1.12567e-04  9.93775e-05  7.98258e-05  5.72294e-05  4.38333e-05  1.64646e-05  2.66265e-05  7.92485e-05  1.38569e-04  1.95278e-04  2.52339e-04  3.09599e-04  3.40381e-04  3.54454e-04  3.55053e-04  3.65135e-04  3.48840e-04  2.86616e-04  2.56038e-04  2.46535e-04  2.24709e-04  2.06915e-04  1.84108e-04  1.50115e-04  1.00930e-04  9.02534e-05  7.02550e-05  5.40226e-05  4.46839e-05  2.83731e-05  1.18573e-05  1.58160e-05  4.75208e-05  9.39608e-05  1.39691e-04  1.87985e-04  2.26974e-04  2.56813e-04  2.81001e-04  2.92303e-04  2.88829e-04  2.80770e-04  2.61167e-04  2.40369e-04  2.28167e-04  2.06626e-04  1.86964e-04  1.67733e-04  1.44009e-04  1.18380e-04  9.47920e-05  8.11556e-05  6.50756e-05  4.89138e-05  3.57997e-05  1.43067e-05  
1.38070e-05  3.85305e-05  8.17098e-05  1.23241e-04  1.70025e-04  2.04230e-04  2.36260e-04  2.69037e-04  2.87884e-04  2.78401e-04  2.74952e-04  2.73115e-04  2.55397e-04  2.34358e-04  2.28226e-04  1.96734e-04  1.79345e-04  1.59406e-04  1.42898e-04  1.09866e-04  9.87799e-05  8.08209e-05  5.87210e-05  4.53317e-05  1.73570e-05  1.97042e-05  5.90948e-05  1.08757e-04  1.59478e-04  2.13414e-04  2.65344e-04  2.94386e-04  3.12807e-04  3.16684e-04  3.29407e-04  3.19598e-04  2.63707e-04  2.35267e-04  2.26494e-04  2.10371e-04  1.95141e-04  1.76758e-04  1.45486e-04  9.58357e-05  8.68118e-05  6.80974e-05  5.30938e-05  4.48454e-05  2.86073e-05  1.18166e-05  1.05232e-05  3.07553e-05  6.99453e-05  1.09498e-04  1.53073e-04  1.89373e-04  2.18824e-04  2.44218e-04  2.57674e-04  2.58688e-04  2.55321e-04  2.39112e-04  2.20901e-04  2.06626e-04  1.99045e-04  1.77029e-04  1.60866e-04  1.39471e-04  1.14842e-04  9.28958e-05  8.08766e-05  6.60821e-05  5.04246e-05  3.72212e-05  1.50597e-05  
9.17567e-06  2.31790e-05  6.05738e-05  9.64937e-05  1.37881e-04  1.70329e-04  2.01531e-04  2.32790e-04  2.51783e-04  2.46467e-04  2.45713e-04  2.44651e-04  2.29245e-04  2.11807e-04  2.00623e-04  1.87341e-04  1.65343e-04  1.47706e-04  1.32874e-04  1.02741e-04  9.34101e-05  7.73375e-05  5.66848e-05  4.39383e-05  1.70467e-05  1.39767e-05  4.14476e-05  8.33537e-05  1.28663e-04  1.78704e-04  2.25964e-04  2.52932e-04  2.72805e-04  2.78226e-04  2.92687e-04  2.86868e-04  2.36271e-04  2.10196e-04  2.03336e-04  1.88706e-04  1.79399e-04  1.63289e-04  1.34936e-04  8.69997e-05  7.98475e-05  6.28101e-05  4.94018e-05  4.24122e-05  2.70691e-05  1.11681e-05  6.26250e-06  1.66079e-05  5.00033e-05  8.45594e-05  1.23765e-04  1.57578e-04  1.85926e-04  2.10928e-04  2.25016e-04  2.29037e-04  2.28520e-04  2.14512e-04  1.98471e-04  1.86964e-04  1.77029e-04  1.66973e-04  1.48845e-04  1.29707e-04  1.06628e-04  8.69103e-05  7.64273e-05  6.32040e-05  4.87203e-05  3.61192e-05  1.47573e-05  
5.59221e-06  1.10420e-05  4.03978e-05  6.90306e-05  1.03355e-04  1.32071e-04  1.61407e-04  1.91118e-04  2.10707e-04  2.09957e-04  2.12505e-04  2.13885e-04  2.01562e-04  1.88626e-04  1.81016e-04  1.63525e-04  1.58230e-04  1.37499e-04  1.24846e-04  9.73392e-05  8.99675e-05  7.56512e-05  5.59737e-05  4.37719e-05  1.72197e-05  9.39926e-06  2.66299e-05  5.94326e-05  9.68365e-05  1.42642e-04  1.82482e-04  2.06553e-04  2.30174e-04  2.38610e-04  2.52778e-04  2.53658e-04  2.12108e-04  1.89391e-04  1.82962e-04  1.70892e-04  1.62832e-04  1.53946e-04  1.28026e-04  8.24291e-05  7.54293e-05  6.02961e-05  4.80831e-05  4.18258e-05  2.69115e-05  1.09411e-05  3.06538e-06  5.53198e-06  3.13006e-05  5.89444e-05  9.25289e-05  1.21732e-04  1.48015e-04  1.73249e-04  1.88692e-04  1.95389e-04  1.98958e-04  1.89350e-04  1.76293e-04  1.67733e-04  1.60866e-04  1.48845e-04  1.42177e-04  1.22014e-04  1.00999e-04  8.28670e-05  7.41232e-05  6.22763e-05  4.85064e-05  3.62760e-05  1.49322e-05  
4.30889e-06  6.20405e-06  2.77094e-05  4.98156e-05  7.67034e-05  1.00166e-04  1.25545e-04  1.51775e-04  1.70069e-04  1.72044e-04  1.76083e-04  1.79215e-04  1.69728e-04  1.60735e-04  1.55846e-04  1.41501e-04  1.32607e-04  1.26895e-04  1.11144e-04  8.73197e-05  8.15241e-05  6.92287e-05  5.15160e-05  4.05772e-05  1.61189e-05  7.53008e-06  1.87875e-05  4.40911e-05  7.25797e-05  1.12036e-04  1.43687e-04  1.63856e-04  1.87981e-04  1.97787e-04  2.09748e-04  2.15176e-04  1.82827e-04  1.64319e-04  1.58146e-04  1.48501e-04  1.41833e-04  1.36144e-04  1.15524e-04  7.48184e-05  6.77499e-05  5.50209e-05  4.42994e-05  3.87717e-05  2.50982e-05  1.01132e-05  2.24363e-06  1.57127e-06  2.04742e-05  4.13878e-05  6.85434e-05  9.20272e-05  1.14562e-04  1.37828e-04  1.52856e-04  1.60299e-04  1.66073e-04  1.60260e-04  1.50168e-04  1.44009e-04  1.39471e-04  1.29707e-04  1.22014e-04  1.11897e-04  9.06536e-05  7.46736e-05  6.76124e-05  5.73909e-05  4.49762e-05  3.38544e-05  1.40036e-05  
5.47856e-06  9.25513e-06  2.42264e-05  4.17356e-05  6.23276e-05  7.91630e-05  9.85397e-05  1.19970e-04  1.35137e-04  1.36648e-04  1.39868e-04  1.44494e-04  1.37152e-04  1.30458e-04  1.26784e-04  1.15636e-04  1.08578e-04  1.00524e-04  9.69773e-05  7.28096e-05  6.80202e-05  5.77826e-05  4.28771e-05  3.40384e-05  1.35358e-05  8.54238e-06  1.86531e-05  3.95086e-05  5.94496e-05  9.24768e-05  1.15371e-04  1.30877e-04  1.53354e-04  1.63006e-04  1.68967e-04  1.76757e-04  1.54736e-04  1.41001e-04  1.33232e-04  1.25298e-04  1.17987e-04  1.14992e-04  9.76174e-05  6.69780e-05  5.81951e-05  4.83913e-05  3.90610e-05  3.37380e-05  2.20711e-05  8.82061e-06  3.88092e-06  5.14060e-06  1.90738e-05  3.46125e-05  5.60828e-05  7.29319e-05  9.01596e-05  1.09954e-04  1.22849e-04  1.27738e-04  1.33502e-04  1.31348e-04  1.23824e-04  1.18380e-04  1.14842e-04  1.06628e-04  1.00999e-04  9.06536e-05  7.93191e-05  6.27092e-05  5.71478e-05  4.85545e-05  3.79172e-05  2.87166e-05  1.18483e-05  
4.65602e-06  5.74065e-06  1.69619e-05  2.85962e-05  4.36759e-05  5.76042e-05  7.38330e-05  9.10379e-05  1.03973e-04  1.07168e-04  1.11365e-04  1.14628e-04  1.09520e-04  1.05370e-04  1.03403e-04  9.42020e-05  8.92169e-05  8.27680e-05  7.65178e-05  6.42687e-05  5.74097e-05  4.92494e-05  3.69050e-05  2.92264e-05  1.17761e-05  6.88911e-06  1.38523e-05  2.73257e-05  4.33033e-05  6.73000e-05  8.59150e-05  9.86084e-05  1.16129e-04  1.23987e-04  1.32704e-04  1.38961e-04  1.19753e-04  1.08197e-04  1.04536e-04  9.87970e-05  9.50068e-05  9.28338e-05  7.91914e-05  5.15193e-05  4.74214e-05  3.85862e-05  3.13509e-05  2.77178e-05  1.80582e-05  7.31878e-06  3.29958e-06  2.72891e-06  1.22791e-05  2.32658e-05  3.87817e-05  5.24837e-05  6.67498e-05  8.24725e-05  9.33687e-05  9.97547e-05  1.05392e-04  1.03125e-04  9.75114e-05  9.47920e-05  9.28958e-05  8.69103e-05  8.28670e-05  7.46736e-05  6.27092e-05  5.42237e-05  4.77442e-05  4.09585e-05  3.23559e-05  2.45014e-05  1.02674e-05  
1.42915e-06  -3.81126e-06  3.24522e-06  1.11808e-05  2.26134e-05  3.47555e-05  4.99337e-05  6.60599e-05  7.89398e-05  8.44507e-05  9.02269e-05  9.45364e-05  9.10234e-05  8.91852e-05  8.91695e-05  8.18768e-05  7.85830e-05  7.38945e-05  6.89393e-05  5.51962e-05  5.59678e-05  4.62198e-05  3.49178e-05  2.78501e-05  1.13420e-05  2.90551e-06  2.46770e-06  1.10554e-05  2.29247e-05  4.49399e-05  5.94600e-05  7.04482e-05  8.98045e-05  9.90901e-05  1.07221e-04  1.16831e-04  1.03002e-04  9.34877e-05  8.99736e-05  8.57814e-05  8.33914e-05  8.37288e-05  7.22379e-05  4.69683e-05  4.26654e-05  3.59252e-05  2.94216e-05  2.62728e-05  1.72401e-05  6.89625e-06  3.42233e-07  -6.07698e-06  -4.54601e-07  7.09090e-06  1.98577e-05  3.12397e-05  4.43567e-05  6.00320e-05  7.13644e-05  7.89209e-05  8.65094e-05  8.65256e-05  8.24797e-05  8.11556e-05  8.08766e-05  7.64273e-05  7.41232e-05  6.76124e-05  5.71478e-05  4.77442e-05  4.61713e-05  3.87034e-05  3.08383e-05  2.35204e-05  9.91319e-06  
-1.35188e-06  -1.16013e-05  -7.71670e-06  -3.25456e-06  4.77439e-06  1.52197e-05  2.88695e-05  4.30416e-05  5.50034e-05  6.20589e-05  6.87881e-05  7.31145e-05  7.10429e-05  7.10404e-05  7.25040e-05  6.70104e-05  6.52451e-05  6.20194e-05  5.83567e-05  4.70846e-05  4.60659e-05  4.29103e-05  3.10781e-05  2.48895e-05  1.02522e-05  -6.53483e-07  -6.90691e-06  -2.96185e-06  5.66689e-06  2.41983e-05  3.52608e-05  4.44137e-05  6.31560e-05  7.25267e-05  8.08224e-05  9.15834e-05  8.17297e-05  7.40726e-05  7.17165e-05  6.90476e-05  6.84337e-05  7.03042e-05  6.13331e-05  3.89425e-05  3.58958e-05  3.02921e-05  2.55430e-05  2.30324e-05  1.51805e-05  6.04028e-06  -2.18946e-06  -1.30566e-05  -1.06365e-05  -6.04056e-06  3.72932e-06  1.30519e-05  2.46529e-05  3.89996e-05  4.97835e-05  5.81606e-05  6.65620e-05  6.77118e-05  6.50220e-05  6.50756e-05  6.60821e-05  6.32040e-05  6.22763e-05  5.73909e-05  4.85545e-05  4.09585e-05  3.87034e-05  3.54567e-05  2.75058e-05  2.10822e-05  8.96465e-06  
-2.18172e-06  -1.33280e-05  -1.12064e-05  -9.21567e-06  -3.89510e-06  4.53903e-06  1.57201e-05  2.69698e-05  3.68695e-05  4.38106e-05  5.02057e-05  5.36422e-05  5.25650e-05  5.34392e-05  5.54126e-05  5.13456e-05  5.05620e-05  4.83280e-05  4.57570e-05  3.71254e-05  3.67757e-05  3.28691e-05  2.68424e-05  2.02814e-05  8.44389e-06  -1.94845e-06  -9.75559e-06  -8.87155e-06  -2.52612e-06  1.12833e-05  1.95570e-05  2.67216e-05  4.20710e-05  4.99597e-05  5.80404e-05  6.73409e-05  5.99705e-05  5.39946e-05  5.31141e-05  5.15380e-05  5.22369e-05  5.43254e-05  4.77798e-05  2.92019e-05  2.77556e-05  2.33417e-05  1.97426e-05  1.85674e-05  1.20952e-05  4.85313e-06  -2.81728e-06  -1.41638e-05  -1.35519e-05  -1.09660e-05  -4.11861e-06  3.17264e-06  1.25706e-05  2.41236e-05  3.31055e-05  4.10506e-05  4.85973e-05  4.97334e-05  4.80070e-05  4.89138e-05  5.04246e-05  4.87203e-05  4.85064e-05  4.49762e-05  3.79172e-05  3.23559e-05  3.08383e-05  2.75058e-05  2.32945e-05  1.71620e-05  7.38216e-06  
-2.00408e-06  -1.14843e-05  -1.08560e-05  -9.69958e-06  -6.28785e-06  -2.62443e-07  8.10777e-06  1.66515e-05  2.42988e-05  3.00589e-05  3.51264e-05  3.81843e-05  3.75684e-05  3.86959e-05  4.05508e-05  3.78594e-05  3.74650e-05  3.61663e-05  3.43254e-05  2.80079e-05  2.78601e-05  2.50191e-05  1.93047e-05  1.66948e-05  6.54328e-06  -1.82472e-06  -9.21440e-06  -8.94313e-06  -5.25751e-06  5.41135e-06  1.09496e-05  1.61322e-05  2.86005e-05  3.51184e-05  4.07152e-05  4.89163e-05  4.44230e-05  4.03497e-05  3.92875e-05  3.83251e-05  3.87651e-05  4.10509e-05  3.61905e-05  2.25781e-05  2.10451e-05  1.79837e-05  1.52898e-05  1.41770e-05  9.61991e-06  3.84105e-06  -2.41818e-06  -1.20787e-05  -1.23179e-05  -1.09444e-05  -6.07248e-06  -9.84193e-07  6.00957e-06  1.50371e-05  2.21088e-05  2.82849e-05  3.45141e-05  3.60017e-05  3.49622e-05  3.57997e-05  3.72212e-05  3.61192e-05  3.62760e-05  3.38544e-05  2.87166e-05  2.45014e-05  2.35204e-05  2.10822e-05  1.71620e-05  1.39328e-05  5.74543e-06  
-9.35294e-07  -4.41580e-06  -6.96885e-06  -3.84631e-06  -3.92439e-06  -1.87206e-06  1.62047e-06  4.90288e-06  7.82044e-06  1.18222e-05  1.24785e-05  1.43675e-05  1.33896e-05  1.52000e-05  1.62371e-05  1.66015e-05  1.54474e-05  1.61962e-05  1.41298e-05  1.26828e-05  1.19208e-05  1.07137e-05  8.29655e-06  6.89187e-06  3.62431e-06  4.07728e-07  -5.47629e-06  -1.13975e-06  -5.23233e-06  9.76459e-07  3.81741e-06  5.75138e-06  1.09833e-05  1.42397e-05  1.45698e-05  2.08655e-05  1.75238e-05  1.75426e-05  1.57308e-05  1.57892e-05  1.40709e-05  1.72968e-05  1.30566e-05  9.66638e-06  7.39145e-06  7.52404e-06  6.54117e-06  6.19054e-06  3.83639e-06  2.74105e-06  -6.82655e-07  -5.30563e-06  -5.71792e-06  -5.44199e-06  -3.72167e-06  -1.64900e-06  1.22899e-06  4.86746e-06  7.83412e-06  1.07263e-05  1.34496e-05  1.40359e-05  1.37029e-05  1.43067e-05  1.50597e-05  1.47573e-05  1.49322e-05  1.40036e-05  1.18483e-05  1.02674e-05  9.91319e-06  8.96465e-06  7.38216e-06  5.74543e-06  3.30000e-06  


==> anc/DYB_response_matrix.txt <==
# --------------------------
# Daya Bay Detector Response Matrix P(E_neutrino; E_reconstructed)
# Data are reported in a 240x240 matrix with 50keV wide bins from 0 to 12MeV
# Column: neutrino energy
# Row: reconstructed energy
# --------------------------
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.07366e-06  5.69389e-06  1.68327e-05  2.30407e-05  2.00764e-05  3.44652e-05  8.85369e-05  2.21409e-04  5.35204e-04  1.20895e-03  2.42574e-03  4.28919e-03  6.94693e-03  1.18377e-02  2.47801e-02  5.73012e-02  1.16397e-01  1.83404e-01  2.14623e-01  1.84138e-01  1.15526e-01  5.30358e-02  1.78359e-02  4.39459e-03  7.92203e-04  1.04184e-04  9.95659e-06  6.36745e-07  3.25991e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.76890e-05  1.10237e-05  1.38613e-05  1.83615e-05  1.98975e-05  3.64705e-05  7.75810e-05  1.60756e-04  3.50581e-04  7.85629e-04  1.63313e-03  2.99816e-03  4.95612e-03  7.95973e-03  1.43251e-02  3.08364e-02  6.79755e-02  1.27838e-01  1.87361e-01  2.07053e-01  1.70785e-01  1.04973e-01  4.81438e-02  1.65008e-02  4.22717e-03  8.07954e-04  1.14790e-04  1.20581e-05  9.32769e-07  5.04780e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.39360e-05  2.56938e-05  2.57891e-05  2.48960e-05  2.11104e-05  2.95610e-05  5.56421e-05  1.09207e-04  2.30139e-04  4.96939e-04  1.03266e-03  1.97414e-03  3.42488e-03  5.50545e-03  8.80622e-03  1.59126e-02  3.35812e-02  7.11135e-02  1.28820e-01  1.84176e-01  2.01401e-01  1.66643e-01  1.04074e-01  4.90956e-02  1.75164e-02  4.72816e-03  9.64278e-04  1.48128e-04  1.70678e-05  1.46788e-06  8.90021e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.62398e-05  1.68917e-05  2.22020e-05  3.27512e-05  3.11892e-05  3.54844e-05  5.54643e-05  9.56437e-05  1.79397e-04  3.39815e-04  6.49789e-04  1.25190e-03  2.29254e-03  3.86696e-03  6.12061e-03  9.74958e-03  1.74327e-02  3.56578e-02  7.28023e-02  1.28286e-01  1.80533e-01  1.96573e-01  1.63779e-01  1.04137e-01  5.05620e-02  1.87705e-02  5.33091e-03  1.15720e-03  1.91530e-04  2.40830e-05  2.29044e-06  1.54245e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.13498e-06  5.34094e-06  8.98714e-06  2.27541e-05  3.31730e-05  4.16299e-05  6.53941e-05  1.09529e-04  1.71471e-04  2.63945e-04  4.40118e-04  8.14770e-04  1.52742e-03  2.69158e-03  4.40610e-03  6.83014e-03  1.06322e-02  1.84552e-02  3.66961e-02  7.32580e-02  1.26941e-01  1.76906e-01  1.92451e-01  1.61806e-01  1.04904e-01  5.24785e-02  2.02823e-02  6.06029e-03  1.39913e-03  2.49091e-04  3.40913e-05  3.57251e-06  2.65898e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.05318e-06  8.42579e-06  1.42708e-05  2.74494e-05  3.25501e-05  3.73074e-05  5.73507e-05  8.94109e-05  1.38792e-04  2.24672e-04  3.69155e-04  6.08503e-04  1.02870e-03  1.77768e-03  3.01388e-03  4.82722e-03  7.27055e-03  1.09468e-02  1.86556e-02  3.69170e-02  7.31283e-02  1.25386e-01  1.73582e-01  1.89074e-01  1.60666e-01  1.06302e-01  5.47934e-02  2.20299e-02  6.91405e-03  1.69345e-03  3.23208e-04  4.79439e-05  5.50751e-06  4.49397e-07  3.15181e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.22606e-07  2.06858e-06  5.38664e-06  9.30385e-06  1.90528e-05  3.31383e-05  5.52455e-05  9.02171e-05  1.42526e-04  2.18428e-04  3.26673e-04  4.80634e-04  7.23956e-04  1.17737e-03  2.02391e-03  3.39915e-03  5.27688e-03  7.58590e-03  1.10259e-02  1.87111e-02  3.71386e-02  7.29558e-02  1.23664e-01  1.70145e-01  1.85751e-01  1.59656e-01  1.07827e-01  5.72432e-02  2.39140e-02  7.86821e-03  2.03891e-03  4.15672e-04  6.65312e-05  8.33308e-06  8.15170e-07  5.79862e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.52017e-06  2.39708e-06  2.85296e-06  9.10290e-06  1.89890e-05  3.75994e-05  6.79100e-05  1.03194e-04  1.47714e-04  2.12092e-04  3.02197e-04  4.28198e-04  6.06867e-04  9.02786e-04  1.47062e-03  2.47818e-03  3.93681e-03  5.65093e-03  7.57664e-03  1.07605e-02  1.86010e-02  3.72724e-02  7.25812e-02  1.21675e-01  1.66578e-01  1.82482e-01  1.58770e-01  1.09485e-01  5.98487e-02  2.59583e-02  8.94102e-03  2.44605e-03  5.31121e-04  9.13780e-05  1.24279e-05  1.33202e-06  1.03739e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.85634e-05  8.99806e-06  7.95825e-06  1.49436e-05  2.22200e-05  3.47142e-05  5.43283e-05  8.10355e-05  1.25195e-04  1.96093e-04  2.94328e-04  4.13434e-04  5.47696e-04  7.33120e-04  1.08819e-03  1.77598e-03  2.86027e-03  4.19386e-03  5.58361e-03  7.25754e-03  1.05225e-02  1.86741e-02  3.74142e-02  7.19926e-02  1.19527e-01  1.63137e-01  1.79528e-01  1.58143e-01  1.11271e-01  6.25400e-02  2.81038e-02  1.01063e-02  2.90944e-03  6.70252e-04  1.23407e-04  1.81242e-05  2.11729e-06  1.79007e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.45413e-05  1.39364e-05  1.22691e-05  9.92440e-06  1.44325e-05  2.99788e-05  5.26538e-05  8.31434e-05  1.26277e-04  1.87654e-04  2.77314e-04  3.94334e-04  5.18639e-04  6.54944e-04  8.81741e-04  1.33513e-03  2.09693e-03  3.08320e-03  4.13693e-03  5.28808e-03  6.97609e-03  1.04806e-02  1.89019e-02  3.76207e-02  7.14449e-02  1.17445e-01  1.59756e-01  1.76542e-01  1.57372e-01  1.12908e-01  6.51922e-02  3.03156e-02  1.13633e-02  3.43491e-03  8.37187e-04  1.64371e-04  2.59552e-05  3.28773e-06  2.99669e-07  2.50445e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.02033e-05  1.58706e-05  1.80795e-05  2.12277e-05  2.96802e-05  4.89445e-05  6.91024e-05  9.07819e-05  1.23570e-04  1.73245e-04  2.48598e-04  3.53013e-04  4.71092e-04  5.89092e-04  7.52437e-04  1.07051e-03  1.60846e-03  2.29130e-03  2.99504e-03  3.75074e-03  4.79807e-03  6.59893e-03  1.03454e-02  1.90209e-02  3.77313e-02  7.08660e-02  1.15477e-01  1.56650e-01  1.73857e-01  1.56777e-01  1.14601e-01  6.78884e-02  3.26115e-02  1.27134e-02  4.02446e-03  1.03446e-03  2.15774e-04  3.64763e-05  4.98537e-06  5.50683e-07  4.47538e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.57218e-06  4.86335e-06  8.96122e-06  1.33704e-05  2.38035e-05  4.04770e-05  5.82722e-05  8.23317e-05  1.20263e-04  1.81176e-04  2.72424e-04  3.84703e-04  4.95714e-04  5.96308e-04  7.20954e-04  9.44697e-04  1.30856e-03  1.75566e-03  2.20748e-03  2.71750e-03  3.47102e-03  4.65552e-03  6.59955e-03  1.04634e-02  1.92220e-02  3.77724e-02  7.01309e-02  1.13355e-01  1.53429e-01  1.71044e-01  1.55990e-01  1.16098e-01  7.04867e-02  3.49267e-02  1.41350e-02  4.67494e-03  1.26377e-03  2.79128e-04  5.03202e-05  7.39399e-06  8.83487e-07  7.72169e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.26815e-06  2.88811e-06  6.37638e-06  1.26278e-05  2.97909e-05  5.01140e-05  6.02020e-05  7.26887e-05  1.08190e-04  1.75939e-04  2.77779e-04  3.99528e-04  5.11812e-04  6.00827e-04  7.00725e-04  8.82299e-04  1.16985e-03  1.47596e-03  1.70455e-03  1.93059e-03  2.37765e-03  3.21807e-03  4.52758e-03  6.59312e-03  1.05905e-02  1.94305e-02  3.77619e-02  6.92846e-02  1.11146e-01  1.50214e-01  1.68292e-01  1.55244e-01  1.17614e-01  7.31397e-02  3.73462e-02  1.56685e-02  5.40452e-03  1.53303e-03  3.57534e-04  6.85082e-05  1.07721e-05  1.38698e-06  1.29602e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.34326e-06  2.27175e-06  4.87030e-06  1.66821e-05  3.51764e-05  5.29903e-05  6.26469e-05  7.60049e-05  1.10744e-04  1.70329e-04  2.50370e-04  3.45252e-04  4.40156e-04  5.25827e-04  6.35236e-04  8.27620e-04  1.10006e-03  1.33466e-03  1.41218e-03  1.39998e-03  1.54071e-03  2.04342e-03  2.97098e-03  4.34822e-03  6.47816e-03  1.05545e-02  1.94322e-02  3.75586e-02  6.83787e-02  1.09124e-01  1.47406e-01  1.65970e-01  1.54752e-01  1.19192e-01  7.57878e-02  3.97942e-02  1.72657e-02  6.19389e-03  1.83789e-03  4.51065e-04  9.15179e-05  1.53356e-05  2.11805e-06  2.10078e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.99998e-06  1.45017e-06  5.99310e-06  1.70381e-05  3.02377e-05  4.43037e-05  5.86127e-05  8.25291e-05  1.20971e-04  1.73355e-04  2.43126e-04  3.34551e-04  4.37687e-04  5.39924e-04  6.60988e-04  8.46131e-04  1.09208e-03  1.28498e-03  1.29230e-03  1.15771e-03  1.11213e-03  1.36535e-03  1.97966e-03  2.94124e-03  4.30767e-03  6.46115e-03  1.06402e-02  1.96143e-02  3.75561e-02  6.75982e-02  1.07061e-01  1.44353e-01  1.63225e-01  1.53763e-01  1.20349e-01  7.82027e-02  4.21934e-02  1.89123e-02  7.04655e-03  2.18337e-03  5.62642e-04  1.20547e-04  2.14572e-05  3.16677e-06  3.31759e-07  3.48861e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.03209e-06  5.07736e-06  7.74546e-06  1.54868e-05  2.14036e-05  3.59220e-05  5.88082e-05  9.03093e-05  1.34612e-04  1.93896e-04  2.73503e-04  3.75678e-04  4.77834e-04  5.56427e-04  6.43449e-04  8.04950e-04  1.03594e-03  1.20326e-03  1.16273e-03  9.52470e-04  7.90466e-04  8.74702e-04  1.26930e-03  1.96120e-03  2.94722e-03  4.31701e-03  6.47952e-03  1.06778e-02  1.96125e-02  3.72707e-02  6.65850e-02  1.04986e-01  1.41542e-01  1.60819e-01  1.53006e-01  1.21576e-01  8.06108e-02  4.46048e-02  2.06074e-02  7.95381e-03  2.56591e-03  6.92006e-04  1.55998e-04  2.93781e-05  4.61271e-06  6.04891e-07  5.75685e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.33122e-06  6.50322e-06  3.04737e-06  6.42135e-06  1.92833e-05  4.29317e-05  7.77039e-05  1.11101e-04  1.44948e-04  2.03355e-04  2.91263e-04  3.88704e-04  4.74059e-04  5.42495e-04  6.26394e-04  7.77209e-04  9.82553e-04  1.12004e-03  1.06203e-03  8.40563e-04  6.40418e-04  6.27651e-04  8.58820e-04  1.33323e-03  2.05437e-03  3.04953e-03  4.42655e-03  6.60530e-03  1.08264e-02  1.97273e-02  3.71145e-02  6.57068e-02  1.03011e-01  1.38718e-01  1.58225e-01  1.51909e-01  1.22434e-01  8.27634e-02  4.69230e-02  2.23216e-02  8.91446e-03  2.99024e-03  8.42712e-04  1.99526e-04  3.96726e-05  6.62072e-06  9.25514e-07  9.29714e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.55855e-07  2.51155e-06  7.26606e-06  1.17092e-05  1.87107e-05  3.18327e-05  5.76465e-05  9.60716e-05  1.48314e-04  2.18923e-04  3.02839e-04  3.85165e-04  4.57834e-04  5.29062e-04  6.33238e-04  8.13255e-04  1.04313e-03  1.18765e-03  1.11343e-03  8.54353e-04  5.94138e-04  4.87072e-04  5.75388e-04  8.55002e-04  1.33776e-03  2.05133e-03  3.03376e-03  4.40260e-03  6.59765e-03  1.08631e-02  1.97550e-02  3.68763e-02  6.47466e-02  1.00991e-01  1.35923e-01  1.55709e-01  1.50877e-01  1.23320e-01  8.49388e-02  4.92949e-02  2.41140e-02  9.94785e-03  3.46255e-03  1.01722e-03  2.52240e-04  5.27848e-05  9.31647e-06  1.38433e-06  1.45735e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.23386e-06  9.51896e-06  2.02254e-05  2.09009e-05  1.98608e-05  3.17113e-05  5.16040e-05  7.82244e-05  1.27959e-04  2.03150e-04  2.91402e-04  3.79760e-04  4.59036e-04  5.37214e-04  6.47419e-04  8.25547e-04  1.04957e-03  1.19360e-03  1.11784e-03  8.42123e-04  5.46476e-04  3.86675e-04  3.96957e-04  5.56162e-04  8.62798e-04  1.34282e-03  2.03233e-03  2.98297e-03  4.33561e-03  6.54960e-03  1.08560e-02  1.97266e-02  3.65919e-02  6.38101e-02  9.91088e-02  1.33345e-01  1.53375e-01  1.49897e-01  1.24141e-01  8.70298e-02  5.16398e-02  2.59413e-02  1.10382e-02  3.98036e-03  1.21682e-03  3.15417e-04  6.93193e-05  1.29108e-05  2.03399e-06  2.23746e-07  2.62992e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.53220e-06  8.18522e-06  9.65614e-06  1.37486e-05  1.69191e-05  3.40217e-05  6.29658e-05  9.17461e-05  1.26593e-04  1.78970e-04  2.54798e-04  3.45429e-04  4.31209e-04  5.12909e-04  6.28309e-04  8.19992e-04  1.06344e-03  1.22240e-03  1.14981e-03  8.68008e-04  5.60913e-04  3.78121e-04  3.38516e-04  4.05313e-04  5.69441e-04  8.61719e-04  1.32881e-03  2.01382e-03  2.96761e-03  4.33307e-03  6.57834e-03  1.09262e-02  1.97699e-02  3.63672e-02  6.29149e-02  9.72472e-02  1.30753e-01  1.50964e-01  1.48765e-01  1.24773e-01  8.89714e-02  5.39235e-02  2.77841e-02  1.21755e-02  4.54003e-03  1.44106e-03  3.89453e-04  8.96154e-05  1.75524e-05  2.92034e-06  4.14044e-07  4.18863e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.37210e-06  7.64479e-06  1.41435e-05  1.82165e-05  1.78421e-05  2.38477e-05  4.53087e-05  7.56901e-05  1.11643e-04  1.66643e-04  2.46170e-04  3.34723e-04  4.15067e-04  4.92834e-04  6.04833e-04  7.88276e-04  1.01636e-03  1.16357e-03  1.09767e-03  8.37989e-04  5.48423e-04  3.63053e-04  2.98377e-04  3.16947e-04  3.99989e-04  5.63038e-04  8.44990e-04  1.29513e-03  1.96598e-03  2.92542e-03  4.33121e-03  6.65043e-03  1.10709e-02  1.98906e-02  3.62065e-02  6.20858e-02  9.54809e-02  1.28279e-01  1.48634e-01  1.47619e-01  1.25310e-01  9.08085e-02  5.61601e-02  2.96453e-02  1.33621e-02  5.14503e-03  1.69306e-03  4.76265e-04  1.14540e-04  2.35455e-05  4.13636e-06  6.19752e-07  6.54136e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.98404e-05  1.71764e-05  1.79054e-05  2.09892e-05  2.68110e-05  3.11606e-05  3.85101e-05  5.74217e-05  9.57096e-05  1.58901e-04  2.46719e-04  3.47012e-04  4.36793e-04  5.10959e-04  6.06452e-04  7.67350e-04  9.72812e-04  1.10376e-03  1.03292e-03  7.77759e-04  4.95094e-04  3.13364e-04  2.45732e-04  2.48287e-04  2.90535e-04  3.76088e-04  5.37286e-04  8.21394e-04  1.27460e-03  1.93683e-03  2.86573e-03  4.22690e-03  6.51537e-03  1.09359e-02  1.97343e-02  3.58584e-02  6.12247e-02  9.38534e-02  1.26060e-01  1.46571e-01  1.46653e-01  1.25915e-01  9.26556e-02  5.84120e-02  3.15505e-02  1.46059e-02  5.79771e-03  1.97411e-03  5.76787e-04  1.44629e-04  3.11230e-05  5.74593e-06  9.08438e-07  9.93761e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.00785e-06  8.76638e-06  1.19876e-05  1.57308e-05  2.43774e-05  3.83460e-05  5.36500e-05  7.14996e-05  1.04687e-04  1.64325e-04  2.52152e-04  3.58539e-04  4.58989e-04  5.41017e-04  6.35688e-04  7.84874e-04  9.66606e-04  1.07017e-03  9.87269e-04  7.43311e-04  4.82009e-04  3.14772e-04  2.47834e-04  2.38638e-04  2.58472e-04  3.04548e-04  3.91830e-04  5.49001e-04  8.17332e-04  1.24596e-03  1.88863e-03  2.82015e-03  4.21602e-03  6.56415e-03  1.10324e-02  1.97799e-02  3.56191e-02  6.03650e-02  9.21475e-02  1.23708e-01  1.44314e-01  1.45427e-01  1.26230e-01  9.42547e-02  6.05174e-02  3.34126e-02  1.58680e-02  6.48476e-03  2.28144e-03  6.91229e-04  1.80396e-04  4.05552e-05  7.85218e-06  1.30675e-06  1.47671e-07  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.48693e-06  5.79349e-06  7.93150e-06  1.10001e-05  2.11144e-05  3.95202e-05  5.72638e-05  7.61542e-05  1.03798e-04  1.50536e-04  2.22087e-04  3.12583e-04  4.01828e-04  4.82676e-04  5.91163e-04  7.71373e-04  9.96197e-04  1.13769e-03  1.06826e-03  8.12317e-04  5.31050e-04  3.49987e-04  2.75162e-04  2.56796e-04  2.58792e-04  2.72000e-04  3.05798e-04  3.82278e-04  5.33689e-04  8.00460e-04  1.22811e-03  1.86845e-03  2.80000e-03  4.20781e-03  6.58703e-03  1.10868e-02  1.97887e-02  3.53659e-02  5.95231e-02  9.04867e-02  1.21404e-01  1.42067e-01  1.44144e-01  1.26439e-01  9.57551e-02  6.25790e-02  3.52918e-02  1.71793e-02  7.22088e-03  2.62183e-03  8.22632e-04  2.23104e-04  5.23066e-05  1.05998e-05  1.85253e-06  2.15633e-07  2.95192e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.59496e-06  6.56569e-06  4.30390e-06  7.93740e-06  2.13379e-05  4.04097e-05  6.34372e-05  9.11335e-05  1.24583e-04  1.74224e-04  2.45072e-04  3.25801e-04  3.98187e-04  4.61703e-04  5.52324e-04  7.10755e-04  9.13979e-04  1.04485e-03  9.80863e-04  7.40952e-04  4.77422e-04  3.10176e-04  2.43698e-04  2.28780e-04  2.29395e-04  2.33932e-04  2.46720e-04  2.83060e-04  3.66722e-04  5.28468e-04  8.05813e-04  1.24208e-03  1.88952e-03  2.82952e-03  4.25110e-03  6.64893e-03  1.11513e-02  1.97744e-02  3.50789e-02  5.86841e-02  8.89087e-02  1.19260e-01  1.39996e-01  1.42973e-01  1.26663e-01  9.72098e-02  6.45953e-02  3.71619e-02  1.85138e-02  7.98994e-03  2.98827e-03  9.68926e-04  2.72449e-04  6.64476e-05  1.40555e-05  2.57246e-06  4.09525e-07  4.43531e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.21269e-06  7.44898e-06  6.44009e-06  1.01737e-05  1.61444e-05  2.74616e-05  4.80681e-05  7.54299e-05  1.09717e-04  1.61601e-04  2.43021e-04  3.44215e-04  4.34009e-04  4.98037e-04  5.70953e-04  7.07009e-04  9.01716e-04  1.04594e-03  1.00567e-03  7.78588e-04  5.09173e-04  3.28915e-04  2.55552e-04  2.41604e-04  2.45838e-04  2.52318e-04  2.61084e-04  2.78794e-04  3.16748e-04  3.94461e-04  5.43348e-04  8.06090e-04  1.23272e-03  1.87984e-03  2.83101e-03  4.27752e-03  6.71384e-03  1.12483e-02  1.98278e-02  3.48889e-02  5.79469e-02  8.73938e-02  1.17087e-01  1.37765e-01  1.41522e-01  1.26556e-01  9.83770e-02  6.64353e-02  3.89714e-02  1.98611e-02  8.79642e-03  3.38699e-03  1.13420e-03  3.30418e-04  8.37583e-05  1.84743e-05  3.54637e-06  5.91001e-07  6.59586e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.10213e-05  8.98760e-06  7.26404e-06  1.15963e-05  1.93362e-05  3.18354e-05  5.09769e-05  7.91497e-05  1.16933e-04  1.68724e-04  2.42173e-04  3.34549e-04  4.23318e-04  4.88884e-04  5.62339e-04  7.03451e-04  9.05206e-04  1.04713e-03  9.95571e-04  7.61959e-04  4.96539e-04  3.23041e-04  2.51259e-04  2.33194e-04  2.31427e-04  2.32799e-04  2.36863e-04  2.47249e-04  2.69754e-04  3.14525e-04  4.00009e-04  5.55936e-04  8.22588e-04  1.24677e-03  1.88130e-03  2.80761e-03  4.21979e-03  6.61734e-03  1.10988e-02  1.95610e-02  3.43490e-02  5.69143e-02  8.57399e-02  1.14996e-01  1.35815e-01  1.40451e-01  1.26814e-01  9.98303e-02  6.84785e-02  4.09243e-02  2.13111e-02  9.67282e-03  3.82811e-03  1.32149e-03  3.98049e-04  1.04644e-04  2.40140e-05  4.81005e-06  8.39068e-07  9.57321e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.70006e-05  9.64678e-06  9.89430e-06  1.37386e-05  2.23589e-05  3.75804e-05  5.80706e-05  8.41732e-05  1.20053e-04  1.73438e-04  2.46178e-04  3.32638e-04  4.17677e-04  4.91504e-04  5.80685e-04  7.29064e-04  9.18898e-04  1.03642e-03  9.65656e-04  7.28800e-04  4.72699e-04  3.10739e-04  2.46007e-04  2.30576e-04  2.30046e-04  2.33268e-04  2.39002e-04  2.47110e-04  2.58278e-04  2.77671e-04  3.17893e-04  4.00514e-04  5.56951e-04  8.26524e-04  1.25139e-03  1.87678e-03  2.77916e-03  4.15789e-03  6.52696e-03  1.09873e-02  1.93912e-02  3.39824e-02  5.61197e-02  8.43368e-02  1.13086e-01  1.33895e-01  1.39229e-01  1.26791e-01  1.00977e-01  7.02841e-02  4.27484e-02  2.27221e-02  1.05575e-02  4.28942e-03  1.52450e-03  4.74128e-04  1.29071e-04  3.07615e-05  6.41831e-06  1.16943e-06  1.35886e-07  2.00053e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.13352e-05  1.34450e-05  8.57876e-06  1.15305e-05  2.19323e-05  3.17774e-05  4.37132e-05  6.40255e-05  9.51138e-05  1.44616e-04  2.26396e-04  3.34751e-04  4.35689e-04  5.13614e-04  5.99484e-04  7.33953e-04  9.05391e-04  1.01604e-03  9.51716e-04  7.20760e-04  4.62429e-04  2.97565e-04  2.38468e-04  2.36304e-04  2.48126e-04  2.55250e-04  2.55051e-04  2.51223e-04  2.48348e-04  2.50815e-04  2.65096e-04  3.03374e-04  3.86375e-04  5.43903e-04  8.12338e-04  1.23189e-03  1.85108e-03  2.75614e-03  4.15732e-03  6.56827e-03  1.10615e-02  1.94180e-02  3.37770e-02  5.54247e-02  8.29689e-02  1.11149e-01  1.31886e-01  1.37857e-01  1.26579e-01  1.01945e-01  7.19701e-02  4.45264e-02  2.41428e-02  1.14752e-02  4.78265e-03  1.74850e-03  5.60924e-04  1.57946e-04  3.90456e-05  8.47422e-06  1.61004e-06  2.69651e-07  2.94898e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.16100e-05  4.29564e-06  3.11832e-06  1.09612e-05  2.56139e-05  4.01833e-05  5.88427e-05  8.27215e-05  1.09822e-04  1.50508e-04  2.15689e-04  3.06380e-04  4.05986e-04  4.94079e-04  5.82297e-04  7.05364e-04  8.53281e-04  9.34704e-04  8.58094e-04  6.49169e-04  4.30136e-04  2.89393e-04  2.28060e-04  2.09923e-04  2.07743e-04  2.09256e-04  2.10598e-04  2.12118e-04  2.15782e-04  2.23925e-04  2.39665e-04  2.68114e-04  3.18395e-04  4.07064e-04  5.61711e-04  8.21329e-04  1.23348e-03  1.85494e-03  2.77601e-03  4.20361e-03  6.63838e-03  1.11231e-02  1.93811e-02  3.34716e-02  5.46332e-02  8.15565e-02  1.09249e-01  1.29979e-01  1.36606e-01  1.26463e-01  1.02972e-01  7.36928e-02  4.63424e-02  2.56088e-02  1.24377e-02  5.31077e-03  1.99431e-03  6.58859e-04  1.91557e-04  4.90243e-05  1.10446e-05  2.19130e-06  3.81775e-07  4.24291e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.67617e-05  1.16138e-05  7.32953e-06  6.63719e-06  1.86300e-05  5.08146e-05  8.29906e-05  1.00337e-04  1.24804e-04  1.76245e-04  2.46751e-04  3.23393e-04  4.00257e-04  4.76478e-04  5.68829e-04  7.07971e-04  8.82507e-04  9.95412e-04  9.35576e-04  7.13502e-04  4.62005e-04  2.92841e-04  2.18525e-04  1.98630e-04  1.97795e-04  2.00278e-04  2.02795e-04  2.06131e-04  2.10807e-04  2.16947e-04  2.26261e-04  2.43245e-04  2.74888e-04  3.31086e-04  4.27793e-04  5.91297e-04  8.58997e-04  1.27666e-03  1.89974e-03  2.81978e-03  4.24875e-03  6.69083e-03  1.11737e-02  1.93653e-02  3.32314e-02  5.39385e-02  8.02335e-02  1.07374e-01  1.27982e-01  1.35132e-01  1.26030e-01  1.03665e-01  7.51474e-02  4.79938e-02  2.70046e-02  1.33888e-02  5.85078e-03  2.25419e-03  7.65985e-04  2.29638e-04  6.07543e-05  1.41881e-05  2.92466e-06  5.30724e-07  5.97139e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.38152e-05  9.35448e-06  1.15123e-05  9.70341e-06  1.68661e-05  3.72773e-05  6.06049e-05  8.52280e-05  1.20591e-04  1.78177e-04  2.61721e-04  3.61338e-04  4.47310e-04  5.01654e-04  5.60517e-04  6.85687e-04  8.76339e-04  1.02020e-03  9.84093e-04  7.71939e-04  5.24327e-04  3.58778e-04  2.84489e-04  2.56000e-04  2.39455e-04  2.25849e-04  2.17441e-04  2.16376e-04  2.21838e-04  2.31774e-04  2.44825e-04  2.60758e-04  2.80409e-04  3.07308e-04  3.51297e-04  4.31698e-04  5.77957e-04  8.27687e-04  1.22593e-03  1.83116e-03  2.74413e-03  4.18851e-03  6.67149e-03  1.11977e-02  1.93703e-02  3.30567e-02  5.33495e-02  7.90454e-02  1.05636e-01  1.26083e-01  1.33680e-01  1.25538e-01  1.04255e-01  7.65041e-02  4.95895e-02  2.83914e-02  1.43590e-02  6.41663e-03  2.53432e-03  8.84976e-04  2.73309e-04  7.46722e-05  1.80526e-05  3.86198e-06  7.28877e-07  8.29611e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.11136e-06  6.70204e-06  9.68200e-06  1.32682e-05  2.28587e-05  4.17909e-05  5.74734e-05  6.66533e-05  8.86064e-05  1.39042e-04  2.20506e-04  3.12344e-04  3.85573e-04  4.39529e-04  5.12599e-04  6.52779e-04  8.48871e-04  9.88064e-04  9.43629e-04  7.23084e-04  4.67627e-04  2.99864e-04  2.34346e-04  2.23417e-04  2.25651e-04  2.25953e-04  2.24989e-04  2.26406e-04  2.31548e-04  2.39873e-04  2.50489e-04  2.62509e-04  2.75104e-04  2.88871e-04  3.08659e-04  3.46500e-04  4.23485e-04  5.70141e-04  8.24315e-04  1.22975e-03  1.84221e-03  2.76082e-03  4.21053e-03  6.69803e-03  1.12116e-02  1.93067e-02  3.27779e-02  5.26683e-02  7.78321e-02  1.03974e-01  1.24349e-01  1.32436e-01  1.25241e-01  1.04998e-01  7.79746e-02  5.12752e-02  2.98542e-02  1.53918e-02  7.02830e-03  2.84322e-03  1.01931e-03  3.23952e-04  9.12978e-05  2.28220e-05  5.06031e-06  9.91898e-07  1.13819e-07  1.86694e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.01503e-05  1.10693e-05  8.40006e-06  8.39553e-06  1.88941e-05  3.82302e-05  6.25174e-05  8.76197e-05  1.16345e-04  1.60499e-04  2.24190e-04  2.99912e-04  3.75413e-04  4.49126e-04  5.41448e-04  6.81496e-04  8.58215e-04  9.78263e-04  9.29082e-04  7.17256e-04  4.77445e-04  3.23623e-04  2.62323e-04  2.45689e-04  2.39064e-04  2.32447e-04  2.26079e-04  2.21121e-04  2.18140e-04  2.17921e-04  2.21415e-04  2.28646e-04  2.38257e-04  2.48935e-04  2.62053e-04  2.83981e-04  3.27451e-04  4.12452e-04  5.66939e-04  8.25653e-04  1.22979e-03  1.83310e-03  2.73336e-03  4.15579e-03  6.60792e-03  1.10705e-02  1.90679e-02  3.23364e-02  5.18727e-02  7.65733e-02  1.02328e-01  1.22662e-01  1.31228e-01  1.24951e-01  1.05724e-01  7.94307e-02  5.29678e-02  3.13472e-02  1.64656e-02  7.67766e-03  3.17880e-03  1.16899e-03  3.81953e-04  1.10915e-04  2.86328e-05  6.57129e-06  1.33573e-06  2.42787e-07  2.63663e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.18431e-05  8.42266e-06  3.12947e-06  4.84273e-06  1.30002e-05  2.66268e-05  4.19941e-05  5.33826e-05  7.46267e-05  1.17459e-04  1.80079e-04  2.55729e-04  3.32794e-04  4.08002e-04  5.03659e-04  6.53059e-04  8.45779e-04  9.85300e-04  9.52362e-04  7.46401e-04  5.01961e-04  3.39282e-04  2.70615e-04  2.50881e-04  2.45884e-04  2.43829e-04  2.41677e-04  2.38146e-04  2.33748e-04  2.30401e-04  2.29557e-04  2.31227e-04  2.34597e-04  2.39335e-04  2.46746e-04  2.60330e-04  2.86158e-04  3.34112e-04  4.20402e-04  5.69856e-04  8.16686e-04  1.20441e-03  1.79264e-03  2.68741e-03  4.12018e-03  6.59387e-03  1.10621e-02  1.89923e-02  3.20485e-02  5.11873e-02  7.53687e-02  1.00685e-01  1.20935e-01  1.29943e-01  1.24552e-01  1.06334e-01  8.07886e-02  5.46021e-02  3.28240e-02  1.75514e-02  8.34905e-03  3.53404e-03  1.33149e-03  4.46650e-04  1.33442e-04  3.55166e-05  8.42164e-06  1.78040e-06  3.34254e-07  3.63147e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.83895e-05  5.92934e-06  1.95480e-06  8.10344e-06  1.77199e-05  2.58303e-05  3.87394e-05  6.07512e-05  9.24622e-05  1.41992e-04  2.09386e-04  2.84385e-04  3.50981e-04  4.07236e-04  4.88847e-04  6.38163e-04  8.32544e-04  9.59656e-04  9.06470e-04  6.88342e-04  4.40449e-04  2.75273e-04  2.05510e-04  1.91030e-04  1.97714e-04  2.09923e-04  2.21692e-04  2.30610e-04  2.36460e-04  2.40366e-04  2.43270e-04  2.45323e-04  2.46602e-04  2.47795e-04  2.50122e-04  2.55148e-04  2.65424e-04  2.86117e-04  3.27142e-04  4.05276e-04  5.45662e-04  7.82684e-04  1.16110e-03  1.74365e-03  2.64053e-03  4.08575e-03  6.57824e-03  1.10528e-02  1.89345e-02  3.18250e-02  5.06354e-02  7.43624e-02  9.92628e-02  1.19380e-01  1.28720e-01  1.24087e-01  1.06783e-01  8.19612e-02  5.60861e-02  3.42118e-02  1.86026e-02  9.01792e-03  3.89821e-03  1.50303e-03  5.17052e-04  1.58745e-04  4.35092e-05  1.06491e-05  2.32749e-06  4.52577e-07  4.91196e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.00280e-08  8.67548e-07  3.88829e-06  8.89755e-06  1.82172e-05  3.58406e-05  5.52142e-05  7.41444e-05  1.01444e-04  1.48700e-04  2.18055e-04  2.96398e-04  3.66410e-04  4.28916e-04  5.15447e-04  6.63192e-04  8.48842e-04  9.61807e-04  8.97671e-04  6.83115e-04  4.52919e-04  3.07584e-04  2.49925e-04  2.37562e-04  2.37866e-04  2.37758e-04  2.34982e-04  2.31156e-04  2.28308e-04  2.27170e-04  2.27124e-04  2.27512e-04  2.28590e-04  2.31038e-04  2.34967e-04  2.39961e-04  2.46300e-04  2.56557e-04  2.77094e-04  3.19507e-04  4.02096e-04  5.50877e-04  8.00280e-04  1.19423e-03  1.79413e-03  2.70954e-03  4.17523e-03  6.68845e-03  1.11679e-02  1.89937e-02  3.16970e-02  5.01337e-02  7.33343e-02  9.77271e-02  1.17619e-01  1.27217e-01  1.23312e-01  1.06946e-01  8.29140e-02  5.74374e-02  3.55447e-02  1.96498e-02  9.70483e-03  4.28292e-03  1.68935e-03  5.95724e-04  1.87863e-04  5.29952e-05  1.33763e-05  3.02102e-06  6.08011e-07  6.59988e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.15879e-07  2.90921e-06  7.14934e-06  1.01165e-05  1.79022e-05  2.81930e-05  4.20253e-05  6.28042e-05  9.35393e-05  1.34985e-04  1.90410e-04  2.58918e-04  3.30174e-04  3.98435e-04  4.86017e-04  6.28955e-04  8.14310e-04  9.39931e-04  8.91585e-04  6.80004e-04  4.38321e-04  2.77946e-04  2.10739e-04  1.95378e-04  1.96600e-04  1.99742e-04  2.01902e-04  2.03141e-04  2.03730e-04  2.04666e-04  2.07285e-04  2.11802e-04  2.17181e-04  2.22471e-04  2.27926e-04  2.35083e-04  2.46112e-04  2.63146e-04  2.88571e-04  3.26769e-04  3.86684e-04  4.83876e-04  6.41090e-04  8.88479e-04  1.26593e-03  1.83441e-03  2.70945e-03  4.13609e-03  6.61676e-03  1.10565e-02  1.87946e-02  3.13040e-02  4.94065e-02  7.21799e-02  9.62124e-02  1.16033e-01  1.26003e-01  1.22868e-01  1.07416e-01  8.41180e-02  5.89784e-02  3.70160e-02  2.07951e-02  1.04578e-02  4.70876e-03  1.89867e-03  6.85778e-04  2.21939e-04  6.43751e-05  1.67398e-05  3.90250e-06  8.11861e-07  8.79114e-08  1.57759e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.62335e-07  3.33678e-06  7.91528e-06  9.54319e-06  1.68579e-05  2.70253e-05  3.61718e-05  5.49459e-05  9.16736e-05  1.37826e-04  1.84186e-04  2.33670e-04  2.89953e-04  3.53332e-04  4.38832e-04  5.75798e-04  7.55878e-04  8.86866e-04  8.57723e-04  6.70909e-04  4.47880e-04  2.94759e-04  2.26284e-04  2.07953e-04  2.09548e-04  2.17199e-04  2.26538e-04  2.36015e-04  2.43636e-04  2.47274e-04  2.46491e-04  2.42886e-04  2.38802e-04  2.36102e-04  2.35676e-04  2.37422e-04  2.40691e-04  2.45137e-04  2.51614e-04  2.62961e-04  2.84927e-04  3.27506e-04  4.06741e-04  5.46145e-04  7.78001e-04  1.14552e-03  1.71269e-03  2.59610e-03  4.03907e-03  6.53748e-03  1.09787e-02  1.86644e-02  3.10150e-02  4.88163e-02  7.11839e-02  9.48527e-02  1.14567e-01  1.24847e-01  1.22416e-01  1.07833e-01  8.52583e-02  6.04746e-02  3.84734e-02  2.19520e-02  1.12341e-02  5.15719e-03  2.12418e-03  7.85196e-04  2.60550e-04  7.76339e-05  2.07764e-05  4.99403e-06  1.07285e-06  2.08615e-07  2.15012e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.62006e-07  5.34351e-06  1.36938e-05  1.70571e-05  2.54858e-05  3.55521e-05  3.99974e-05  4.68011e-05  6.57175e-05  1.08543e-04  1.75196e-04  2.53164e-04  3.24968e-04  3.86887e-04  4.69591e-04  6.12573e-04  7.95241e-04  9.11015e-04  8.56683e-04  6.53824e-04  4.31639e-04  2.90606e-04  2.35380e-04  2.23161e-04  2.21771e-04  2.21946e-04  2.25424e-04  2.33665e-04  2.43676e-04  2.50007e-04  2.49496e-04  2.43941e-04  2.38460e-04  2.37617e-04  2.42713e-04  2.51781e-04  2.61503e-04  2.69290e-04  2.74462e-04  2.78664e-04  2.86055e-04  3.03733e-04  3.42742e-04  4.19873e-04  5.59367e-04  7.94596e-04  1.17042e-03  1.75310e-03  2.66173e-03  4.13983e-03  6.67493e-03  1.11279e-02  1.87503e-02  3.08988e-02  4.83208e-02  7.01744e-02  9.33523e-02  1.12830e-01  1.23312e-01  1.21524e-01  1.07816e-01  8.60323e-02  6.17118e-02  3.97821e-02  2.30453e-02  1.19967e-02  5.61285e-03  2.36059e-03  8.92633e-04  3.03564e-04  9.28681e-05  2.55641e-05  6.33179e-06  1.41253e-06  2.82238e-07  2.90022e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.93640e-06  9.37394e-07  2.88009e-06  1.06554e-05  1.99844e-05  2.52249e-05  3.59047e-05  6.23197e-05  1.02007e-04  1.50047e-04  2.05817e-04  2.67621e-04  3.26293e-04  3.78866e-04  4.50760e-04  5.81435e-04  7.61675e-04  8.93429e-04  8.63250e-04  6.74580e-04  4.50468e-04  2.97122e-04  2.27864e-04  2.07530e-04  2.07370e-04  2.15686e-04  2.28491e-04  2.42369e-04  2.53435e-04  2.59498e-04  2.61113e-04  2.60126e-04  2.57930e-04  2.55235e-04  2.52597e-04  2.50608e-04  2.50031e-04  2.52132e-04  2.58567e-04  2.70542e-04  2.88236e-04  3.11608e-04  3.42759e-04  3.89033e-04  4.65931e-04  5.98373e-04  8.21134e-04  1.18018e-03  1.74270e-03  2.62934e-03  4.08584e-03  6.59924e-03  1.10192e-02  1.85668e-02  3.05518e-02  4.76869e-02  6.91576e-02  9.19803e-02  1.11323e-01  1.22046e-01  1.20880e-01  1.07991e-01  8.69392e-02  6.30392e-02  4.11576e-02  2.41928e-02  1.28034e-02  6.10102e-03  2.61812e-03  1.01198e-03  3.52415e-04  1.10597e-04  3.12849e-05  7.97956e-06  1.83496e-06  3.78467e-07  3.86984e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.39184e-05  6.57535e-06  1.09616e-05  2.55796e-05  2.96604e-05  2.78052e-05  3.37905e-05  4.34957e-05  5.47215e-05  8.86813e-05  1.55978e-04  2.37896e-04  3.12460e-04  3.80400e-04  4.69825e-04  6.15754e-04  8.05577e-04  9.39444e-04  9.03368e-04  7.04284e-04  4.70314e-04  3.10088e-04  2.35934e-04  2.10489e-04  2.04018e-04  2.04771e-04  2.08644e-04  2.13490e-04  2.18993e-04  2.25894e-04  2.33767e-04  2.40475e-04  2.44011e-04  2.44283e-04  2.42995e-04  2.42163e-04  2.42830e-04  2.44838e-04  2.47480e-04  2.50406e-04  2.54335e-04  2.61388e-04  2.75117e-04  3.00766e-04  3.46504e-04  4.25921e-04  5.60458e-04  7.81934e-04  1.13572e-03  1.69157e-03  2.57527e-03  4.03727e-03  6.56269e-03  1.09836e-02  1.84817e-02  3.03137e-02  4.71584e-02  6.82349e-02  9.06894e-02  1.09882e-01  1.20829e-01  1.20261e-01  1.08168e-01  8.78385e-02  6.43634e-02  4.25435e-02  2.53636e-02  1.36385e-02  6.61503e-03  2.89445e-03  1.14275e-03  4.07171e-04  1.30962e-04  3.80344e-05  9.97600e-06  2.36305e-06  5.02591e-07  5.10188e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.71564e-06  8.47700e-06  8.80172e-06  1.53793e-05  1.52023e-05  1.12052e-05  1.90238e-05  4.23877e-05  7.85512e-05  1.30373e-04  2.01695e-04  2.87853e-04  3.69575e-04  4.30763e-04  4.88935e-04  5.82828e-04  7.11825e-04  7.98938e-04  7.56203e-04  5.94225e-04  4.15630e-04  3.00768e-04  2.52468e-04  2.38322e-04  2.35533e-04  2.35563e-04  2.34700e-04  2.31408e-04  2.27812e-04  2.27789e-04  2.32234e-04  2.37550e-04  2.39362e-04  2.36855e-04  2.33123e-04  2.32128e-04  2.35928e-04  2.44229e-04  2.55519e-04  2.68311e-04  2.81767e-04  2.95835e-04  3.11353e-04  3.30612e-04  3.58545e-04  4.04347e-04  4.83237e-04  6.17468e-04  8.38098e-04  1.18850e-03  1.73658e-03  2.60784e-03  4.05384e-03  6.55833e-03  1.09413e-02  1.83539e-02  3.00090e-02  4.65554e-02  6.72415e-02  8.93319e-02  1.08367e-01  1.19513e-01  1.19514e-01  1.08200e-01  8.85985e-02  6.55802e-02  4.38662e-02  2.65115e-02  1.44768e-02  7.14278e-03  3.18472e-03  1.28338e-03  4.67530e-04  1.54002e-04  4.58788e-05  1.23640e-05  3.01402e-06  6.60324e-07  6.64127e-08  1.28693e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.78180e-06  1.33805e-06  1.67361e-06  4.94706e-06  1.02783e-05  1.59133e-05  2.90777e-05  5.25926e-05  8.48855e-05  1.37294e-04  2.16939e-04  3.09055e-04  3.89537e-04  4.49437e-04  5.14814e-04  6.29816e-04  7.94867e-04  9.19223e-04  8.84105e-04  6.84823e-04  4.48148e-04  2.89110e-04  2.21457e-04  2.04284e-04  2.05193e-04  2.11277e-04  2.17958e-04  2.23689e-04  2.29372e-04  2.36531e-04  2.44772e-04  2.51443e-04  2.53872e-04  2.51764e-04  2.47565e-04  2.44921e-04  2.46714e-04  2.53812e-04  2.64884e-04  2.77193e-04  2.87951e-04  2.95557e-04  3.00270e-04  3.04469e-04  3.12910e-04  3.33206e-04  3.76604e-04  4.59203e-04  6.02807e-04  8.37030e-04  1.20332e-03  1.76779e-03  2.65452e-03  4.11279e-03  6.61948e-03  1.09770e-02  1.83038e-02  2.97714e-02  4.60045e-02  6.62841e-02  8.79903e-02  1.06838e-01  1.18139e-01  1.18661e-01  1.08091e-01  8.92120e-02  6.66748e-02  4.51092e-02  2.76225e-02  1.53086e-02  7.67889e-03  3.48656e-03  1.43316e-03  5.33421e-04  1.79810e-04  5.49065e-05  1.51911e-05  3.80770e-06  8.58395e-07  1.77204e-07  1.71366e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.01712e-05  8.87980e-06  7.15123e-06  1.04515e-05  1.71638e-05  2.73875e-05  4.51578e-05  6.98036e-05  9.64178e-05  1.23553e-04  1.64035e-04  2.31788e-04  3.13458e-04  3.83609e-04  4.51380e-04  5.57106e-04  7.02576e-04  8.07527e-04  7.76009e-04  6.11805e-04  4.20225e-04  2.90984e-04  2.32837e-04  2.12804e-04  2.05251e-04  2.01051e-04  1.98991e-04  1.99720e-04  2.03298e-04  2.08469e-04  2.13850e-04  2.19421e-04  2.26082e-04  2.34046e-04  2.42484e-04  2.50567e-04  2.58016e-04  2.64492e-04  2.69112e-04  2.71074e-04  2.70770e-04  2.70058e-04  2.71419e-04  2.76924e-04  2.88134e-04  3.07208e-04  3.38647e-04  3.91026e-04  4.78661e-04  6.22424e-04  8.52028e-04  1.21018e-03  1.76609e-03  2.64904e-03  4.11402e-03  6.63853e-03  1.10114e-02  1.83162e-02  2.96736e-02  4.56688e-02  6.55975e-02  8.69389e-02  1.05573e-01  1.16965e-01  1.17924e-01  1.08020e-01  8.98127e-02  6.77408e-02  4.63329e-02  2.87327e-02  1.61540e-02  8.23391e-03  3.80531e-03  1.59472e-03  6.06126e-04  2.08980e-04  6.53735e-05  1.85581e-05  4.77992e-06  1.11849e-06  2.35825e-07  2.27045e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.09429e-06  3.90145e-06  6.86547e-06  1.33637e-05  1.62231e-05  2.71983e-05  4.36026e-05  5.98441e-05  8.44739e-05  1.27331e-04  1.94584e-04  2.81085e-04  3.62328e-04  4.22427e-04  4.82194e-04  5.75111e-04  6.95063e-04  7.71904e-04  7.27509e-04  5.72461e-04  4.02928e-04  2.93387e-04  2.42158e-04  2.15496e-04  1.95832e-04  1.84400e-04  1.84908e-04  1.95237e-04  2.08998e-04  2.20163e-04  2.26083e-04  2.27419e-04  2.26458e-04  2.25728e-04  2.27140e-04  2.31274e-04  2.37254e-04  2.43538e-04  2.48934e-04  2.52962e-04  2.55613e-04  2.57198e-04  2.58518e-04  2.60959e-04  2.66192e-04  2.75904e-04  2.92252e-04  3.19320e-04  3.65317e-04  4.44564e-04  5.79300e-04  8.01185e-04  1.15543e-03  1.71378e-03  2.60718e-03  4.08915e-03  6.62846e-03  1.09929e-02  1.82311e-02  2.94243e-02  4.51392e-02  6.47072e-02  8.57174e-02  1.04207e-01  1.15769e-01  1.17231e-01  1.08032e-01  9.05104e-02  6.89007e-02  4.76402e-02  2.99133e-02  1.70554e-02  8.83016e-03  4.15156e-03  1.77271e-03  6.87568e-04  2.42281e-04  7.75768e-05  2.25751e-05  5.97252e-06  1.43614e-06  3.11549e-07  2.96937e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.32286e-06  8.13474e-06  1.16764e-05  2.22353e-05  3.12779e-05  3.89346e-05  4.24869e-05  5.19631e-05  7.54290e-05  1.14554e-04  1.71912e-04  2.40803e-04  3.07308e-04  3.67183e-04  4.38416e-04  5.45047e-04  6.74021e-04  7.53070e-04  7.07248e-04  5.51956e-04  3.84914e-04  2.79953e-04  2.35601e-04  2.17707e-04  2.06268e-04  2.00147e-04  2.02128e-04  2.10104e-04  2.18901e-04  2.25337e-04  2.29829e-04  2.33957e-04  2.37610e-04  2.38840e-04  2.36122e-04  2.30202e-04  2.23677e-04  2.19158e-04  2.17917e-04  2.19883e-04  2.24470e-04  2.31321e-04  2.40386e-04  2.51501e-04  2.64160e-04  2.77920e-04  2.93214e-04  3.12149e-04  3.39414e-04  3.83733e-04  4.59696e-04  5.89764e-04  8.06141e-04  1.15505e-03  1.70959e-03  2.60167e-03  4.08393e-03  6.61931e-03  1.09605e-02  1.81288e-02  2.91716e-02  4.46350e-02  6.38759e-02  8.45749e-02  1.02911e-01  1.14604e-01  1.16509e-01  1.07961e-01  9.10971e-02  6.99538e-02  4.88690e-02  3.10517e-02  1.79443e-02  9.43094e-03  4.50808e-03  1.96011e-03  7.75311e-04  2.79030e-04  9.13868e-05  2.72438e-05  7.39381e-06  1.82652e-06  4.07234e-07  3.84370e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.48950e-05  1.01335e-05  5.59478e-06  1.15686e-05  2.09030e-05  2.11888e-05  2.17167e-05  3.36842e-05  6.13636e-05  1.10313e-04  1.76016e-04  2.42296e-04  2.92732e-04  3.30214e-04  3.88469e-04  5.05401e-04  6.66867e-04  7.84316e-04  7.63711e-04  6.10592e-04  4.27727e-04  3.03223e-04  2.46786e-04  2.25957e-04  2.15272e-04  2.07580e-04  2.04429e-04  2.07207e-04  2.14886e-04  2.25446e-04  2.36950e-04  2.47511e-04  2.55415e-04  2.59577e-04  2.59790e-04  2.56742e-04  2.51940e-04  2.47371e-04  2.44762e-04  2.44763e-04  2.46593e-04  2.48491e-04  2.48844e-04  2.47329e-04  2.45307e-04  2.45253e-04  2.49776e-04  2.61012e-04  2.80938e-04  3.12772e-04  3.63451e-04  4.46318e-04  5.83621e-04  8.08244e-04  1.16735e-03  1.73451e-03  2.64101e-03  4.13670e-03  6.67697e-03  1.09980e-02  1.80927e-02  2.89740e-02  4.41680e-02  6.30567e-02  8.34130e-02  1.01557e-01  1.13340e-01  1.15653e-01  1.07735e-01  9.15316e-02  7.08817e-02  5.00138e-02  3.21474e-02  1.88218e-02  1.00375e-02  4.87587e-03  2.15764e-03  8.69879e-04  3.19561e-04  1.06989e-04  3.26507e-05  9.08420e-06  2.30372e-06  5.27478e-07  4.92534e-08  1.01876e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.35292e-07  3.24069e-06  8.45200e-06  1.14092e-05  1.26257e-05  1.59689e-05  3.12830e-05  6.18777e-05  9.76888e-05  1.37400e-04  1.84774e-04  2.28272e-04  2.61459e-04  3.07009e-04  3.99934e-04  5.52515e-04  7.25817e-04  8.28742e-04  7.83577e-04  6.14031e-04  4.27571e-04  3.05156e-04  2.50661e-04  2.32364e-04  2.26826e-04  2.25458e-04  2.26324e-04  2.29205e-04  2.33773e-04  2.38284e-04  2.39932e-04  2.37117e-04  2.30931e-04  2.24206e-04  2.19647e-04  2.19000e-04  2.23100e-04  2.31745e-04  2.43463e-04  2.55896e-04  2.66745e-04  2.74470e-04  2.78389e-04  2.78504e-04  2.75506e-04  2.70916e-04  2.67028e-04  2.66556e-04  2.72283e-04  2.87229e-04  3.15719e-04  3.65313e-04  4.48920e-04  5.87110e-04  8.10433e-04  1.16445e-03  1.72333e-03  2.62166e-03  4.11334e-03  6.65356e-03  1.09666e-02  1.80171e-02  2.87781e-02  4.37459e-02  6.23164e-02  8.23439e-02  1.00285e-01  1.12121e-01  1.14793e-01  1.07462e-01  9.18940e-02  7.17378e-02  5.11061e-02  3.32175e-02  1.96960e-02  1.06535e-02  5.25675e-03  2.36638e-03  9.71935e-04  3.64280e-04  1.24608e-04  3.89080e-05  1.10913e-05  2.88581e-06  6.78056e-07  1.47587e-07  1.33857e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.00298e-07  1.11972e-06  2.42541e-06  6.86710e-06  1.35324e-05  2.18792e-05  3.81680e-05  5.67395e-05  7.92635e-05  1.19754e-04  1.81067e-04  2.54086e-04  3.28653e-04  3.93398e-04  4.57756e-04  5.58311e-04  6.96213e-04  7.94378e-04  7.64104e-04  6.11355e-04  4.31814e-04  3.04539e-04  2.39703e-04  2.14465e-04  2.09701e-04  2.14186e-04  2.20560e-04  2.25423e-04  2.28937e-04  2.31971e-04  2.34288e-04  2.35419e-04  2.35867e-04  2.36724e-04  2.38522e-04  2.40864e-04  2.43034e-04  2.44840e-04  2.46857e-04  2.49764e-04  2.53351e-04  2.56278e-04  2.57015e-04  2.55234e-04  2.52463e-04  2.51442e-04  2.54662e-04  2.63166e-04  2.76427e-04  2.93509e-04  3.15055e-04  3.45381e-04  3.94108e-04  4.76816e-04  6.15737e-04  8.41182e-04  1.19701e-03  1.75567e-03  2.65138e-03  4.13855e-03  6.67011e-03  1.09591e-02  1.79449e-02  2.85659e-02  4.32947e-02  6.15439e-02  8.12477e-02  9.89930e-02  1.10887e-01  1.13917e-01  1.07168e-01  9.22354e-02  7.25796e-02  5.21976e-02  3.43007e-02  2.05928e-02  1.12945e-02  5.65929e-03  2.59073e-03  1.08364e-03  4.14195e-04  1.44691e-04  4.62020e-05  1.34872e-05  3.59817e-06  8.78642e-07  1.94072e-07  1.74610e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.88468e-06  8.39959e-06  8.14252e-06  7.16826e-06  1.01270e-05  1.52177e-05  2.76358e-05  4.77551e-05  7.55354e-05  1.16219e-04  1.71526e-04  2.38398e-04  3.09263e-04  3.77455e-04  4.51925e-04  5.57158e-04  6.91648e-04  7.88181e-04  7.61617e-04  6.12393e-04  4.33183e-04  3.06260e-04  2.44467e-04  2.22618e-04  2.17617e-04  2.18108e-04  2.21000e-04  2.26651e-04  2.34306e-04  2.40813e-04  2.43261e-04  2.41437e-04  2.37203e-04  2.32368e-04  2.27758e-04  2.23973e-04  2.22259e-04  2.24095e-04  2.29882e-04  2.38276e-04  2.46969e-04  2.54041e-04  2.58639e-04  2.60822e-04  2.61175e-04  2.60661e-04  2.60596e-04  2.62541e-04  2.68042e-04  2.78362e-04  2.94525e-04  3.17953e-04  3.51865e-04  4.03308e-04  4.85098e-04  6.18042e-04  8.33212e-04  1.17728e-03  1.72660e-03  2.61879e-03  4.10896e-03  6.64456e-03  1.09227e-02  1.78549e-02  2.83459e-02  4.28480e-02  6.07947e-02  8.01992e-02  9.77721e-02  1.09737e-01  1.13121e-01  1.06940e-01  9.26223e-02  7.34526e-02  5.33140e-02  3.54091e-02  2.15162e-02  1.19610e-02  6.08303e-03  2.83034e-03  1.20492e-03  4.69379e-04  1.67336e-04  5.46036e-05  1.63104e-05  4.46129e-06  1.11690e-06  2.53114e-07  2.25054e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.26636e-05  5.04537e-06  4.29615e-06  1.50662e-05  3.12634e-05  3.48836e-05  3.23313e-05  4.36616e-05  7.47714e-05  1.20767e-04  1.78251e-04  2.42221e-04  2.98346e-04  3.43057e-04  4.03593e-04  5.15374e-04  6.67747e-04  7.79202e-04  7.60669e-04  6.16255e-04  4.42025e-04  3.21502e-04  2.65456e-04  2.43858e-04  2.32116e-04  2.24406e-04  2.24987e-04  2.35986e-04  2.52134e-04  2.64576e-04  2.67643e-04  2.61740e-04  2.51277e-04  2.40900e-04  2.33199e-04  2.28833e-04  2.27810e-04  2.30146e-04  2.35529e-04  2.43011e-04  2.51429e-04  2.60000e-04  2.68339e-04  2.76024e-04  2.82334e-04  2.86470e-04  2.88037e-04  2.87437e-04  2.85963e-04  2.85523e-04  2.88179e-04  2.95926e-04  3.11188e-04  3.38174e-04  3.84919e-04  4.65068e-04  5.99898e-04  8.20430e-04  1.17284e-03  1.73274e-03  2.63673e-03  4.13750e-03  6.67610e-03  1.09354e-02  1.78025e-02  2.81534e-02  4.24228e-02  6.00633e-02  7.91607e-02  9.65420e-02  1.08544e-01  1.12242e-01  1.06590e-01  9.28700e-02  7.41935e-02  5.43270e-02  3.64515e-02  2.24080e-02  1.26197e-02  6.51092e-03  3.07750e-03  1.33274e-03  5.28835e-04  1.92298e-04  6.40864e-05  1.95780e-05  5.48302e-06  1.40730e-06  3.26915e-07  2.87725e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.87190e-06  6.31802e-06  1.15548e-05  1.13100e-05  1.98366e-05  3.43085e-05  4.46773e-05  5.90970e-05  9.04721e-05  1.36089e-04  1.88287e-04  2.44365e-04  2.97014e-04  3.36855e-04  3.83303e-04  4.75865e-04  6.13897e-04  7.24067e-04  7.16746e-04  5.87193e-04  4.24524e-04  3.11504e-04  2.59656e-04  2.38716e-04  2.24229e-04  2.10899e-04  2.03076e-04  2.03676e-04  2.10586e-04  2.19525e-04  2.27508e-04  2.33464e-04  2.37074e-04  2.38098e-04  2.36896e-04  2.35086e-04  2.35136e-04  2.39042e-04  2.47270e-04  2.58701e-04  2.71275e-04  2.82663e-04  2.90742e-04  2.94003e-04  2.92009e-04  2.85695e-04  2.77210e-04  2.69230e-04  2.64037e-04  2.62783e-04  2.65343e-04  2.70946e-04  2.79465e-04  2.92947e-04  3.16935e-04  3.61579e-04  4.42295e-04  5.81315e-04  8.10007e-04  1.17489e-03  1.75226e-03  2.67926e-03  4.20727e-03  6.77059e-03  1.10356e-02  1.78612e-02  2.80890e-02  4.21321e-02  5.94591e-02  7.82286e-02  9.53859e-02  1.07385e-01  1.11356e-01  1.06202e-01  9.30635e-02  7.48811e-02  5.53011e-02  3.74756e-02  2.32995e-02  1.32890e-02  6.95297e-03  3.33726e-03  1.46951e-03  5.93675e-04  2.20073e-04  7.48652e-05  2.33746e-05  6.69892e-06  1.76154e-06  4.19177e-07  3.65006e-08  7.99608e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.64591e-05  1.33433e-05  9.36362e-06  5.37472e-06  6.44257e-06  1.73772e-05  3.84790e-05  6.38494e-05  9.13924e-05  1.28267e-04  1.76439e-04  2.25175e-04  2.63211e-04  2.95347e-04  3.50203e-04  4.54240e-04  5.88742e-04  6.81952e-04  6.64355e-04  5.44650e-04  4.03803e-04  3.07254e-04  2.59509e-04  2.36243e-04  2.20597e-04  2.08840e-04  2.02977e-04  2.04446e-04  2.11500e-04  2.20392e-04  2.28101e-04  2.33434e-04  2.36180e-04  2.36492e-04  2.35278e-04  2.34063e-04  2.33517e-04  2.32495e-04  2.29321e-04  2.24138e-04  2.19609e-04  2.19116e-04  2.24222e-04  2.33602e-04  2.44055e-04  2.52520e-04  2.57623e-04  2.60010e-04  2.61627e-04  2.64586e-04  2.70277e-04  2.79169e-04  2.91302e-04  3.07164e-04  3.28610e-04  3.59815e-04  4.08666e-04  4.88341e-04  6.20041e-04  8.35979e-04  1.18532e-03  1.74809e-03  2.66504e-03  4.18906e-03  6.75068e-03  1.10033e-02  1.77822e-02  2.78997e-02  4.17500e-02  5.88161e-02  7.73198e-02  9.43097e-02  1.06343e-01  1.10595e-01  1.05923e-01  9.33354e-02  7.56190e-02  5.63069e-02  3.85231e-02  2.42124e-02  1.39787e-02  7.41307e-03  3.61101e-03  1.61576e-03  6.64157e-04  2.50815e-04  8.70301e-05  2.77507e-05  8.13209e-06  2.18906e-06  5.33064e-07  1.21716e-07  1.03173e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.75172e-05  1.47078e-05  1.50302e-05  1.88011e-05  1.98682e-05  2.21282e-05  2.97901e-05  4.69995e-05  8.38499e-05  1.42443e-04  2.10838e-04  2.71470e-04  3.16391e-04  3.53461e-04  4.07811e-04  5.06996e-04  6.40391e-04  7.36503e-04  7.15277e-04  5.78109e-04  4.10309e-04  2.88664e-04  2.26833e-04  2.02100e-04  1.93543e-04  1.92171e-04  1.95750e-04  2.03622e-04  2.14762e-04  2.27484e-04  2.39739e-04  2.49831e-04  2.57022e-04  2.61402e-04  2.63123e-04  2.61955e-04  2.57878e-04  2.52135e-04  2.47319e-04  2.46025e-04  2.49193e-04  2.55664e-04  2.63277e-04  2.70439e-04  2.76842e-04  2.82898e-04  2.88726e-04  2.93760e-04  2.97233e-04  2.98933e-04  2.99499e-04  3.00127e-04  3.02063e-04  3.06380e-04  3.14299e-04  3.28040e-04  3.52031e-04  3.94457e-04  4.68533e-04  5.94821e-04  8.04202e-04  1.14470e-03  1.69682e-03  2.60405e-03  4.12267e-03  6.68274e-03  1.09273e-02  1.76677e-02  2.76842e-02  4.13474e-02  5.81497e-02  7.63726e-02  9.31674e-02  1.05198e-01  1.09695e-01  1.05478e-01  9.34367e-02  7.62037e-02  5.71944e-02  3.94939e-02  2.50858e-02  1.46556e-02  7.87477e-03  3.89158e-03  1.76881e-03  7.39482e-04  2.84381e-04  1.00611e-04  3.27495e-05  9.80872e-06  2.70168e-06  6.85671e-07  1.57620e-07  1.32670e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.73991e-05  1.39905e-05  1.13422e-05  9.91889e-06  1.08002e-05  2.32885e-05  4.12039e-05  5.15046e-05  7.04433e-05  1.18948e-04  1.83144e-04  2.41084e-04  2.87701e-04  3.29832e-04  3.93771e-04  5.08231e-04  6.52578e-04  7.44059e-04  7.06918e-04  5.57410e-04  3.89127e-04  2.74981e-04  2.21565e-04  2.04644e-04  2.04903e-04  2.11564e-04  2.17654e-04  2.20064e-04  2.20008e-04  2.20812e-04  2.24627e-04  2.30503e-04  2.35341e-04  2.36659e-04  2.34270e-04  2.29722e-04  2.25053e-04  2.22235e-04  2.22759e-04  2.26764e-04  2.32595e-04  2.37745e-04  2.40605e-04  2.41452e-04  2.41911e-04  2.43685e-04  2.47663e-04  2.53854e-04  2.61767e-04  2.70786e-04  2.80344e-04  2.89972e-04  2.99326e-04  3.08304e-04  3.17315e-04  3.27675e-04  3.42181e-04  3.65970e-04  4.07868e-04  4.81575e-04  6.08015e-04  8.18264e-04  1.16040e-03  1.71485e-03  2.62457e-03  4.14363e-03  6.69583e-03  1.09113e-02  1.75812e-02  2.74642e-02  4.09212e-02  5.74650e-02  7.54386e-02  9.20874e-02  1.04165e-01  1.08941e-01  1.05191e-01  9.36858e-02  7.69132e-02  5.81808e-02  4.05406e-02  2.60170e-02  1.53756e-02  8.36752e-03  4.19317e-03  1.93499e-03  8.22300e-04  3.21829e-04  1.16012e-04  3.85217e-05  1.17831e-05  3.32128e-06  8.62062e-07  2.02754e-07  1.68195e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.71668e-05  1.16677e-05  6.92764e-06  1.09479e-05  2.09509e-05  3.90993e-05  5.46767e-05  5.95852e-05  7.03149e-05  1.01879e-04  1.57317e-04  2.29207e-04  2.98364e-04  3.58712e-04  4.33414e-04  5.43922e-04  6.68421e-04  7.38852e-04  6.93159e-04  5.45858e-04  3.83363e-04  2.76301e-04  2.30452e-04  2.19463e-04  2.22621e-04  2.28931e-04  2.31677e-04  2.28894e-04  2.23574e-04  2.19694e-04  2.18707e-04  2.20151e-04  2.24030e-04  2.31103e-04  2.41040e-04  2.51380e-04  2.58811e-04  2.61270e-04  2.58776e-04  2.52746e-04  2.45043e-04  2.37614e-04  2.32375e-04  2.30752e-04  2.33050e-04  2.38362e-04  2.45224e-04  2.52473e-04  2.59703e-04  2.67136e-04  2.75140e-04  2.83749e-04  2.92508e-04  3.00766e-04  3.08311e-04  3.15959e-04  3.25831e-04  3.41429e-04  3.68036e-04  4.13997e-04  4.92162e-04  6.22857e-04  8.37058e-04  1.18332e-03  1.74291e-03  2.65943e-03  4.18620e-03  6.74242e-03  1.09463e-02  1.75679e-02  2.73395e-02  4.06034e-02  5.68821e-02  7.45721e-02  9.10113e-02  1.03053e-01  1.08022e-01  1.04673e-01  9.36733e-02  7.73713e-02  5.89583e-02  4.14371e-02  2.68554e-02  1.60482e-02  8.84185e-03  4.49133e-03  2.10343e-03  9.08279e-04  3.61638e-04  1.32779e-04  4.49593e-05  1.40414e-05  4.04495e-06  1.07426e-06  2.58321e-07  2.12779e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.63067e-05  1.07035e-05  5.87545e-06  9.06169e-06  1.76971e-05  3.26356e-05  4.68193e-05  6.06365e-05  8.18181e-05  1.16021e-04  1.62341e-04  2.16275e-04  2.74084e-04  3.38580e-04  4.23423e-04  5.39113e-04  6.65892e-04  7.41582e-04  7.04094e-04  5.63304e-04  3.99977e-04  2.84439e-04  2.29567e-04  2.15005e-04  2.18893e-04  2.26515e-04  2.30454e-04  2.30188e-04  2.28985e-04  2.29492e-04  2.31661e-04  2.33562e-04  2.33144e-04  2.29704e-04  2.24650e-04  2.21060e-04  2.21886e-04  2.27989e-04  2.37583e-04  2.47487e-04  2.55100e-04  2.59566e-04  2.61531e-04  2.62105e-04  2.62033e-04  2.61597e-04  2.60994e-04  2.60646e-04  2.61149e-04  2.63002e-04  2.66441e-04  2.71547e-04  2.78455e-04  2.87381e-04  2.98408e-04  3.11278e-04  3.25532e-04  3.41152e-04  3.59626e-04  3.85312e-04  4.26627e-04  4.97727e-04  6.20239e-04  8.26490e-04  1.16650e-03  1.72324e-03  2.64174e-03  4.17475e-03  6.73590e-03  1.09296e-02  1.75033e-02  2.71631e-02  4.02363e-02  5.62595e-02  7.36858e-02  8.99441e-02  1.01981e-01  1.07171e-01  1.04240e-01  9.37517e-02  7.79177e-02  5.98166e-02  4.24044e-02  2.77539e-02  1.67690e-02  9.35262e-03  4.81492e-03  2.28812e-03  1.00372e-03  4.06460e-04  1.51957e-04  5.24526e-05  1.67182e-05  4.92059e-06  1.33657e-06  3.28497e-07  2.68840e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.15400e-06  3.54233e-06  3.94139e-06  1.11612e-05  2.30704e-05  3.94268e-05  5.56883e-05  7.08187e-05  8.82654e-05  1.19084e-04  1.67010e-04  2.20799e-04  2.66213e-04  3.05907e-04  3.68052e-04  4.80979e-04  6.28044e-04  7.33339e-04  7.17194e-04  5.82017e-04  4.15379e-04  2.98707e-04  2.47486e-04  2.35710e-04  2.37466e-04  2.39455e-04  2.37172e-04  2.31744e-04  2.27428e-04  2.27434e-04  2.31069e-04  2.34684e-04  2.34996e-04  2.31704e-04  2.27471e-04  2.25658e-04  2.27801e-04  2.32698e-04  2.37580e-04  2.40289e-04  2.40711e-04  2.40429e-04  2.41180e-04  2.43562e-04  2.46821e-04  2.49515e-04  2.50419e-04  2.49289e-04  2.47182e-04  2.46138e-04  2.48261e-04  2.54640e-04  2.64731e-04  2.76607e-04  2.87957e-04  2.97260e-04  3.04510e-04  3.11232e-04  3.20109e-04  3.34826e-04  3.60550e-04  4.05036e-04  4.80516e-04  6.06032e-04  8.11329e-04  1.14460e-03  1.68840e-03  2.58903e-03  4.10106e-03  6.63768e-03  1.07968e-02  1.73109e-02  2.68666e-02  3.97784e-02  5.55950e-02  7.28179e-02  8.89556e-02  1.01035e-01  1.06474e-01  1.03965e-01  9.39752e-02  7.85866e-02  6.07732e-02  4.34490e-02  2.87124e-02  1.75359e-02  9.89738e-03  5.16219e-03  2.48810e-03  1.10824e-03  4.56190e-04  1.73555e-04  6.10291e-05  1.98374e-05  5.96072e-06  1.65454e-06  4.15418e-07  3.33871e-08  7.88814e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.09334e-06  3.32307e-06  7.58840e-07  2.38143e-06  8.75925e-06  2.29252e-05  4.17759e-05  5.71409e-05  7.33668e-05  1.05439e-04  1.51416e-04  2.02058e-04  2.49769e-04  2.92739e-04  3.52749e-04  4.54983e-04  5.85893e-04  6.80733e-04  6.68022e-04  5.48675e-04  4.01667e-04  2.97624e-04  2.46664e-04  2.26373e-04  2.17866e-04  2.12616e-04  2.08127e-04  2.05214e-04  2.05793e-04  2.10825e-04  2.19490e-04  2.29282e-04  2.36650e-04  2.38434e-04  2.33828e-04  2.25388e-04  2.17667e-04  2.14179e-04  2.15401e-04  2.19525e-04  2.24764e-04  2.30795e-04  2.38293e-04  2.47433e-04  2.56877e-04  2.64171e-04  2.67275e-04  2.66063e-04  2.62591e-04  2.59935e-04  2.60492e-04  2.64846e-04  2.71777e-04  2.79183e-04  2.85280e-04  2.89448e-04  2.92399e-04  2.95781e-04  3.01643e-04  3.12231e-04  3.30360e-04  3.60434e-04  4.09804e-04  4.90809e-04  6.23203e-04  8.38069e-04  1.18534e-03  1.74904e-03  2.67530e-03  4.21505e-03  6.77218e-03  1.09280e-02  1.73922e-02  2.68277e-02  3.95373e-02  5.50848e-02  7.20250e-02  8.79513e-02  9.99800e-02  1.05580e-01  1.03429e-01  9.39054e-02  7.89690e-02  6.14830e-02  4.43057e-02  2.95450e-02  1.82295e-02  1.04064e-02  5.49587e-03  2.68525e-03  1.21381e-03  5.07636e-04  1.96432e-04  7.03332e-05  2.33040e-05  7.14547e-06  2.02606e-06  5.18692e-07  1.26621e-07  1.00122e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.78367e-05  1.33366e-05  2.80269e-06  2.40755e-06  8.37558e-06  2.14889e-05  3.97791e-05  5.97192e-05  8.02397e-05  1.07498e-04  1.49559e-04  2.05877e-04  2.69062e-04  3.30387e-04  3.95565e-04  4.83425e-04  5.90984e-04  6.65651e-04  6.40348e-04  5.14396e-04  3.64181e-04  2.61511e-04  2.19096e-04  2.12098e-04  2.15786e-04  2.19342e-04  2.22471e-04  2.27629e-04  2.34525e-04  2.39647e-04  2.39448e-04  2.33392e-04  2.24232e-04  2.15892e-04  2.11102e-04  2.10487e-04  2.13031e-04  2.17013e-04  2.20962e-04  2.24416e-04  2.28036e-04  2.32874e-04  2.39380e-04  2.46985e-04  2.54435e-04  2.60476e-04  2.64417e-04  2.66399e-04  2.67278e-04  2.68193e-04  2.69945e-04  2.72504e-04  2.75004e-04  2.76368e-04  2.76234e-04  2.75547e-04  2.76326e-04  2.80751e-04  2.90232e-04  3.05112e-04  3.25250e-04  3.51328e-04  3.86521e-04  4.38056e-04  5.19066e-04  6.50575e-04  8.65013e-04  1.21359e-03  1.78156e-03  2.71593e-03  4.26676e-03  6.83262e-03  1.09817e-02  1.74017e-02  2.67297e-02  3.92518e-02  5.45423e-02  7.12059e-02  8.69202e-02  9.88923e-02  1.04647e-01  1.02848e-01  9.37929e-02  7.93165e-02  6.21709e-02  4.51555e-02  3.03839e-02  1.89377e-02  1.09326e-02  5.84540e-03  2.89461e-03  1.32756e-03  5.63923e-04  2.21875e-04  8.08620e-05  2.72997e-05  8.53791e-06  2.47152e-06  6.63901e-07  1.61223e-07  1.26227e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.54034e-05  5.91616e-06  4.12264e-06  1.14283e-05  1.96308e-05  2.68139e-05  3.75142e-05  5.55929e-05  8.05381e-05  1.15023e-04  1.62024e-04  2.14859e-04  2.62830e-04  3.02615e-04  3.48959e-04  4.24879e-04  5.26457e-04  6.02679e-04  5.92493e-04  4.94958e-04  3.75188e-04  2.91979e-04  2.52203e-04  2.34391e-04  2.23130e-04  2.15457e-04  2.12351e-04  2.13274e-04  2.15989e-04  2.18179e-04  2.19009e-04  2.19464e-04  2.21134e-04  2.24815e-04  2.30334e-04  2.37137e-04  2.44428e-04  2.50809e-04  2.54453e-04  2.54254e-04  2.50990e-04  2.47226e-04  2.45961e-04  2.49098e-04  2.56684e-04  2.67012e-04  2.77286e-04  2.84652e-04  2.87307e-04  2.85145e-04  2.79515e-04  2.72286e-04  2.64945e-04  2.58360e-04  2.53139e-04  2.50052e-04  2.50002e-04  2.53628e-04  2.60952e-04  2.71508e-04  2.84979e-04  3.02083e-04  3.25377e-04  3.59982e-04  4.14179e-04  5.00786e-04  6.39225e-04  8.59638e-04  1.21105e-03  1.77727e-03  2.70465e-03  4.24255e-03  6.78665e-03  1.08978e-02  1.72509e-02  2.64684e-02  3.88290e-02  5.39203e-02  7.03894e-02  8.59815e-02  9.79738e-02  1.03929e-01  1.02495e-01  9.38874e-02  7.98330e-02  6.29861e-02  4.60964e-02  3.12869e-02  1.96911e-02  1.14910e-02  6.21724e-03  3.11878e-03  1.45051e-03  6.25484e-04  2.50085e-04  9.27170e-05  3.18755e-05  1.01619e-05  3.00519e-06  8.23519e-07  2.03990e-07  1.58221e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.22728e-06  8.09887e-07  1.00965e-06  4.53447e-06  1.38259e-05  2.65485e-05  3.58560e-05  4.34903e-05  5.75795e-05  8.93831e-05  1.36210e-04  1.80909e-04  2.15672e-04  2.50112e-04  3.03566e-04  3.93768e-04  5.09911e-04  5.92394e-04  5.76725e-04  4.69497e-04  3.45201e-04  2.65440e-04  2.35579e-04  2.31287e-04  2.33106e-04  2.34822e-04  2.36708e-04  2.38862e-04  2.39787e-04  2.38257e-04  2.34734e-04  2.31026e-04  2.29314e-04  2.31380e-04  2.37830e-04  2.47378e-04  2.56989e-04  2.63157e-04  2.63622e-04  2.58540e-04  2.50455e-04  2.42981e-04  2.38881e-04  2.38705e-04  2.40795e-04  2.42509e-04  2.41789e-04  2.38156e-04  2.32732e-04  2.27519e-04  2.24468e-04  2.24787e-04  2.28677e-04  2.35543e-04  2.44464e-04  2.54626e-04  2.65431e-04  2.76335e-04  2.86704e-04  2.95965e-04  3.04053e-04  3.11888e-04  3.21674e-04  3.37081e-04  3.63682e-04  4.09673e-04  4.87688e-04  6.17234e-04  8.29000e-04  1.17298e-03  1.73404e-03  2.65914e-03  4.19651e-03  6.73731e-03  1.08325e-02  1.71417e-02  2.62698e-02  3.84859e-02  5.33878e-02  6.96626e-02  8.51215e-02  9.71118e-02  1.03239e-01  1.02137e-01  9.39523e-02  8.03066e-02  6.37579e-02  4.70036e-02  3.21702e-02  2.04383e-02  1.20522e-02  6.59617e-03  3.35053e-03  1.57953e-03  6.91110e-04  2.80662e-04  1.05793e-04  3.70160e-05  1.20236e-05  3.62548e-06  1.01402e-06  2.56026e-07  1.95471e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.89953e-06  2.62780e-06  3.17185e-06  7.83963e-06  1.46777e-05  2.72342e-05  3.77309e-05  4.54614e-05  6.54188e-05  1.10325e-04  1.76643e-04  2.40456e-04  2.78472e-04  3.02542e-04  3.52800e-04  4.54151e-04  5.82050e-04  6.63162e-04  6.31644e-04  5.01972e-04  3.56853e-04  2.61454e-04  2.22368e-04  2.16187e-04  2.22231e-04  2.29865e-04  2.34175e-04  2.33296e-04  2.28763e-04  2.24663e-04  2.24199e-04  2.27148e-04  2.31081e-04  2.34459e-04  2.37911e-04  2.42814e-04  2.49374e-04  2.56298e-04  2.61976e-04  2.65706e-04  2.67934e-04  2.69522e-04  2.70797e-04  2.71161e-04  2.69605e-04  2.65686e-04  2.60107e-04  2.54375e-04  2.49888e-04  2.47305e-04  2.46626e-04  2.47696e-04  2.50546e-04  2.55309e-04  2.61912e-04  2.69880e-04  2.78409e-04  2.86636e-04  2.93933e-04  3.00102e-04  3.05472e-04  3.10948e-04  3.18027e-04  3.28902e-04  3.46752e-04  3.76440e-04  4.25430e-04  5.05718e-04  6.36334e-04  8.47861e-04  1.19090e-03  1.75190e-03  2.67986e-03  4.22398e-03  6.77216e-03  1.08646e-02  1.71410e-02  2.61820e-02  3.82384e-02  5.29119e-02  6.89280e-02  8.41686e-02  9.60635e-02  1.02277e-01  1.01448e-01  9.36619e-02  8.04409e-02  6.42389e-02  4.76868e-02  3.28994e-02  2.10913e-02  1.25633e-02  6.95289e-03  3.57496e-03  1.70773e-03  7.57907e-04  3.12515e-04  1.19730e-04  4.26225e-05  1.40993e-05  4.33388e-06  1.23679e-06  3.18022e-07  2.41144e-08  5.94344e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.38412e-05  5.80486e-06  7.11904e-06  1.65347e-05  2.21627e-05  2.54290e-05  2.92238e-05  3.66416e-05  5.43149e-05  8.95541e-05  1.45761e-04  2.09977e-04  2.60938e-04  2.98587e-04  3.48822e-04  4.39949e-04  5.65304e-04  6.60740e-04  6.50648e-04  5.34139e-04  3.89876e-04  2.88940e-04  2.42511e-04  2.27434e-04  2.22918e-04  2.20719e-04  2.20040e-04  2.20795e-04  2.21078e-04  2.19411e-04  2.17155e-04  2.17245e-04  2.21023e-04  2.26956e-04  2.32119e-04  2.34601e-04  2.34770e-04  2.34667e-04  2.36361e-04  2.40693e-04  2.47064e-04  2.53995e-04  2.59908e-04  2.63793e-04  2.65489e-04  2.65464e-04  2.64274e-04  2.62164e-04  2.59089e-04  2.55097e-04  2.50675e-04  2.46777e-04  2.44531e-04  2.44842e-04  2.48093e-04  2.54052e-04  2.61991e-04  2.70954e-04  2.80053e-04  2.88670e-04  2.96514e-04  3.03610e-04  3.10317e-04  3.17497e-04  3.26884e-04  3.41681e-04  3.67378e-04  4.12513e-04  4.90266e-04  6.20581e-04  8.34502e-04  1.18270e-03  1.75142e-03  2.68906e-03  4.24279e-03  6.79537e-03  1.08766e-02  1.71102e-02  2.60591e-02  3.79633e-02  5.24340e-02  6.82349e-02  8.33118e-02  9.51650e-02  1.01505e-01  1.00966e-01  9.35745e-02  8.07553e-02  6.48681e-02  4.84851e-02  3.37142e-02  2.18063e-02  1.31181e-02  7.33928e-03  3.81870e-03  1.84778e-03  8.31498e-04  3.47983e-04  1.35444e-04  4.90321e-05  1.65099e-05  5.17062e-06  1.50472e-06  3.93770e-07  9.97633e-08  7.44757e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.60740e-05  1.21825e-05  8.83953e-06  9.16275e-06  1.41025e-05  2.18804e-05  3.26598e-05  4.91919e-05  7.17753e-05  1.02222e-04  1.44913e-04  1.88802e-04  2.22214e-04  2.55984e-04  3.15548e-04  4.18237e-04  5.45904e-04  6.34587e-04  6.19132e-04  5.04048e-04  3.63384e-04  2.63552e-04  2.16863e-04  2.03526e-04  2.03682e-04  2.06711e-04  2.09223e-04  2.11956e-04  2.16586e-04  2.23290e-04  2.30466e-04  2.36197e-04  2.39566e-04  2.40617e-04  2.39688e-04  2.37466e-04  2.35546e-04  2.36056e-04  2.40147e-04  2.46920e-04  2.54040e-04  2.59438e-04  2.62558e-04  2.64227e-04  2.65495e-04  2.66593e-04  2.66876e-04  2.65581e-04  2.62564e-04  2.58422e-04  2.54108e-04  2.50491e-04  2.48131e-04  2.47315e-04  2.48220e-04  2.51075e-04  2.56175e-04  2.63658e-04  2.73179e-04  2.83742e-04  2.93961e-04  3.02669e-04  3.09539e-04  3.15344e-04  3.21833e-04  3.31532e-04  3.47886e-04  3.76013e-04  4.23728e-04  5.03575e-04  6.35256e-04  8.50131e-04  1.19977e-03  1.77173e-03  2.71555e-03  4.27795e-03  6.83733e-03  1.09129e-02  1.71112e-02  2.59748e-02  3.77308e-02  5.19969e-02  6.75726e-02  8.24671e-02  9.42520e-02  1.00688e-01  1.00413e-01  9.33972e-02  8.09752e-02  6.54118e-02  4.92171e-02  3.44857e-02  2.24989e-02  1.36658e-02  7.72740e-03  4.06760e-03  1.99316e-03  9.09171e-04  3.86061e-04  1.52611e-04  5.61635e-05  1.92432e-05  6.13813e-06  1.82075e-06  5.03842e-07  1.25491e-07  9.30478e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.11787e-06  7.71126e-06  6.90468e-06  1.04767e-05  1.63273e-05  2.27156e-05  3.13045e-05  4.87483e-05  7.47221e-05  1.02838e-04  1.35650e-04  1.75954e-04  2.20757e-04  2.73009e-04  3.46191e-04  4.47224e-04  5.54213e-04  6.14413e-04  5.80482e-04  4.62769e-04  3.27090e-04  2.31900e-04  1.88601e-04  1.78599e-04  1.82549e-04  1.90757e-04  2.00241e-04  2.09984e-04  2.19334e-04  2.28758e-04  2.39753e-04  2.52773e-04  2.65499e-04  2.73788e-04  2.74690e-04  2.68726e-04  2.59504e-04  2.51138e-04  2.45789e-04  2.43207e-04  2.42081e-04  2.41434e-04  2.40891e-04  2.40240e-04  2.39168e-04  2.37416e-04  2.34981e-04  2.32146e-04  2.29405e-04  2.27363e-04  2.26548e-04  2.27217e-04  2.29311e-04  2.32656e-04  2.37221e-04  2.43209e-04  2.50883e-04  2.60217e-04  2.70641e-04  2.81097e-04  2.90446e-04  2.98032e-04  3.04057e-04  3.09509e-04  3.15737e-04  3.24051e-04  3.35799e-04  3.53161e-04  3.80555e-04  4.25992e-04  5.03087e-04  6.33078e-04  8.48732e-04  1.20230e-03  1.78083e-03  2.73168e-03  4.29738e-03  6.84937e-03  1.08966e-02  1.70325e-02  2.57875e-02  3.73847e-02  5.14553e-02  6.68368e-02  8.15958e-02  9.33654e-02  9.99444e-02  9.99625e-02  9.33355e-02  8.13070e-02  6.60541e-02  5.00304e-02  3.53217e-02  2.32412e-02  1.42508e-02  8.14245e-03  4.33500e-03  2.15046e-03  9.93993e-04  4.28104e-04  1.71807e-04  6.42497e-05  2.23902e-05  7.27071e-06  2.20092e-06  6.20159e-07  1.57232e-07  1.15578e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.15793e-06  3.92249e-06  7.33240e-06  1.62120e-05  2.21668e-05  2.73488e-05  3.30183e-05  4.39671e-05  6.63306e-05  1.04248e-04  1.55917e-04  2.13474e-04  2.68457e-04  3.15335e-04  3.64782e-04  4.42217e-04  5.44375e-04  6.12082e-04  5.81693e-04  4.62476e-04  3.29038e-04  2.40379e-04  2.01009e-04  1.89026e-04  1.86757e-04  1.86564e-04  1.87199e-04  1.90174e-04  1.96590e-04  2.06066e-04  2.17799e-04  2.31005e-04  2.43998e-04  2.53821e-04  2.57740e-04  2.55466e-04  2.49723e-04  2.44331e-04  2.41744e-04  2.42457e-04  2.46074e-04  2.51959e-04  2.58743e-04  2.64023e-04  2.65387e-04  2.62052e-04  2.55544e-04  2.48764e-04  2.44243e-04  2.42908e-04  2.44041e-04  2.46175e-04  2.48128e-04  2.49551e-04  2.50841e-04  2.52695e-04  2.55635e-04  2.59711e-04  2.64465e-04  2.69133e-04  2.73027e-04  2.75919e-04  2.78260e-04  2.81105e-04  2.85767e-04  2.93413e-04  3.04872e-04  3.20921e-04  3.43158e-04  3.75358e-04  4.24762e-04  5.04166e-04  6.34082e-04  8.46894e-04  1.19503e-03  1.76633e-03  2.70925e-03  4.26658e-03  6.80732e-03  1.08331e-02  1.69247e-02  2.55972e-02  3.70632e-02  5.09603e-02  6.61567e-02  8.07736e-02  9.25055e-02  9.91951e-02  9.94736e-02  9.32086e-02  8.15608e-02  6.66201e-02  5.07810e-02  3.61142e-02  2.39592e-02  1.48264e-02  8.55740e-03  4.60646e-03  2.31261e-03  1.08279e-03  4.72823e-04  1.92562e-04  7.31434e-05  2.59133e-05  8.56376e-06  2.63964e-06  7.58062e-07  1.95553e-07  1.41729e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.09882e-06  4.18588e-06  1.26997e-05  2.35373e-05  2.61670e-05  2.21469e-05  2.69050e-05  4.21726e-05  6.75994e-05  1.09784e-04  1.68167e-04  2.31044e-04  2.81949e-04  3.13462e-04  3.43434e-04  4.04008e-04  4.95343e-04  5.60328e-04  5.36787e-04  4.33110e-04  3.17635e-04  2.41282e-04  2.04756e-04  1.87590e-04  1.77217e-04  1.72059e-04  1.73697e-04  1.81581e-04  1.92660e-04  2.03851e-04  2.13961e-04  2.23054e-04  2.30775e-04  2.36048e-04  2.38105e-04  2.37303e-04  2.34960e-04  2.32692e-04  2.31911e-04  2.33637e-04  2.38296e-04  2.45296e-04  2.52818e-04  2.58399e-04  2.60147e-04  2.57755e-04  2.52553e-04  2.46651e-04  2.41868e-04  2.39156e-04  2.38646e-04  2.39969e-04  2.42511e-04  2.45531e-04  2.48334e-04  2.50510e-04  2.52097e-04  2.53465e-04  2.55004e-04  2.56855e-04  2.58900e-04  2.60999e-04  2.63252e-04  2.66109e-04  2.70244e-04  2.76303e-04  2.84716e-04  2.95790e-04  3.10213e-04  3.29961e-04  3.59531e-04  4.06975e-04  4.85847e-04  6.17326e-04  8.34558e-04  1.19106e-03  1.77607e-03  2.73916e-03  4.32241e-03  6.88994e-03  1.09321e-02  1.70117e-02  2.56228e-02  3.69632e-02  5.06733e-02  6.56514e-02  8.00744e-02  9.17039e-02  9.84340e-02  9.89081e-02  9.29560e-02  8.16625e-02  6.70323e-02  5.13963e-02  3.68021e-02  2.46058e-02  1.53596e-02  8.95085e-03  4.86935e-03  2.47279e-03  1.17222e-03  5.18721e-04  2.14275e-04  8.26287e-05  2.97464e-05  9.99742e-06  3.13668e-06  9.17594e-07  2.40460e-07  1.72381e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.51046e-06  8.05673e-06  8.01863e-06  1.48834e-05  2.16391e-05  2.75218e-05  3.75383e-05  4.82282e-05  6.45274e-05  9.82207e-05  1.53083e-04  2.19990e-04  2.79234e-04  3.20380e-04  3.62648e-04  4.35920e-04  5.35787e-04  6.07157e-04  5.89166e-04  4.84204e-04  3.57741e-04  2.66692e-04  2.19073e-04  1.96742e-04  1.85413e-04  1.80720e-04  1.81634e-04  1.85918e-04  1.90907e-04  1.95804e-04  2.02044e-04  2.11487e-04  2.24126e-04  2.37286e-04  2.47179e-04  2.51596e-04  2.51384e-04  2.49567e-04  2.49114e-04  2.51196e-04  2.54978e-04  2.58755e-04  2.61427e-04  2.63193e-04  2.65042e-04  2.67654e-04  2.70764e-04  2.73428e-04  2.74793e-04  2.74662e-04  2.73552e-04  2.72367e-04  2.71976e-04  2.72877e-04  2.75059e-04  2.78044e-04  2.81090e-04  2.83467e-04  2.84707e-04  2.84735e-04  2.83859e-04  2.82665e-04  2.81902e-04  2.82368e-04  2.84775e-04  2.89555e-04  2.96720e-04  3.05967e-04  3.17127e-04  3.30919e-04  3.49851e-04  3.79150e-04  4.27324e-04  5.07901e-04  6.41514e-04  8.60583e-04  1.21817e-03  1.80364e-03  2.76695e-03  4.34982e-03  6.91316e-03  1.09391e-02  1.69764e-02  2.55023e-02  3.67026e-02  5.02217e-02  6.49860e-02  7.92250e-02  9.07630e-02  9.75434e-02  9.82211e-02  9.25903e-02  8.16625e-02  6.73588e-02  5.19457e-02  3.74451e-02  2.52267e-02  1.58817e-02  9.34271e-03  5.13526e-03  2.63725e-03  1.26542e-03  5.67300e-04  2.37623e-04  9.29979e-05  3.40078e-05  1.16203e-05  3.70982e-06  1.10517e-06  2.94039e-07  2.10222e-08  5.49290e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.34146e-05  5.72407e-06  2.41807e-06  6.78256e-06  1.46201e-05  2.21238e-05  3.15707e-05  4.74006e-05  6.85659e-05  9.61824e-05  1.40945e-04  2.09437e-04  2.84623e-04  3.44468e-04  3.99882e-04  4.78671e-04  5.73868e-04  6.31637e-04  6.00635e-04  4.90701e-04  3.65209e-04  2.76172e-04  2.29504e-04  2.06195e-04  1.91141e-04  1.80589e-04  1.75733e-04  1.76180e-04  1.79415e-04  1.83819e-04  1.89978e-04  1.98956e-04  2.10189e-04  2.21464e-04  2.30586e-04  2.36678e-04  2.40145e-04  2.41992e-04  2.43260e-04  2.44717e-04  2.46726e-04  2.49344e-04  2.52551e-04  2.56355e-04  2.60681e-04  2.65225e-04  2.69453e-04  2.72754e-04  2.74640e-04  2.74886e-04  2.73552e-04  2.70933e-04  2.67524e-04  2.64022e-04  2.61244e-04  2.59861e-04  2.60054e-04  2.61356e-04  2.62898e-04  2.63926e-04  2.64285e-04  2.64543e-04  2.65727e-04  2.68843e-04  2.74441e-04  2.82434e-04  2.92219e-04  3.03061e-04  3.14566e-04  3.27094e-04  3.42074e-04  3.62396e-04  3.92668e-04  4.40513e-04  5.18217e-04  6.45790e-04  8.56104e-04  1.20379e-03  1.78035e-03  2.73730e-03  4.31562e-03  6.87163e-03  1.08780e-02  1.68699e-02  2.53112e-02  3.63819e-02  4.97358e-02  6.43305e-02  7.84446e-02  8.99558e-02  9.68438e-02  9.77640e-02  9.24686e-02  8.18966e-02  6.78917e-02  5.26645e-02  3.82189e-02  2.59436e-02  1.64713e-02  9.77988e-03  5.43034e-03  2.81964e-03  1.36907e-03  6.21616e-04  2.63929e-04  1.04792e-04  3.89098e-05  1.35109e-05  4.38700e-06  1.33015e-06  3.59275e-07  9.60219e-08  6.77049e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.09843e-05  8.13820e-06  5.35543e-06  8.87589e-06  1.52014e-05  2.48235e-05  3.62818e-05  4.72764e-05  6.55970e-05  9.71022e-05  1.39745e-04  1.89518e-04  2.39976e-04  2.90172e-04  3.47938e-04  4.21761e-04  5.06809e-04  5.66086e-04  5.49800e-04  4.56649e-04  3.44447e-04  2.66475e-04  2.29100e-04  2.11873e-04  1.99691e-04  1.91189e-04  1.89994e-04  1.95739e-04  2.03745e-04  2.10270e-04  2.15252e-04  2.20169e-04  2.25165e-04  2.28956e-04  2.30617e-04  2.30557e-04  2.29902e-04  2.29611e-04  2.30283e-04  2.32357e-04  2.36031e-04  2.40877e-04  2.45671e-04  2.48972e-04  2.50203e-04  2.50285e-04  2.51111e-04  2.54261e-04  2.60023e-04  2.67363e-04  2.74589e-04  2.80091e-04  2.82810e-04  2.82453e-04  2.79544e-04  2.75257e-04  2.71023e-04  2.68028e-04  2.66867e-04  2.67546e-04  2.69749e-04  2.73168e-04  2.77666e-04  2.83226e-04  2.89761e-04  2.96976e-04  3.04397e-04  3.11604e-04  3.18515e-04  3.25574e-04  3.33836e-04  3.45116e-04  3.62393e-04  3.90614e-04  4.38153e-04  5.18636e-04  6.53687e-04  8.77472e-04  1.24500e-03  1.84678e-03  2.83161e-03  4.43557e-03  7.00708e-03  1.10072e-02  1.69564e-02  2.53039e-02  3.62222e-02  4.93737e-02  6.37469e-02  7.76722e-02  8.90864e-02  9.60150e-02  9.71238e-02  9.21314e-02  8.19086e-02  6.82198e-02  5.32133e-02  3.88657e-02  2.65754e-02  1.70103e-02  1.01912e-02  5.71479e-03  2.99929e-03  1.47323e-03  6.77262e-04  2.91392e-04  1.17338e-04  4.42235e-05  1.55999e-05  5.14996e-06  1.58862e-06  4.59838e-07  1.18634e-07  8.30225e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.42611e-05  7.74062e-06  6.34609e-06  8.09215e-06  1.41848e-05  2.28584e-05  3.30917e-05  4.63890e-05  6.70167e-05  1.00864e-04  1.43973e-04  1.88555e-04  2.31818e-04  2.75809e-04  3.28994e-04  4.04903e-04  5.00433e-04  5.70564e-04  5.57946e-04  4.62798e-04  3.48362e-04  2.69331e-04  2.30313e-04  2.11571e-04  2.01181e-04  1.97985e-04  2.01584e-04  2.08351e-04  2.14317e-04  2.18171e-04  2.20901e-04  2.23492e-04  2.25721e-04  2.27145e-04  2.28472e-04  2.31170e-04  2.35737e-04  2.40907e-04  2.44790e-04  2.46563e-04  2.46824e-04  2.46526e-04  2.45930e-04  2.44677e-04  2.42688e-04  2.40781e-04  2.40320e-04  2.42204e-04  2.46129e-04  2.50741e-04  2.54488e-04  2.56466e-04  2.56706e-04  2.55839e-04  2.54544e-04  2.53198e-04  2.51894e-04  2.50700e-04  2.49870e-04  2.49854e-04  2.51157e-04  2.54170e-04  2.59057e-04  2.65717e-04  2.73800e-04  2.82791e-04  2.92148e-04  3.01459e-04  3.10552e-04  3.19541e-04  3.28877e-04  3.39491e-04  3.53137e-04  3.72989e-04  4.04348e-04  4.55871e-04  5.41065e-04  6.80869e-04  9.08350e-04  1.27742e-03  1.87791e-03  2.85849e-03  4.45487e-03  7.01337e-03  1.09894e-02  1.68934e-02  2.51628e-02  3.59619e-02  4.89580e-02  6.31634e-02  7.69516e-02  8.83102e-02  9.53041e-02  9.66080e-02  9.19098e-02  8.20181e-02  6.86245e-02  5.38199e-02  3.95557e-02  2.72402e-02  1.75751e-02  1.06228e-02  6.01457e-03  3.18993e-03  1.58475e-03  7.37460e-04  3.21452e-04  1.31250e-04  5.01990e-05  1.79849e-05  6.03511e-06  1.89782e-06  5.58096e-07  1.46161e-07  1.02342e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.01166e-05  7.25928e-06  2.55343e-06  6.12210e-06  1.50002e-05  2.66186e-05  4.06160e-05  5.68334e-05  7.53350e-05  1.00162e-04  1.31704e-04  1.68472e-04  2.06050e-04  2.40830e-04  2.84350e-04  3.58163e-04  4.59674e-04  5.38625e-04  5.34309e-04  4.44084e-04  3.27974e-04  2.43117e-04  2.01814e-04  1.87743e-04  1.84480e-04  1.85184e-04  1.88732e-04  1.94612e-04  2.01616e-04  2.09107e-04  2.17617e-04  2.27454e-04  2.37158e-04  2.44144e-04  2.46944e-04  2.46390e-04  2.44550e-04  2.42840e-04  2.41331e-04  2.39487e-04  2.37041e-04  2.34046e-04  2.30525e-04  2.26507e-04  2.22470e-04  2.19595e-04  2.19416e-04  2.23026e-04  2.30366e-04  2.40059e-04  2.49914e-04  2.57843e-04  2.62691e-04  2.64530e-04  2.64342e-04  2.63389e-04  2.62683e-04  2.62780e-04  2.63818e-04  2.65625e-04  2.67812e-04  2.69916e-04  2.71611e-04  2.72907e-04  2.74207e-04  2.76139e-04  2.79263e-04  2.83790e-04  2.89493e-04  2.95842e-04  3.02326e-04  3.08854e-04  3.16117e-04  3.25949e-04  3.41731e-04  3.68889e-04  4.16008e-04  4.96357e-04  6.30641e-04  8.51940e-04  1.21463e-03  1.80946e-03  2.78593e-03  4.37946e-03  6.93327e-03  1.08955e-02  1.67656e-02  2.49687e-02  3.56629e-02  4.85225e-02  6.25860e-02  7.62696e-02  8.76092e-02  9.47038e-02  9.62311e-02  9.18440e-02  8.22868e-02  6.91800e-02  5.45603e-02  4.03577e-02  2.79940e-02  1.82071e-02  1.11025e-02  6.34720e-03  3.40176e-03  1.70914e-03  8.05009e-04  3.55444e-04  1.47128e-04  5.70921e-05  2.07691e-05  7.08388e-06  2.26487e-06  6.77804e-07  1.80175e-07  1.24517e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.82933e-05  1.07629e-05  5.36080e-06  9.67359e-06  1.90061e-05  2.89929e-05  3.32718e-05  3.62412e-05  5.04684e-05  8.14302e-05  1.26412e-04  1.78652e-04  2.28911e-04  2.71267e-04  3.16459e-04  3.85247e-04  4.72778e-04  5.28973e-04  5.00835e-04  3.96478e-04  2.79110e-04  2.00438e-04  1.67035e-04  1.61463e-04  1.68133e-04  1.79001e-04  1.89775e-04  1.97572e-04  2.01461e-04  2.03138e-04  2.05576e-04  2.10662e-04  2.18299e-04  2.27314e-04  2.36503e-04  2.44818e-04  2.51197e-04  2.54739e-04  2.55195e-04  2.53309e-04  2.50511e-04  2.48056e-04  2.46309e-04  2.44795e-04  2.42942e-04  2.40861e-04  2.39577e-04  2.40480e-04  2.44352e-04  2.50631e-04  2.57504e-04  2.62804e-04  2.65099e-04  2.64263e-04  2.61257e-04  2.57452e-04  2.54038e-04  2.51808e-04  2.51209e-04  2.52417e-04  2.55325e-04  2.59524e-04  2.64410e-04  2.69417e-04  2.74215e-04  2.78775e-04  2.83261e-04  2.87854e-04  2.92638e-04  2.97593e-04  3.02675e-04  3.07942e-04  3.13726e-04  3.20897e-04  3.31283e-04  3.48229e-04  3.77197e-04  4.26882e-04  5.10639e-04  6.49188e-04  8.75608e-04  1.24433e-03  1.84612e-03  2.83002e-03  4.42947e-03  6.98285e-03  1.09294e-02  1.67562e-02  2.48754e-02  3.54381e-02  4.81252e-02  6.20018e-02  7.55285e-02  8.67931e-02  9.39349e-02  9.56421e-02  9.15398e-02  8.23129e-02  6.95103e-02  5.51098e-02  4.10124e-02  2.86445e-02  1.87741e-02  1.15460e-02  6.66249e-03  3.60706e-03  1.83219e-03  8.73147e-04  3.90390e-04  1.63761e-04  6.44502e-05  2.37992e-05  8.24546e-06  2.68002e-06  8.15916e-07  2.19796e-07  1.51177e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.86061e-05  1.56549e-05  6.00520e-06  4.16677e-06  8.48359e-06  1.75248e-05  3.15830e-05  4.54859e-05  6.09478e-05  9.02118e-05  1.33776e-04  1.82307e-04  2.30348e-04  2.75611e-04  3.25087e-04  3.92150e-04  4.70388e-04  5.17498e-04  4.89527e-04  3.96163e-04  2.95612e-04  2.32919e-04  2.08917e-04  2.03025e-04  2.00575e-04  1.98097e-04  1.96810e-04  1.97024e-04  1.97518e-04  1.97821e-04  1.99175e-04  2.02785e-04  2.08064e-04  2.13346e-04  2.17902e-04  2.22453e-04  2.27684e-04  2.32824e-04  2.36072e-04  2.36306e-04  2.34173e-04  2.31490e-04  2.29777e-04  2.29375e-04  2.29746e-04  2.30394e-04  2.31488e-04  2.33726e-04  2.37682e-04  2.43252e-04  2.49636e-04  2.55790e-04  2.60938e-04  2.64773e-04  2.67305e-04  2.68570e-04  2.68484e-04  2.66962e-04  2.64210e-04  2.60934e-04  2.58284e-04  2.57472e-04  2.59259e-04  2.63597e-04  2.69659e-04  2.76255e-04  2.82380e-04  2.87614e-04  2.92181e-04  2.96703e-04  3.01833e-04  3.07980e-04  3.15251e-04  3.23663e-04  3.33563e-04  3.46207e-04  3.64426e-04  3.93273e-04  4.41219e-04  5.21633e-04  6.55545e-04  8.76609e-04  1.24000e-03  1.83713e-03  2.81716e-03  4.41222e-03  6.95686e-03  1.08830e-02  1.66669e-02  2.47095e-02  3.51555e-02  4.76923e-02  6.14087e-02  7.48062e-02  8.60198e-02  9.32252e-02  9.51195e-02  9.13006e-02  8.23966e-02  6.98886e-02  5.56982e-02  4.16988e-02  2.93216e-02  1.93635e-02  1.20082e-02  6.99265e-03  3.82349e-03  1.96300e-03  9.46275e-04  4.28300e-04  1.82018e-04  7.26318e-05  2.72137e-05  9.57411e-06  3.16233e-06  9.78940e-07  2.67173e-07  1.82269e-08  5.01682e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.22430e-05  1.25629e-05  1.01658e-05  1.52981e-05  2.46430e-05  2.61165e-05  3.36099e-05  5.68449e-05  8.79326e-05  1.20378e-04  1.51164e-04  1.77112e-04  2.00006e-04  2.29377e-04  2.81039e-04  3.64404e-04  4.61389e-04  5.20218e-04  4.93404e-04  3.93499e-04  2.84982e-04  2.17129e-04  1.91952e-04  1.89056e-04  1.92648e-04  1.95786e-04  1.95869e-04  1.92599e-04  1.87948e-04  1.85316e-04  1.87323e-04  1.93756e-04  2.01680e-04  2.08008e-04  2.12245e-04  2.16649e-04  2.23557e-04  2.32579e-04  2.40527e-04  2.44191e-04  2.43261e-04  2.40659e-04  2.40145e-04  2.43495e-04  2.49578e-04  2.55692e-04  2.59690e-04  2.61170e-04  2.61138e-04  2.60874e-04  2.61076e-04  2.61805e-04  2.62914e-04  2.64315e-04  2.65893e-04  2.67338e-04  2.68241e-04  2.68471e-04  2.68449e-04  2.69023e-04  2.70966e-04  2.74452e-04  2.78886e-04  2.83215e-04  2.86506e-04  2.88446e-04  2.89463e-04  2.90464e-04  2.92395e-04  2.95892e-04  3.01190e-04  3.08218e-04  3.16748e-04  3.26531e-04  3.37421e-04  3.49618e-04  3.64120e-04  3.83389e-04  4.12124e-04  4.58631e-04  5.36433e-04  6.67099e-04  8.85242e-04  1.24733e-03  1.84615e-03  2.83148e-03  4.43414e-03  6.98373e-03  1.09025e-02  1.66529e-02  2.46215e-02  3.49446e-02  4.73150e-02  6.08464e-02  7.40835e-02  8.52118e-02  9.24478e-02  9.45019e-02  9.09491e-02  8.23629e-02  7.01566e-02  5.61934e-02  4.23146e-02  2.99514e-02  1.99258e-02  1.24580e-02  7.31965e-03  4.04132e-03  2.09669e-03  1.02215e-03  4.68238e-04  2.01552e-04  8.15232e-05  3.09853e-05  1.10665e-05  3.71345e-06  1.16853e-06  3.22973e-07  9.06229e-08  6.16396e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.72699e-06  5.97483e-06  9.66025e-06  1.78294e-05  2.04052e-05  2.09165e-05  2.36159e-05  3.59322e-05  6.20518e-05  9.56833e-05  1.32062e-04  1.71089e-04  2.09058e-04  2.43278e-04  2.85607e-04  3.53886e-04  4.41021e-04  5.00104e-04  4.81700e-04  3.92304e-04  2.89903e-04  2.21232e-04  1.91364e-04  1.84522e-04  1.86032e-04  1.86885e-04  1.83334e-04  1.76811e-04  1.71896e-04  1.72694e-04  1.80290e-04  1.92553e-04  2.05763e-04  2.16827e-04  2.24789e-04  2.30687e-04  2.35991e-04  2.41111e-04  2.45316e-04  2.47881e-04  2.49117e-04  2.50247e-04  2.52359e-04  2.55545e-04  2.58941e-04  2.61514e-04  2.62823e-04  2.63211e-04  2.63434e-04  2.64112e-04  2.65368e-04  2.66791e-04  2.67653e-04  2.67216e-04  2.65033e-04  2.61156e-04  2.56189e-04  2.51165e-04  2.47286e-04  2.45603e-04  2.46731e-04  2.50661e-04  2.56744e-04  2.63890e-04  2.70925e-04  2.76970e-04  2.81684e-04  2.85275e-04  2.88338e-04  2.91625e-04  2.95832e-04  3.01444e-04  3.08641e-04  3.17278e-04  3.26990e-04  3.37463e-04  3.48875e-04  3.62487e-04  3.81271e-04  4.10472e-04  4.58715e-04  5.39397e-04  6.73485e-04  8.94663e-04  1.25841e-03  1.85660e-03  2.83806e-03  4.43196e-03  6.96453e-03  1.08520e-02  1.65484e-02  2.44321e-02  3.46358e-02  4.68605e-02  6.02436e-02  7.33676e-02  8.44605e-02  9.17711e-02  9.40161e-02  9.07440e-02  8.24746e-02  7.05574e-02  5.68019e-02  4.30220e-02  3.06522e-02  2.05411e-02  1.29463e-02  7.67354e-03  4.27719e-03  2.24192e-03  1.10503e-03  5.12174e-04  2.23229e-04  9.14901e-05  3.52611e-05  1.27794e-05  4.35462e-06  1.39233e-06  4.19948e-07  1.11280e-07  7.49613e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.77327e-05  8.27313e-06  7.78872e-06  1.10353e-05  1.26869e-05  1.43460e-05  2.05095e-05  3.20242e-05  5.22212e-05  8.58027e-05  1.31246e-04  1.79771e-04  2.19833e-04  2.52549e-04  2.96545e-04  3.68890e-04  4.60089e-04  5.25151e-04  5.13988e-04  4.26062e-04  3.14881e-04  2.31418e-04  1.88054e-04  1.72756e-04  1.71251e-04  1.74186e-04  1.76794e-04  1.77919e-04  1.79145e-04  1.83226e-04  1.91678e-04  2.03044e-04  2.13460e-04  2.19227e-04  2.19372e-04  2.16142e-04  2.13182e-04  2.13157e-04  2.16667e-04  2.22679e-04  2.29474e-04  2.35454e-04  2.39716e-04  2.42269e-04  2.43729e-04  2.44738e-04  2.45648e-04  2.46631e-04  2.47886e-04  2.49618e-04  2.51828e-04  2.54176e-04  2.56066e-04  2.56890e-04  2.56296e-04  2.54307e-04  2.51255e-04  2.47601e-04  2.43774e-04  2.40146e-04  2.37085e-04  2.34979e-04  2.34162e-04  2.34794e-04  2.36791e-04  2.39879e-04  2.43713e-04  2.48026e-04  2.52731e-04  2.57955e-04  2.63967e-04  2.71046e-04  2.79307e-04  2.88612e-04  2.98621e-04  3.09005e-04  3.19772e-04  3.31615e-04  3.46288e-04  3.67001e-04  3.98870e-04  4.50124e-04  5.33696e-04  6.70247e-04  8.93441e-04  1.25900e-03  1.85907e-03  2.84239e-03  4.43681e-03  6.96510e-03  1.08371e-02  1.64975e-02  2.43150e-02  3.44174e-02  4.65106e-02  5.97523e-02  7.27595e-02  8.38010e-02  9.11584e-02  9.35587e-02  9.05307e-02  8.25474e-02  7.08997e-02  5.73454e-02  4.36696e-02  3.13055e-02  2.11239e-02  1.34154e-02  8.01839e-03  4.51026e-03  2.38746e-03  1.18927e-03  5.57488e-04  2.45922e-04  1.02087e-04  3.98800e-05  1.46605e-05  5.07075e-06  1.65124e-06  5.04853e-07  1.35359e-07  9.05643e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.32651e-05  1.05908e-05  7.86933e-06  4.91069e-06  5.54557e-06  1.32155e-05  3.09915e-05  5.13542e-05  6.73108e-05  8.54557e-05  1.15196e-04  1.58134e-04  2.06246e-04  2.53326e-04  3.04954e-04  3.71172e-04  4.44724e-04  4.87626e-04  4.58257e-04  3.63643e-04  2.60325e-04  1.95472e-04  1.72816e-04  1.71967e-04  1.75599e-04  1.77925e-04  1.80160e-04  1.83590e-04  1.87198e-04  1.89822e-04  1.92021e-04  1.95247e-04  1.99990e-04  2.05148e-04  2.09073e-04  2.11002e-04  2.11459e-04  2.11560e-04  2.12097e-04  2.13127e-04  2.14208e-04  2.15023e-04  2.15863e-04  2.17537e-04  2.20735e-04  2.25417e-04  2.30754e-04  2.35596e-04  2.39088e-04  2.41036e-04  2.41893e-04  2.42400e-04  2.43120e-04  2.44137e-04  2.45127e-04  2.45717e-04  2.45833e-04  2.45760e-04  2.45916e-04  2.46556e-04  2.47619e-04  2.48780e-04  2.49625e-04  2.49862e-04  2.49486e-04  2.48866e-04  2.48688e-04  2.49747e-04  2.52683e-04  2.57764e-04  2.64815e-04  2.73288e-04  2.82424e-04  2.91447e-04  2.99743e-04  3.07024e-04  3.13443e-04  3.19683e-04  3.27060e-04  3.37761e-04  3.55262e-04  3.84896e-04  4.35196e-04  5.19504e-04  6.58946e-04  8.87622e-04  1.26155e-03  1.87292e-03  2.86980e-03  4.47798e-03  7.01566e-03  1.08847e-02  1.65188e-02  2.42750e-02  3.42738e-02  4.62248e-02  5.93057e-02  7.21688e-02  8.31265e-02  9.04972e-02  9.30234e-02  9.02183e-02  8.25117e-02  7.11362e-02  5.77964e-02  4.42443e-02  3.19076e-02  2.16752e-02  1.38684e-02  8.35718e-03  4.74288e-03  2.53490e-03  1.27587e-03  6.04753e-04  2.69942e-04  1.13471e-04  4.49188e-05  1.67451e-05  5.87933e-06  1.94359e-06  6.03779e-07  1.63706e-07  1.09283e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.08046e-06  5.47625e-06  4.45737e-06  5.17028e-06  6.79149e-06  1.66943e-05  3.39720e-05  5.05806e-05  6.86511e-05  9.46543e-05  1.30476e-04  1.78222e-04  2.32022e-04  2.79763e-04  3.23302e-04  3.77049e-04  4.38758e-04  4.72755e-04  4.40295e-04  3.49881e-04  2.54005e-04  1.93519e-04  1.70547e-04  1.69205e-04  1.76847e-04  1.86896e-04  1.95846e-04  2.01880e-04  2.04629e-04  2.05061e-04  2.05121e-04  2.06890e-04  2.11443e-04  2.18075e-04  2.24554e-04  2.28360e-04  2.28094e-04  2.24213e-04  2.18765e-04  2.14348e-04  2.12863e-04  2.14733e-04  2.18966e-04  2.23923e-04  2.28229e-04  2.31272e-04  2.33229e-04  2.34794e-04  2.36849e-04  2.40177e-04  2.45204e-04  2.51812e-04  2.59252e-04  2.66280e-04  2.71581e-04  2.74340e-04  2.74633e-04  2.73329e-04  2.71543e-04  2.69999e-04  2.68746e-04  2.67357e-04  2.65414e-04  2.62915e-04  2.60369e-04  2.58561e-04  2.58189e-04  2.59579e-04  2.62619e-04  2.66878e-04  2.71798e-04  2.76850e-04  2.81590e-04  2.85673e-04  2.88883e-04  2.91203e-04  2.92937e-04  2.94817e-04  2.98082e-04  3.04543e-04  3.16738e-04  3.38233e-04  3.74084e-04  4.32196e-04  5.25050e-04  6.72917e-04  9.09306e-04  1.29005e-03  1.90740e-03  2.90907e-03  4.51912e-03  7.05131e-03  1.08996e-02  1.64871e-02  2.41602e-02  3.40343e-02  4.58258e-02  5.87347e-02  7.14510e-02  8.23303e-02  8.97266e-02  9.23954e-02  8.98320e-02  8.24207e-02  7.13349e-02  5.82249e-02  4.48092e-02  3.25096e-02  2.22328e-02  1.43310e-02  8.70628e-03  4.98475e-03  2.68964e-03  1.36766e-03  6.55373e-04  2.95954e-04  1.25946e-04  5.05095e-05  1.90900e-05  6.79932e-06  2.28178e-06  7.20004e-07  1.97410e-07  1.30856e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.14672e-05  7.16758e-06  1.98200e-06  7.56617e-06  2.10234e-05  3.60162e-05  4.17392e-05  4.46232e-05  5.89099e-05  8.86326e-05  1.26836e-04  1.67481e-04  2.03312e-04  2.31568e-04  2.69506e-04  3.39764e-04  4.31695e-04  4.93305e-04  4.76762e-04  3.89940e-04  2.87209e-04  2.13033e-04  1.74582e-04  1.59977e-04  1.59040e-04  1.66447e-04  1.78131e-04  1.90263e-04  2.00254e-04  2.06849e-04  2.09415e-04  2.08121e-04  2.04687e-04  2.01855e-04  2.01524e-04  2.03533e-04  2.06303e-04  2.08367e-04  2.09343e-04  2.09906e-04  2.11158e-04  2.13888e-04  2.18114e-04  2.23152e-04  2.28151e-04  2.32709e-04  2.37107e-04  2.42023e-04  2.47990e-04  2.54984e-04  2.62348e-04  2.69042e-04  2.74037e-04  2.76680e-04  2.76894e-04  2.75182e-04  2.72451e-04  2.69709e-04  2.67732e-04  2.66823e-04  2.66756e-04  2.66947e-04  2.66788e-04  2.65954e-04  2.64550e-04  2.63012e-04  2.61863e-04  2.61470e-04  2.61942e-04  2.63163e-04  2.64909e-04  2.66967e-04  2.69212e-04  2.71615e-04  2.74222e-04  2.77124e-04  2.80458e-04  2.84475e-04  2.89658e-04  2.96871e-04  3.07498e-04  3.23657e-04  3.48486e-04  3.86599e-04  4.45492e-04  5.37404e-04  6.82736e-04  9.15690e-04  1.29334e-03  1.90937e-03  2.91242e-03  4.52569e-03  7.05916e-03  1.08993e-02  1.64585e-02  2.40719e-02  3.38482e-02  4.55074e-02  5.82683e-02  7.08533e-02  8.16580e-02  8.90707e-02  9.18611e-02  8.95113e-02  8.23662e-02  7.15454e-02  5.86485e-02  4.53614e-02  3.30982e-02  2.27805e-02  1.47885e-02  9.05449e-03  5.22829e-03  2.84708e-03  1.46209e-03  7.08068e-04  3.23373e-04  1.39271e-04  5.65652e-05  2.16656e-05  7.82562e-06  2.66511e-06  8.53746e-07  2.36456e-07  1.56397e-08  4.50855e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.10204e-05  7.10030e-06  2.28687e-06  4.13063e-06  1.56590e-05  3.34204e-05  4.52564e-05  5.19264e-05  6.75666e-05  9.43764e-05  1.26802e-04  1.62923e-04  1.97278e-04  2.23508e-04  2.53974e-04  3.12301e-04  3.93919e-04  4.52126e-04  4.39759e-04  3.61557e-04  2.68594e-04  2.04113e-04  1.74544e-04  1.66078e-04  1.66570e-04  1.70710e-04  1.77156e-04  1.86027e-04  1.96906e-04  2.07420e-04  2.13997e-04  2.14431e-04  2.09764e-04  2.03780e-04  2.00882e-04  2.03992e-04  2.13471e-04  2.27201e-04  2.41679e-04  2.53644e-04  2.61446e-04  2.65378e-04  2.66905e-04  2.67497e-04  2.67942e-04  2.68414e-04  2.68961e-04  2.69899e-04  2.71843e-04  2.75315e-04  2.80219e-04  2.85579e-04  2.89876e-04  2.91804e-04  2.90925e-04  2.87777e-04  2.83453e-04  2.79043e-04  2.75265e-04  2.72374e-04  2.70245e-04  2.68539e-04  2.66898e-04  2.65109e-04  2.63198e-04  2.61403e-04  2.60073e-04  2.59530e-04  2.59954e-04  2.61341e-04  2.63521e-04  2.66273e-04  2.69456e-04  2.73084e-04  2.77300e-04  2.82249e-04  2.87942e-04  2.94227e-04  3.00908e-04  3.07970e-04  3.15846e-04  3.25643e-04  3.39415e-04  3.60468e-04  3.93823e-04  4.47635e-04  5.35004e-04  6.77298e-04  9.09633e-04  1.28972e-03  1.91125e-03  2.92177e-03  4.54161e-03  7.07533e-03  1.09011e-02  1.64208e-02  2.39599e-02  3.36223e-02  4.51342e-02  5.77349e-02  7.01813e-02  8.09091e-02  8.83402e-02  9.12580e-02  8.91302e-02  8.22615e-02  7.17173e-02  5.90455e-02  4.58984e-02  3.36815e-02  2.33302e-02  1.52526e-02  9.41110e-03  5.48008e-03  3.01142e-03  1.56164e-03  7.64214e-04  3.52912e-04  1.53794e-04  6.32461e-05  2.45444e-05  8.98851e-06  3.10558e-06  1.00986e-06  2.82493e-07  8.27979e-08  5.46301e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.06169e-05  5.59037e-06  2.24579e-06  4.32934e-06  1.27008e-05  2.68736e-05  3.87318e-05  4.58318e-05  6.41196e-05  9.83341e-05  1.37677e-04  1.74596e-04  2.06311e-04  2.35030e-04  2.74770e-04  3.40680e-04  4.22161e-04  4.74392e-04  4.54132e-04  3.68575e-04  2.70341e-04  2.03680e-04  1.75325e-04  1.70450e-04  1.74241e-04  1.78504e-04  1.80695e-04  1.81460e-04  1.81910e-04  1.82308e-04  1.82524e-04  1.82750e-04  1.83632e-04  1.85968e-04  1.90326e-04  1.96929e-04  2.05778e-04  2.16518e-04  2.28020e-04  2.38355e-04  2.45650e-04  2.49211e-04  2.49870e-04  2.49341e-04  2.49289e-04  2.50740e-04  2.53971e-04  2.58642e-04  2.64040e-04  2.69327e-04  2.73738e-04  2.76723e-04  2.78081e-04  2.78026e-04  2.77083e-04  2.75769e-04  2.74270e-04  2.72425e-04  2.70025e-04  2.67178e-04  2.64404e-04  2.62383e-04  2.61589e-04  2.62075e-04  2.63550e-04  2.65616e-04  2.67995e-04  2.70616e-04  2.73573e-04  2.77034e-04  2.81172e-04  2.86134e-04  2.92010e-04  2.98769e-04  3.06177e-04  3.13762e-04  3.20882e-04  3.26884e-04  3.31329e-04  3.34180e-04  3.35926e-04  3.37645e-04  3.41058e-04  3.48746e-04  3.64472e-04  3.93685e-04  4.45029e-04  5.32057e-04  6.76502e-04  9.13654e-04  1.30109e-03  1.93187e-03  2.95196e-03  4.57860e-03  7.11100e-03  1.09194e-02  1.63962e-02  2.38580e-02  3.34053e-02  4.47714e-02  5.72162e-02  6.95296e-02  8.01858e-02  8.76384e-02  9.06832e-02  8.87737e-02  8.21755e-02  7.19018e-02  5.94507e-02  4.64415e-02  3.42706e-02  2.38868e-02  1.57244e-02  9.77571e-03  5.73929e-03  3.18193e-03  1.66585e-03  8.23546e-04  3.84455e-04  1.69475e-04  7.05464e-05  2.77300e-05  1.02926e-05  3.60659e-06  1.18996e-06  3.72215e-07  1.00104e-07  6.56484e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.22012e-05  1.17506e-05  1.21806e-05  1.14846e-05  1.38572e-05  2.14600e-05  3.20822e-05  4.18706e-05  5.70835e-05  8.61986e-05  1.23143e-04  1.58018e-04  1.87814e-04  2.19162e-04  2.65725e-04  3.34771e-04  4.13610e-04  4.64681e-04  4.48451e-04  3.67629e-04  2.70417e-04  2.00128e-04  1.63713e-04  1.48313e-04  1.43784e-04  1.46418e-04  1.54318e-04  1.64614e-04  1.73536e-04  1.78301e-04  1.78877e-04  1.77437e-04  1.76181e-04  1.76088e-04  1.77408e-04  1.80524e-04  1.86024e-04  1.94230e-04  2.04798e-04  2.16654e-04  2.28240e-04  2.38029e-04  2.45168e-04  2.49898e-04  2.53420e-04  2.57174e-04  2.61979e-04  2.67606e-04  2.73038e-04  2.77183e-04  2.79493e-04  2.80146e-04  2.79746e-04  2.78864e-04  2.77705e-04  2.76085e-04  2.73632e-04  2.70109e-04  2.65692e-04  2.61069e-04  2.57282e-04  2.55350e-04  2.55859e-04  2.58708e-04  2.63121e-04  2.67904e-04  2.71824e-04  2.73985e-04  2.74084e-04  2.72498e-04  2.70168e-04  2.68334e-04  2.68192e-04  2.70596e-04  2.75884e-04  2.83853e-04  2.93855e-04  3.04957e-04  3.16099e-04  3.26271e-04  3.34710e-04  3.41135e-04  3.46011e-04  3.50808e-04  3.58382e-04  3.72974e-04  4.01095e-04  4.52266e-04  5.40782e-04  6.88812e-04  9.31744e-04  1.32695e-03  1.96694e-03  2.99655e-03  4.63074e-03  7.16455e-03  1.09616e-02  1.64056e-02  2.38045e-02  3.32541e-02  4.44916e-02  5.67937e-02  6.89795e-02  7.95587e-02  8.70160e-02  9.01622e-02  8.84412e-02  8.20858e-02  7.20615e-02  5.98194e-02  4.69459e-02  3.48261e-02  2.44183e-02  1.61806e-02  1.01324e-02  5.99589e-03  3.35276e-03  1.77153e-03  8.84480e-04  4.17269e-04  1.86008e-04  7.83499e-05  3.11843e-05  1.17277e-05  4.16631e-06  1.39935e-06  4.42757e-07  1.20159e-07  7.87291e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.65877e-05  1.76696e-05  1.34648e-05  1.05795e-05  1.52561e-05  2.57585e-05  3.82689e-05  4.71505e-05  5.59051e-05  7.62680e-05  1.08767e-04  1.47695e-04  1.88556e-04  2.28466e-04  2.70643e-04  3.24523e-04  3.89933e-04  4.38368e-04  4.29853e-04  3.61338e-04  2.76557e-04  2.17325e-04  1.89322e-04  1.77634e-04  1.71306e-04  1.68011e-04  1.67933e-04  1.69850e-04  1.71264e-04  1.70194e-04  1.66838e-04  1.63508e-04  1.62688e-04  1.65282e-04  1.70735e-04  1.78208e-04  1.87177e-04  1.97234e-04  2.07890e-04  2.18622e-04  2.28816e-04  2.37620e-04  2.44183e-04  2.48281e-04  2.50678e-04  2.52715e-04  2.55452e-04  2.59143e-04  2.63419e-04  2.67824e-04  2.72154e-04  2.76367e-04  2.80266e-04  2.83289e-04  2.84641e-04  2.83697e-04  2.80439e-04  2.75636e-04  2.70617e-04  2.66753e-04  2.64942e-04  2.65371e-04  2.67602e-04  2.70869e-04  2.74357e-04  2.77351e-04  2.79298e-04  2.79830e-04  2.78820e-04  2.76430e-04  2.73107e-04  2.69490e-04  2.66270e-04  2.64061e-04  2.63323e-04  2.64348e-04  2.67278e-04  2.72096e-04  2.78622e-04  2.86499e-04  2.95260e-04  3.04469e-04  3.13938e-04  3.23975e-04  3.35672e-04  3.51135e-04  3.73867e-04  4.09477e-04  4.66718e-04  5.59368e-04  7.09418e-04  9.52459e-04  1.34641e-03  1.98447e-03  3.01184e-03  4.64273e-03  7.16928e-03  1.09494e-02  1.63583e-02  2.36953e-02  3.30510e-02  4.41664e-02  5.63341e-02  6.84015e-02  7.89131e-02  8.63836e-02  8.96378e-02  8.81102e-02  8.20007e-02  7.22280e-02  6.01968e-02  4.74607e-02  3.53935e-02  2.49628e-02  1.66498e-02  1.05013e-02  6.26295e-03  3.53182e-03  1.88319e-03  9.49421e-04  4.52575e-04  2.03980e-04  8.69265e-05  3.50254e-05  1.33434e-05  4.80703e-06  1.63689e-06  5.25532e-07  1.43895e-07  9.43157e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.61819e-05  1.02627e-05  5.62053e-06  7.72579e-06  1.51050e-05  2.42392e-05  3.31087e-05  3.79117e-05  4.81100e-05  7.35686e-05  1.10662e-04  1.53795e-04  1.98527e-04  2.39760e-04  2.78346e-04  3.24187e-04  3.79996e-04  4.20939e-04  4.10154e-04  3.44773e-04  2.65137e-04  2.10251e-04  1.86179e-04  1.78622e-04  1.74973e-04  1.70663e-04  1.65580e-04  1.60629e-04  1.56719e-04  1.54819e-04  1.55930e-04  1.60603e-04  1.68326e-04  1.77559e-04  1.86646e-04  1.94856e-04  2.02578e-04  2.10492e-04  2.18615e-04  2.26147e-04  2.32090e-04  2.35921e-04  2.37811e-04  2.38508e-04  2.39055e-04  2.40432e-04  2.43190e-04  2.47267e-04  2.52091e-04  2.56900e-04  2.61133e-04  2.64651e-04  2.67672e-04  2.70456e-04  2.73004e-04  2.74998e-04  2.76052e-04  2.76057e-04  2.75366e-04  2.74676e-04  2.74706e-04  2.75875e-04  2.78172e-04  2.81242e-04  2.84592e-04  2.87764e-04  2.90402e-04  2.92237e-04  2.93029e-04  2.92570e-04  2.90744e-04  2.87625e-04  2.83530e-04  2.78990e-04  2.74638e-04  2.71078e-04  2.68785e-04  2.68078e-04  2.69128e-04  2.71990e-04  2.76634e-04  2.82997e-04  2.91042e-04  3.00843e-04  3.12708e-04  3.27399e-04  3.46471e-04  3.72764e-04  4.11320e-04  4.70536e-04  5.64075e-04  7.14014e-04  9.56158e-04  1.34865e-03  1.98472e-03  3.00911e-03  4.63445e-03  7.14952e-03  1.09067e-02  1.62740e-02  2.35437e-02  3.28035e-02  4.37998e-02  5.58418e-02  6.78042e-02  7.82639e-02  8.57629e-02  8.91375e-02  8.78110e-02  8.19504e-02  7.24288e-02  6.06058e-02  4.80037e-02  3.59858e-02  2.55291e-02  1.71377e-02  1.08857e-02  6.54225e-03  3.72008e-03  2.00134e-03  1.01866e-03  4.90536e-04  2.23484e-04  9.63291e-05  3.92827e-05  1.51566e-05  5.53251e-06  1.91015e-06  6.22090e-07  1.71775e-07  1.11889e-08  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.15671e-05  9.22404e-06  9.42901e-06  1.23241e-05  1.53681e-05  2.15363e-05  3.01606e-05  4.03442e-05  5.60465e-05  8.38031e-05  1.21991e-04  1.63993e-04  2.05231e-04  2.44629e-04  2.86233e-04  3.37781e-04  3.96041e-04  4.32084e-04  4.10607e-04  3.33962e-04  2.46501e-04  1.87678e-04  1.61616e-04  1.51958e-04  1.45513e-04  1.38778e-04  1.33164e-04  1.30327e-04  1.31162e-04  1.36248e-04  1.45526e-04  1.57565e-04  1.69879e-04  1.80370e-04  1.88464e-04  1.95008e-04  2.01254e-04  2.07791e-04  2.14089e-04  2.18993e-04  2.21823e-04  2.23099e-04  2.24159e-04  2.26100e-04  2.29069e-04  2.32479e-04  2.35745e-04  2.38792e-04  2.41955e-04  2.45534e-04  2.49537e-04  2.53799e-04  2.58247e-04  2.62953e-04  2.67918e-04  2.72818e-04  2.77003e-04  2.79780e-04  2.80823e-04  2.80431e-04  2.79463e-04  2.79007e-04  2.79948e-04  2.82658e-04  2.86918e-04  2.92043e-04  2.97117e-04  3.01219e-04  3.03596e-04  3.03791e-04  3.01745e-04  2.97850e-04  2.92896e-04  2.87879e-04  2.83738e-04  2.81124e-04  2.80291e-04  2.81150e-04  2.83411e-04  2.86737e-04  2.90879e-04  2.95762e-04  3.01514e-04  3.08455e-04  3.17062e-04  3.27953e-04  3.42030e-04  3.60778e-04  3.86808e-04  4.24889e-04  4.83217e-04  5.75436e-04  7.23844e-04  9.64665e-04  1.35651e-03  1.99286e-03  3.01799e-03  4.64271e-03  7.15203e-03  1.08921e-02  1.62233e-02  2.34302e-02  3.25971e-02  4.34748e-02  5.53885e-02  6.72392e-02  7.76351e-02  8.51459e-02  8.86210e-02  8.74754e-02  8.18467e-02  7.25654e-02  6.09478e-02  4.84846e-02  3.65263e-02  2.60565e-02  1.75997e-02  1.12549e-02  6.81417e-03  3.90573e-03  2.11935e-03  1.08870e-03  5.29438e-04  2.43738e-04  1.06226e-04  4.38279e-05  1.71188e-05  6.32986e-06  2.21513e-06  7.31454e-07  2.03298e-07  1.32433e-08  3.97867e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.91028e-06  6.44832e-06  7.29501e-06  9.83066e-06  1.10420e-05  1.88900e-05  3.18059e-05  4.23338e-05  5.19137e-05  7.31697e-05  1.12430e-04  1.60147e-04  2.01467e-04  2.33197e-04  2.69230e-04  3.26061e-04  3.96605e-04  4.41018e-04  4.19755e-04  3.39485e-04  2.48447e-04  1.85915e-04  1.55598e-04  1.42951e-04  1.37053e-04  1.34475e-04  1.34337e-04  1.35536e-04  1.37387e-04  1.40582e-04  1.46546e-04  1.55704e-04  1.66668e-04  1.77344e-04  1.86711e-04  1.95308e-04  2.04053e-04  2.12780e-04  2.19997e-04  2.24055e-04  2.24626e-04  2.23198e-04  2.22238e-04  2.23723e-04  2.28159e-04  2.34592e-04  2.41411e-04  2.47280e-04  2.51681e-04  2.54875e-04  2.57543e-04  2.60395e-04  2.63923e-04  2.68256e-04  2.73103e-04  2.77856e-04  2.81854e-04  2.84695e-04  2.86398e-04  2.87368e-04  2.88199e-04  2.89448e-04  2.91452e-04  2.94210e-04  2.97352e-04  3.00219e-04  3.02060e-04  3.02263e-04  3.00525e-04  2.96936e-04  2.91955e-04  2.86327e-04  2.80965e-04  2.76758e-04  2.74373e-04  2.74102e-04  2.75830e-04  2.79177e-04  2.83704e-04  2.89113e-04  2.95323e-04  3.02417e-04  3.10525e-04  3.19714e-04  3.29962e-04  3.41228e-04  3.53638e-04  3.67799e-04  3.85176e-04  4.08613e-04  4.43264e-04  4.97722e-04  5.85965e-04  7.30545e-04  9.67931e-04  1.35703e-03  1.99160e-03  3.01579e-03  4.63924e-03  7.14381e-03  1.08700e-02  1.61701e-02  2.33208e-02  3.24012e-02  4.31651e-02  5.49515e-02  6.66869e-02  7.70108e-02  8.45217e-02  8.80840e-02  8.71073e-02  8.17023e-02  7.26584e-02  6.12490e-02  4.89317e-02  3.70424e-02  2.65693e-02  1.80551e-02  1.16234e-02  7.08864e-03  4.09519e-03  2.24108e-03  1.16174e-03  5.70460e-04  2.65341e-04  1.16910e-04  4.87934e-05  1.92904e-05  7.22397e-06  2.56173e-06  8.57571e-07  2.39946e-07  7.31556e-08  4.77575e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.56681e-05  5.42598e-06  3.85381e-06  1.00303e-05  1.54822e-05  2.22964e-05  3.13845e-05  3.74432e-05  4.39361e-05  6.50129e-05  1.03985e-04  1.48070e-04  1.85702e-04  2.17264e-04  2.55537e-04  3.18542e-04  4.01258e-04  4.57778e-04  4.40848e-04  3.57506e-04  2.60528e-04  1.92065e-04  1.58824e-04  1.49560e-04  1.52573e-04  1.59296e-04  1.64417e-04  1.66192e-04  1.65176e-04  1.62543e-04  1.59627e-04  1.57958e-04  1.58845e-04  1.62963e-04  1.70452e-04  1.81058e-04  1.93878e-04  2.07110e-04  2.18406e-04  2.25819e-04  2.28710e-04  2.28014e-04  2.25737e-04  2.24040e-04  2.24403e-04  2.27186e-04  2.31749e-04  2.37074e-04  2.42468e-04  2.47864e-04  2.53560e-04  2.59747e-04  2.66233e-04  2.72482e-04  2.77854e-04  2.81881e-04  2.84484e-04  2.86026e-04  2.87144e-04  2.88435e-04  2.90179e-04  2.92252e-04  2.94226e-04  2.95552e-04  2.95738e-04  2.94479e-04  2.91746e-04  2.87790e-04  2.83059e-04  2.78052e-04  2.73196e-04  2.68809e-04  2.65175e-04  2.62621e-04  2.61523e-04  2.62222e-04  2.64894e-04  2.69473e-04  2.75667e-04  2.83038e-04  2.91105e-04  2.99415e-04  3.07592e-04  3.15394e-04  3.22774e-04  3.29935e-04  3.37376e-04  3.45917e-04  3.56825e-04  3.72003e-04  3.94439e-04  4.29156e-04  4.84472e-04  5.74111e-04  7.20554e-04  9.60451e-04  1.35306e-03  1.99236e-03  3.02210e-03  4.65010e-03  7.15436e-03  1.08691e-02  1.61384e-02  2.32312e-02  3.22228e-02  4.28711e-02  5.45302e-02  6.61519e-02  7.64070e-02  8.39214e-02  8.75734e-02  8.67665e-02  8.15843e-02  7.27758e-02  6.15718e-02  4.93982e-02  3.75761e-02  2.70982e-02  1.85251e-02  1.20047e-02  7.37383e-03  4.29310e-03  2.36907e-03  1.23911e-03  6.14268e-04  2.88620e-04  1.28533e-04  5.42534e-05  2.17050e-05  8.22998e-06  2.95676e-06  1.00308e-06  3.24154e-07  8.74422e-08  5.70535e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.28410e-05  4.26898e-06  2.00897e-06  5.98672e-06  1.10541e-05  1.65267e-05  2.50559e-05  3.93828e-05  6.00949e-05  9.01408e-05  1.26907e-04  1.61149e-04  1.89726e-04  2.16661e-04  2.49397e-04  2.99905e-04  3.67034e-04  4.15455e-04  4.03188e-04  3.32187e-04  2.46227e-04  1.83333e-04  1.52016e-04  1.43770e-04  1.47440e-04  1.53941e-04  1.58288e-04  1.60047e-04  1.60964e-04  1.62230e-04  1.63911e-04  1.65935e-04  1.68693e-04  1.72712e-04  1.78130e-04  1.84546e-04  1.91198e-04  1.97227e-04  2.01877e-04  2.04709e-04  2.05822e-04  2.05937e-04  2.06159e-04  2.07515e-04  2.10567e-04  2.15333e-04  2.21461e-04  2.28495e-04  2.36028e-04  2.43699e-04  2.51118e-04  2.57892e-04  2.63778e-04  2.68813e-04  2.73238e-04  2.77260e-04  2.80870e-04  2.83879e-04  2.86104e-04  2.87522e-04  2.88268e-04  2.88499e-04  2.88269e-04  2.87466e-04  2.85872e-04  2.83302e-04  2.79775e-04  2.75599e-04  2.71345e-04  2.67685e-04  2.65207e-04  2.64288e-04  2.65067e-04  2.67489e-04  2.71362e-04  2.76397e-04  2.82232e-04  2.88473e-04  2.94737e-04  3.00679e-04  3.05986e-04  3.10377e-04  3.13636e-04  3.15699e-04  3.16758e-04  3.17320e-04  3.18182e-04  3.20349e-04  3.24966e-04  3.33424e-04  3.47599e-04  3.70364e-04  4.06615e-04  4.64535e-04  5.57697e-04  7.08408e-04  9.53115e-04  1.35083e-03  1.99515e-03  3.02895e-03  4.65830e-03  7.15779e-03  1.08564e-02  1.60916e-02  2.31261e-02  3.20326e-02  4.25735e-02  5.41174e-02  6.56395e-02  7.58389e-02  8.33661e-02  8.71118e-02  8.64724e-02  8.15062e-02  7.29237e-02  6.19160e-02  4.98784e-02  3.81188e-02  2.76337e-02  1.90010e-02  1.23917e-02  7.66447e-03  4.49592e-03  2.50111e-03  1.31952e-03  6.60192e-04  3.13250e-04  1.40955e-04  6.01509e-05  2.43429e-05  9.34238e-06  3.39902e-06  1.17358e-06  3.82752e-07  1.03857e-07  6.74358e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.07742e-06  2.70174e-06  1.92845e-06  4.22233e-06  7.73239e-06  1.58483e-05  2.66657e-05  4.30603e-05  7.06940e-05  1.03597e-04  1.32177e-04  1.57053e-04  1.84235e-04  2.15072e-04  2.52157e-04  3.04506e-04  3.68447e-04  4.09396e-04  3.89042e-04  3.12945e-04  2.27388e-04  1.69836e-04  1.44100e-04  1.36794e-04  1.36253e-04  1.36636e-04  1.36236e-04  1.36066e-04  1.38279e-04  1.44276e-04  1.53598e-04  1.64138e-04  1.73241e-04  1.78961e-04  1.80881e-04  1.80136e-04  1.78580e-04  1.77663e-04  1.77854e-04  1.78989e-04  1.81068e-04  1.84594e-04  1.90148e-04  1.97722e-04  2.06561e-04  2.15617e-04  2.24116e-04  2.31716e-04  2.38324e-04  2.43929e-04  2.48650e-04  2.52829e-04  2.56940e-04  2.61366e-04  2.66193e-04  2.71188e-04  2.75958e-04  2.80178e-04  2.83753e-04  2.86813e-04  2.89558e-04  2.92087e-04  2.94343e-04  2.96213e-04  2.97672e-04  2.98817e-04  2.99763e-04  3.00497e-04  3.00827e-04  3.00466e-04  2.99234e-04  2.97235e-04  2.94918e-04  2.92969e-04  2.92077e-04  2.92677e-04  2.94791e-04  2.98031e-04  3.01749e-04  3.05257e-04  3.08022e-04  3.09781e-04  3.10557e-04  3.10615e-04  3.10370e-04  3.10298e-04  3.10885e-04  3.12610e-04  3.16016e-04  3.21860e-04  3.31379e-04  3.46570e-04  3.70640e-04  4.08867e-04  4.69717e-04  5.66873e-04  7.22598e-04  9.73234e-04  1.37769e-03  2.02932e-03  3.07036e-03  4.70512e-03  7.20470e-03  1.08924e-02  1.60983e-02  2.30776e-02  3.18988e-02  4.23270e-02  5.37434e-02  6.51462e-02  7.52631e-02  8.27716e-02  8.65783e-02  8.60778e-02  8.13070e-02  7.29415e-02  6.21330e-02  5.02449e-02  3.85678e-02  2.80981e-02  1.94274e-02  1.27472e-02  7.93713e-03  4.68968e-03  2.62935e-03  1.39886e-03  7.06180e-04  3.38278e-04  1.53762e-04  6.63201e-05  2.71430e-05  1.05407e-05  3.88484e-06  1.35804e-06  4.48818e-07  1.22361e-07  7.99329e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.68486e-06  4.84052e-06  3.18285e-06  4.32230e-06  8.95298e-06  1.72016e-05  2.52281e-05  3.82716e-05  6.53448e-05  1.02987e-04  1.40617e-04  1.70799e-04  1.92180e-04  2.11664e-04  2.42957e-04  2.98177e-04  3.70142e-04  4.19725e-04  4.04775e-04  3.30385e-04  2.46091e-04  1.91423e-04  1.68141e-04  1.59581e-04  1.53683e-04  1.47669e-04  1.43285e-04  1.42177e-04  1.44222e-04  1.48324e-04  1.53620e-04  1.59537e-04  1.65202e-04  1.69559e-04  1.72291e-04  1.74301e-04  1.76915e-04  1.80593e-04  1.84533e-04  1.87546e-04  1.89287e-04  1.90647e-04  1.93029e-04  1.97292e-04  2.03338e-04  2.10476e-04  2.18001e-04  2.25423e-04  2.32410e-04  2.38764e-04  2.44509e-04  2.49880e-04  2.55116e-04  2.60233e-04  2.65044e-04  2.69394e-04  2.73418e-04  2.77580e-04  2.82463e-04  2.88432e-04  2.95383e-04  3.02760e-04  3.09821e-04  3.16037e-04  3.21331e-04  3.26012e-04  3.30415e-04  3.34488e-04  3.37593e-04  3.38678e-04  3.36738e-04  3.31323e-04  3.22832e-04  3.12466e-04  3.01866e-04  2.92613e-04  2.85809e-04  2.81865e-04  2.80550e-04  2.81215e-04  2.83092e-04  2.85545e-04  2.88202e-04  2.90965e-04  2.93924e-04  2.97246e-04  3.01101e-04  3.05644e-04  3.11067e-04  3.17710e-04  3.26214e-04  3.37781e-04  3.54415e-04  3.79356e-04  4.17952e-04  4.78789e-04  5.75740e-04  7.31351e-04  9.82335e-04  1.38799e-03  2.04193e-03  3.08605e-03  4.72318e-03  7.22101e-03  1.08971e-02  1.60737e-02  2.29983e-02  3.17345e-02  4.20500e-02  5.33385e-02  6.46213e-02  7.46556e-02  8.21464e-02  8.60168e-02  8.56596e-02  8.10904e-02  7.29487e-02  6.23467e-02  5.06147e-02  3.90254e-02  2.85746e-02  1.98676e-02  1.31164e-02  8.22189e-03  4.89333e-03  2.76505e-03  1.48342e-03  7.55582e-04  3.65390e-04  1.67760e-04  7.31276e-05  3.02642e-05  1.18922e-05  4.43639e-06  1.57077e-06  5.25898e-07  1.44327e-07  9.40872e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.59407e-06  6.34213e-06  7.11400e-06  7.50010e-06  8.91500e-06  1.35017e-05  2.22061e-05  3.46922e-05  5.35689e-05  8.47635e-05  1.25926e-04  1.65269e-04  1.93461e-04  2.15648e-04  2.50284e-04  3.12254e-04  3.90483e-04  4.41854e-04  4.25657e-04  3.49084e-04  2.60632e-04  1.99297e-04  1.69111e-04  1.56275e-04  1.50285e-04  1.48384e-04  1.50773e-04  1.56279e-04  1.61841e-04  1.64612e-04  1.64013e-04  1.62002e-04  1.61522e-04  1.64499e-04  1.71029e-04  1.79968e-04  1.89687e-04  1.98292e-04  2.03949e-04  2.05781e-04  2.04601e-04  2.02477e-04  2.01362e-04  2.01986e-04  2.03860e-04  2.06143e-04  2.08477e-04  2.11181e-04  2.14877e-04  2.20016e-04  2.26629e-04  2.34354e-04  2.42601e-04  2.50762e-04  2.58405e-04  2.65417e-04  2.72008e-04  2.78565e-04  2.85427e-04  2.92731e-04  3.00375e-04  3.08088e-04  3.15495e-04  3.22172e-04  3.27695e-04  3.31690e-04  3.33860e-04  3.33988e-04  3.31937e-04  3.27706e-04  3.21531e-04  3.13952e-04  3.05764e-04  2.97851e-04  2.90957e-04  2.85533e-04  2.81710e-04  2.79388e-04  2.78367e-04  2.78444e-04  2.79452e-04  2.81245e-04  2.83687e-04  2.86649e-04  2.90027e-04  2.93762e-04  2.97847e-04  3.02320e-04  3.07254e-04  3.12796e-04  3.19255e-04  3.27276e-04  3.38132e-04  3.53968e-04  3.78228e-04  4.16476e-04  4.77473e-04  5.75217e-04  7.32367e-04  9.85813e-04  1.39510e-03  2.05395e-03  3.10382e-03  4.74581e-03  7.24384e-03  1.09093e-02  1.60568e-02  2.29261e-02  3.15771e-02  4.17810e-02  5.29452e-02  6.41140e-02  7.40728e-02  8.15524e-02  8.54906e-02  8.52773e-02  8.09064e-02  7.29829e-02  6.25806e-02  5.09987e-02  3.94929e-02  2.90586e-02  2.03139e-02  1.34912e-02  8.51195e-03  5.10172e-03  2.90473e-03  1.57105e-03  8.07169e-04  3.93942e-04  1.82639e-04  8.04354e-05  3.36517e-05  1.33740e-05  5.04890e-06  1.80994e-06  6.13773e-07  1.69146e-07  1.10232e-08  3.43597e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.87460e-06  1.22790e-05  1.65394e-05  1.26090e-05  8.33864e-06  1.37471e-05  2.88245e-05  4.35224e-05  5.48196e-05  7.28839e-05  1.02008e-04  1.37301e-04  1.72982e-04  2.06455e-04  2.46584e-04  3.07943e-04  3.82735e-04  4.30203e-04  4.11970e-04  3.36512e-04  2.51348e-04  1.93629e-04  1.66760e-04  1.57025e-04  1.52947e-04  1.50282e-04  1.49223e-04  1.50444e-04  1.53108e-04  1.55455e-04  1.56368e-04  1.56240e-04  1.56658e-04  1.59264e-04  1.64746e-04  1.72593e-04  1.81365e-04  1.89080e-04  1.93917e-04  1.95213e-04  1.93949e-04  1.92074e-04  1.91179e-04  1.91679e-04  1.93066e-04  1.94816e-04  1.97074e-04  2.00647e-04  2.06388e-04  2.14528e-04  2.24474e-04  2.35159e-04  2.45601e-04  2.55243e-04  2.63939e-04  2.71732e-04  2.78674e-04  2.84789e-04  2.90111e-04  2.94718e-04  2.98739e-04  3.02327e-04  3.05602e-04  3.08587e-04  3.11146e-04  3.12979e-04  3.13685e-04  3.12881e-04  3.10362e-04  3.06233e-04  3.00970e-04  2.95344e-04  2.90228e-04  2.86358e-04  2.84155e-04  2.83673e-04  2.84655e-04  2.86659e-04  2.89189e-04  2.91800e-04  2.94164e-04  2.96123e-04  2.97711e-04  2.99146e-04  3.00772e-04  3.02956e-04  3.05972e-04  3.09910e-04  3.14674e-04  3.20066e-04  3.25949e-04  3.32454e-04  3.40186e-04  3.50487e-04  3.65609e-04  3.89101e-04  4.26652e-04  4.87205e-04  5.85043e-04  7.43234e-04  9.99109e-04  1.41252e-03  2.07711e-03  3.13341e-03  4.78033e-03  7.27794e-03  1.09320e-02  1.60504e-02  2.28667e-02  3.14377e-02  4.15380e-02  5.25869e-02  6.36492e-02  7.35358e-02  8.10017e-02  8.49987e-02  8.49154e-02  8.07274e-02  7.30082e-02  6.27960e-02  5.13598e-02  3.99381e-02  2.95243e-02  2.07476e-02  1.38589e-02  8.79926e-03  5.31014e-03  3.04580e-03  1.66045e-03  8.60358e-04  4.23700e-04  1.98319e-04  8.82276e-05  3.73057e-05  1.49926e-05  5.72657e-06  2.07810e-06  7.13373e-07  1.97488e-07  6.23837e-08  4.08303e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.76174e-05  1.62652e-05  1.62437e-05  1.15011e-05  7.84716e-06  1.36530e-05  2.68401e-05  4.21322e-05  5.85007e-05  7.90184e-05  1.04583e-04  1.32797e-04  1.58575e-04  1.79619e-04  2.07669e-04  2.59888e-04  3.29852e-04  3.79006e-04  3.69902e-04  3.07586e-04  2.34123e-04  1.84114e-04  1.61943e-04  1.55172e-04  1.52536e-04  1.49857e-04  1.47680e-04  1.47162e-04  1.48084e-04  1.49285e-04  1.49715e-04  1.49049e-04  1.47868e-04  1.47488e-04  1.49381e-04  1.54393e-04  1.62164e-04  1.71156e-04  1.79455e-04  1.85881e-04  1.90512e-04  1.94264e-04  1.98038e-04  2.02196e-04  2.06591e-04  2.10914e-04  2.15042e-04  2.19163e-04  2.23648e-04  2.28812e-04  2.34734e-04  2.41229e-04  2.47926e-04  2.54399e-04  2.60326e-04  2.65598e-04  2.70319e-04  2.74659e-04  2.78683e-04  2.82288e-04  2.85307e-04  2.87713e-04  2.89748e-04  2.91860e-04  2.94466e-04  2.97701e-04  3.01303e-04  3.04732e-04  3.07403e-04  3.08901e-04  3.09073e-04  3.07992e-04  3.05891e-04  3.03129e-04  3.00181e-04  2.97593e-04  2.95871e-04  2.95334e-04  2.96002e-04  2.97612e-04  2.99723e-04  3.01903e-04  3.03876e-04  3.05607e-04  3.07289e-04  3.09257e-04  3.11873e-04  3.15401e-04  3.19941e-04  3.25413e-04  3.31620e-04  3.38359e-04  3.45573e-04  3.53557e-04  3.63278e-04  3.76662e-04  3.97116e-04  4.30462e-04  4.86070e-04  5.78887e-04  7.32771e-04  9.85868e-04  1.39874e-03  2.06541e-03  3.12622e-03  4.77867e-03  7.27968e-03  1.09297e-02  1.60295e-02  2.28052e-02  3.13089e-02  4.13166e-02  5.22577e-02  6.32167e-02  7.30301e-02  8.04773e-02  8.45261e-02  8.45653e-02  8.05538e-02  7.30346e-02  6.30107e-02  5.17208e-02  4.03851e-02  2.99942e-02  2.11877e-02  1.42342e-02  9.09430e-03  5.52560e-03  3.19267e-03  1.75424e-03  9.16603e-04  4.55437e-04  2.15195e-04  9.66931e-05  4.13159e-05  1.67880e-05  6.48662e-06  2.38227e-06  8.27775e-07  2.75360e-07  7.37798e-08  4.81906e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.10638e-05  7.96477e-06  8.82706e-06  1.21517e-05  1.31279e-05  1.82273e-05  2.85127e-05  4.28629e-05  6.12652e-05  8.32490e-05  1.10223e-04  1.39790e-04  1.64631e-04  1.83351e-04  2.08874e-04  2.55830e-04  3.16915e-04  3.57701e-04  3.44796e-04  2.83459e-04  2.13555e-04  1.67002e-04  1.46008e-04  1.38264e-04  1.35151e-04  1.34661e-04  1.36957e-04  1.41628e-04  1.47593e-04  1.53443e-04  1.57654e-04  1.59184e-04  1.58147e-04  1.55860e-04  1.54222e-04  1.54884e-04  1.58665e-04  1.65382e-04  1.74151e-04  1.83921e-04  1.93899e-04  2.03616e-04  2.12729e-04  2.20807e-04  2.27307e-04  2.31819e-04  2.34377e-04  2.35528e-04  2.36092e-04  2.36855e-04  2.38400e-04  2.41027e-04  2.44662e-04  2.48860e-04  2.53028e-04  2.56796e-04  2.60196e-04  2.63529e-04  2.67046e-04  2.70783e-04  2.74659e-04  2.78687e-04  2.83078e-04  2.88136e-04  2.94026e-04  3.00581e-04  3.07268e-04  3.13322e-04  3.17977e-04  3.20649e-04  3.21037e-04  3.19123e-04  3.15133e-04  3.09513e-04  3.02903e-04  2.96072e-04  2.89807e-04  2.84767e-04  2.81364e-04  2.79731e-04  2.79762e-04  2.81220e-04  2.83833e-04  2.87371e-04  2.91670e-04  2.96623e-04  3.02148e-04  3.08155e-04  3.14518e-04  3.21073e-04  3.27634e-04  3.34052e-04  3.40297e-04  3.46576e-04  3.53485e-04  3.62289e-04  3.75122e-04  3.95468e-04  4.29092e-04  4.85196e-04  5.78553e-04  7.32958e-04  9.86681e-04  1.40058e-03  2.06894e-03  3.13190e-03  4.78572e-03  7.28437e-03  1.09234e-02  1.59970e-02  2.27252e-02  3.11567e-02  4.10697e-02  5.19048e-02  6.27656e-02  7.25127e-02  7.99485e-02  8.40545e-02  8.42191e-02  8.03839e-02  7.30629e-02  6.32250e-02  5.20795e-02  4.08294e-02  3.04624e-02  2.16275e-02  1.46109e-02  9.39203e-03  5.74433e-03  3.34279e-03  1.85082e-03  9.74989e-04  4.88671e-04  2.33032e-04  1.05729e-04  4.56418e-05  1.87462e-05  7.32525e-06  2.72201e-06  9.63222e-07  3.22501e-07  8.67775e-08  5.68735e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.01835e-07  9.31753e-07  4.78649e-06  1.14089e-05  1.76179e-05  2.69270e-05  3.49945e-05  4.22140e-05  5.19397e-05  6.63926e-05  8.99968e-05  1.21847e-04  1.55519e-04  1.86604e-04  2.20971e-04  2.70398e-04  3.30901e-04  3.70942e-04  3.56857e-04  2.93106e-04  2.20067e-04  1.70359e-04  1.46018e-04  1.34831e-04  1.29234e-04  1.28080e-04  1.31204e-04  1.37027e-04  1.43542e-04  1.49449e-04  1.54252e-04  1.57942e-04  1.60743e-04  1.62988e-04  1.65093e-04  1.67547e-04  1.70801e-04  1.75138e-04  1.80630e-04  1.87106e-04  1.94102e-04  2.00879e-04  2.06644e-04  2.10873e-04  2.13549e-04  2.15219e-04  2.16799e-04  2.19149e-04  2.22617e-04  2.26905e-04  2.31369e-04  2.35484e-04  2.39117e-04  2.42477e-04  2.45881e-04  2.49518e-04  2.53325e-04  2.57031e-04  2.60350e-04  2.63230e-04  2.65976e-04  2.69147e-04  2.73283e-04  2.78637e-04  2.85077e-04  2.92141e-04  2.99168e-04  3.05426e-04  3.10199e-04  3.12891e-04  3.13129e-04  3.10863e-04  3.06395e-04  3.00316e-04  2.93355e-04  2.86209e-04  2.79411e-04  2.73294e-04  2.68029e-04  2.63722e-04  2.60504e-04  2.58573e-04  2.58186e-04  2.59577e-04  2.62860e-04  2.67941e-04  2.74503e-04  2.82071e-04  2.90154e-04  2.98377e-04  3.06565e-04  3.14746e-04  3.23090e-04  3.31848e-04  3.41347e-04  3.52104e-04  3.65126e-04  3.82194e-04  4.06420e-04  4.43309e-04  5.01934e-04  5.97138e-04  7.53002e-04  1.00830e-03  1.42450e-03  2.09644e-03  3.16423e-03  4.82291e-03  7.32338e-03  1.09559e-02  1.60078e-02  2.26917e-02  3.10521e-02  4.08688e-02  5.15927e-02  6.23466e-02  7.20158e-02  7.94268e-02  8.35768e-02  8.38553e-02  8.01885e-02  7.30619e-02  6.34106e-02  5.24138e-02  4.12557e-02  3.09194e-02  2.20626e-02  1.49876e-02  9.69269e-03  5.96728e-03  3.49720e-03  1.95106e-03  1.03616e-03  5.23819e-04  2.52080e-04  1.15478e-04  5.03576e-05  2.09042e-05  8.25988e-06  3.10749e-06  1.11224e-06  3.76925e-07  1.01991e-07  6.68042e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.59337e-06  1.39450e-06  1.86710e-06  5.13734e-06  1.15596e-05  2.30013e-05  3.32279e-05  4.19158e-05  5.45124e-05  7.26241e-05  9.61368e-05  1.25217e-04  1.56537e-04  1.85791e-04  2.19142e-04  2.69368e-04  3.31919e-04  3.74130e-04  3.62126e-04  2.99038e-04  2.23384e-04  1.68844e-04  1.40522e-04  1.27609e-04  1.21632e-04  1.20044e-04  1.21781e-04  1.24853e-04  1.27485e-04  1.29454e-04  1.31691e-04  1.35149e-04  1.40270e-04  1.47028e-04  1.54999e-04  1.63395e-04  1.71262e-04  1.77828e-04  1.82770e-04  1.86224e-04  1.88624e-04  1.90564e-04  1.92697e-04  1.95533e-04  1.99165e-04  2.03217e-04  2.07099e-04  2.10373e-04  2.12929e-04  2.14938e-04  2.16687e-04  2.18451e-04  2.20450e-04  2.22884e-04  2.25948e-04  2.29748e-04  2.34172e-04  2.38858e-04  2.43382e-04  2.47572e-04  2.51695e-04  2.56343e-04  2.62092e-04  2.69167e-04  2.77338e-04  2.86058e-04  2.94676e-04  3.02579e-04  3.09207e-04  3.14029e-04  3.16582e-04  3.16600e-04  3.14158e-04  3.09711e-04  3.03998e-04  2.97828e-04  2.91876e-04  2.86570e-04  2.82092e-04  2.78461e-04  2.75631e-04  2.73547e-04  2.72164e-04  2.71438e-04  2.71324e-04  2.71802e-04  2.72910e-04  2.74784e-04  2.77661e-04  2.81837e-04  2.87585e-04  2.95064e-04  3.04252e-04  3.14950e-04  3.26856e-04  3.39732e-04  3.53634e-04  3.69346e-04  3.88445e-04  4.14284e-04  4.52584e-04  5.12781e-04  6.10131e-04  7.69117e-04  1.02882e-03  1.45077e-03  2.12937e-03  3.20348e-03  4.86569e-03  7.36290e-03  1.09799e-02  1.59978e-02  2.26240e-02  3.09012e-02  4.06136e-02  5.12245e-02  6.18764e-02  7.14787e-02  7.88794e-02  8.30887e-02  8.34944e-02  8.00057e-02  7.30791e-02  6.36163e-02  5.27678e-02  4.17000e-02  3.13925e-02  2.25116e-02  1.53763e-02  1.00033e-02  6.19832e-03  3.65788e-03  2.05592e-03  1.10052e-03  5.61063e-04  2.72421e-04  1.25976e-04  5.54823e-05  2.32723e-05  9.29767e-06  3.53750e-06  1.28124e-06  4.39393e-07  1.19374e-07  7.83553e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
3.71518e-06  1.96886e-06  3.88124e-06  8.67876e-06  1.22866e-05  1.77590e-05  2.65971e-05  4.15353e-05  6.27348e-05  8.93811e-05  1.22350e-04  1.55939e-04  1.79759e-04  1.94127e-04  2.14961e-04  2.58082e-04  3.17509e-04  3.58955e-04  3.47146e-04  2.85316e-04  2.12660e-04  1.62033e-04  1.37128e-04  1.26493e-04  1.21127e-04  1.17614e-04  1.15065e-04  1.13795e-04  1.14999e-04  1.19462e-04  1.26350e-04  1.33766e-04  1.40577e-04  1.47433e-04  1.55744e-04  1.65749e-04  1.75754e-04  1.83226e-04  1.86502e-04  1.85729e-04  1.82696e-04  1.79965e-04  1.79801e-04  1.83282e-04  1.89980e-04  1.98360e-04  2.06634e-04  2.13536e-04  2.18630e-04  2.22158e-04  2.24644e-04  2.26526e-04  2.28001e-04  2.29146e-04  2.30143e-04  2.31374e-04  2.33285e-04  2.36126e-04  2.39816e-04  2.44053e-04  2.48584e-04  2.53391e-04  2.58684e-04  2.64714e-04  2.71581e-04  2.79148e-04  2.87074e-04  2.94885e-04  3.02038e-04  3.07957e-04  3.12094e-04  3.14044e-04  3.13668e-04  3.11181e-04  3.07122e-04  3.02236e-04  2.97300e-04  2.92965e-04  2.89645e-04  2.87475e-04  2.86328e-04  2.85885e-04  2.85752e-04  2.85584e-04  2.85194e-04  2.84616e-04  2.84096e-04  2.84015e-04  2.84772e-04  2.86661e-04  2.89798e-04  2.94121e-04  2.99451e-04  3.05588e-04  3.12404e-04  3.19925e-04  3.28418e-04  3.38553e-04  3.51519e-04  3.69409e-04  3.95752e-04  4.36273e-04  5.00188e-04  6.02327e-04  7.66592e-04  1.03138e-03  1.45749e-03  2.13852e-03  3.21227e-03  4.86972e-03  7.35527e-03  1.09501e-02  1.59312e-02  2.25020e-02  3.07040e-02  4.03251e-02  5.08391e-02  6.14056e-02  7.09549e-02  7.83547e-02  8.26268e-02  8.31579e-02  7.98419e-02  7.31083e-02  6.38279e-02  5.31234e-02  4.21441e-02  3.18655e-02  2.29618e-02  1.57677e-02  1.03179e-02  6.43369e-03  3.82270e-03  2.16428e-03  1.16758e-03  6.00194e-04  2.93985e-04  1.37211e-04  6.10220e-05  2.58599e-05  1.04424e-05  4.01773e-06  1.47222e-06  5.10700e-07  1.39414e-07  9.13109e-09  2.94258e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.07373e-06  7.06899e-06  1.05362e-05  1.48537e-05  1.45105e-05  1.53045e-05  2.16181e-05  3.78792e-05  6.01833e-05  8.62134e-05  1.19017e-04  1.52498e-04  1.76010e-04  1.91902e-04  2.14487e-04  2.55117e-04  3.07769e-04  3.42324e-04  3.27439e-04  2.68263e-04  2.02666e-04  1.59773e-04  1.40733e-04  1.33842e-04  1.30223e-04  1.26472e-04  1.22637e-04  1.20665e-04  1.22829e-04  1.29831e-04  1.39953e-04  1.50269e-04  1.58875e-04  1.66000e-04  1.72983e-04  1.80325e-04  1.86894e-04  1.91012e-04  1.92028e-04  1.90792e-04  1.88849e-04  1.87462e-04  1.87288e-04  1.88632e-04  1.91728e-04  1.96724e-04  2.03476e-04  2.11399e-04  2.19532e-04  2.26823e-04  2.32488e-04  2.36258e-04  2.38379e-04  2.39417e-04  2.40009e-04  2.40703e-04  2.41901e-04  2.43845e-04  2.46611e-04  2.50112e-04  2.54156e-04  2.58544e-04  2.63145e-04  2.67927e-04  2.72913e-04  2.78120e-04  2.83526e-04  2.89062e-04  2.94593e-04  2.99883e-04  3.04540e-04  3.08034e-04  3.09813e-04  3.09497e-04  3.07053e-04  3.02840e-04  2.97517e-04  2.91847e-04  2.86504e-04  2.81955e-04  2.78442e-04  2.76024e-04  2.74653e-04  2.74229e-04  2.74632e-04  2.75742e-04  2.77448e-04  2.79656e-04  2.82295e-04  2.85310e-04  2.88654e-04  2.92277e-04  2.96119e-04  3.00127e-04  3.04287e-04  3.08687e-04  3.13598e-04  3.19592e-04  3.27666e-04  3.39370e-04  3.57045e-04  3.84296e-04  4.26720e-04  4.93233e-04  5.98309e-04  7.65570e-04  1.03330e-03  1.46233e-03  2.14623e-03  3.22235e-03  4.88026e-03  7.36155e-03  1.09430e-02  1.58957e-02  2.24181e-02  3.05487e-02  4.00782e-02  5.04900e-02  6.09612e-02  7.04438e-02  7.78267e-02  8.21453e-02  8.27873e-02  7.96330e-02  7.30864e-02  6.39875e-02  5.34311e-02  4.25478e-02  3.23074e-02  2.33904e-02  1.61458e-02  1.06256e-02  6.66657e-03  3.98751e-03  2.27376e-03  1.23603e-03  6.40546e-04  3.16456e-04  1.49044e-04  6.69213e-05  2.86456e-05  1.16895e-05  4.54726e-06  1.68541e-06  5.91304e-07  1.61974e-07  5.28381e-08  3.47591e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.02578e-05  1.50225e-05  1.37825e-05  1.39335e-05  1.00057e-05  1.09856e-05  2.01944e-05  3.74729e-05  5.72264e-05  7.60669e-05  9.93264e-05  1.29120e-04  1.57711e-04  1.83507e-04  2.16065e-04  2.61754e-04  3.12504e-04  3.43022e-04  3.27760e-04  2.70926e-04  2.05444e-04  1.58744e-04  1.34589e-04  1.24038e-04  1.18793e-04  1.14888e-04  1.11849e-04  1.11077e-04  1.14196e-04  1.21667e-04  1.32205e-04  1.43434e-04  1.53209e-04  1.60478e-04  1.65271e-04  1.68219e-04  1.70116e-04  1.71774e-04  1.73967e-04  1.77169e-04  1.81217e-04  1.85449e-04  1.89330e-04  1.92924e-04  1.96773e-04  2.01426e-04  2.07072e-04  2.13425e-04  2.19774e-04  2.25178e-04  2.28855e-04  2.30609e-04  2.30988e-04  2.31025e-04  2.31741e-04  2.33737e-04  2.37089e-04  2.41521e-04  2.46682e-04  2.52343e-04  2.58434e-04  2.64920e-04  2.71638e-04  2.78227e-04  2.84204e-04  2.89161e-04  2.92959e-04  2.95800e-04  2.98127e-04  3.00391e-04  3.02787e-04  3.05109e-04  3.06790e-04  3.07128e-04  3.05581e-04  3.01999e-04  2.96681e-04  2.90280e-04  2.83604e-04  2.77424e-04  2.72338e-04  2.68698e-04  2.66601e-04  2.65927e-04  2.66405e-04  2.67703e-04  2.69526e-04  2.71677e-04  2.74080e-04  2.76772e-04  2.79851e-04  2.83420e-04  2.87541e-04  2.92213e-04  2.97392e-04  3.03049e-04  3.09249e-04  3.16243e-04  3.24537e-04  3.35017e-04  3.49018e-04  3.68591e-04  3.97037e-04  4.39707e-04  5.05436e-04  6.08837e-04  7.73919e-04  1.03957e-03  1.46730e-03  2.15123e-03  3.22869e-03  4.88815e-03  7.36845e-03  1.09417e-02  1.58731e-02  2.23547e-02  3.04213e-02  3.98650e-02  5.01781e-02  6.05542e-02  6.99670e-02  7.73267e-02  8.16834e-02  8.24271e-02  7.94259e-02  7.30599e-02  6.41389e-02  5.37298e-02  4.29441e-02  3.27450e-02  2.38181e-02  1.65259e-02  1.09371e-02  6.90409e-03  4.15689e-03  2.38716e-03  1.30751e-03  6.83049e-04  3.40335e-04  1.61737e-04  7.33100e-05  3.16933e-05  1.30683e-05  5.13914e-06  1.92641e-06  6.83322e-07  2.33497e-07  6.21552e-08  4.08561e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.24069e-05  1.16604e-05  7.62138e-06  8.93104e-06  1.15833e-05  1.91417e-05  2.87055e-05  4.02551e-05  5.21345e-05  6.31559e-05  8.07769e-05  1.07892e-04  1.34594e-04  1.58548e-04  1.90435e-04  2.37687e-04  2.92654e-04  3.29573e-04  3.20810e-04  2.67848e-04  2.02961e-04  1.55242e-04  1.29935e-04  1.18323e-04  1.12311e-04  1.08750e-04  1.07779e-04  1.10354e-04  1.16569e-04  1.25271e-04  1.34739e-04  1.43516e-04  1.50822e-04  1.56587e-04  1.61311e-04  1.65803e-04  1.70746e-04  1.76269e-04  1.81851e-04  1.86629e-04  1.89850e-04  1.91243e-04  1.91154e-04  1.90401e-04  1.89918e-04  1.90423e-04  1.92282e-04  1.95517e-04  1.99833e-04  2.04676e-04  2.09409e-04  2.13573e-04  2.17109e-04  2.20343e-04  2.23739e-04  2.27574e-04  2.31778e-04  2.36024e-04  2.40013e-04  2.43716e-04  2.47423e-04  2.51566e-04  2.56447e-04  2.62054e-04  2.68057e-04  2.73966e-04  2.79352e-04  2.84006e-04  2.87974e-04  2.91471e-04  2.94706e-04  2.97732e-04  3.00365e-04  3.02234e-04  3.02937e-04  3.02213e-04  3.00061e-04  2.96743e-04  2.92691e-04  2.88380e-04  2.84219e-04  2.80504e-04  2.77441e-04  2.75182e-04  2.73869e-04  2.73632e-04  2.74555e-04  2.76632e-04  2.79739e-04  2.83650e-04  2.88079e-04  2.92750e-04  2.97449e-04  3.02066e-04  3.06615e-04  3.11234e-04  3.16186e-04  3.21836e-04  3.28638e-04  3.37146e-04  3.48116e-04  3.62630e-04  3.82468e-04  4.10759e-04  4.52877e-04  5.17926e-04  6.21016e-04  7.86821e-04  1.05491e-03  1.48733e-03  2.17821e-03  3.26403e-03  4.93108e-03  7.41425e-03  1.09801e-02  1.58869e-02  2.23209e-02  3.03138e-02  3.96604e-02  4.98634e-02  6.01340e-02  6.94684e-02  7.67984e-02  8.11889e-02  8.20318e-02  7.91831e-02  7.29987e-02  6.42583e-02  5.40009e-02  4.33184e-02  3.31666e-02  2.42357e-02  1.69009e-02  1.12473e-02  7.14255e-03  4.32833e-03  2.50289e-03  1.38107e-03  7.27170e-04  3.65348e-04  1.75157e-04  8.01307e-05  3.49803e-05  1.45712e-05  5.79145e-06  2.19503e-06  7.94722e-07  2.72206e-07  7.27647e-08  4.77604e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.16153e-05  4.35561e-06  2.51916e-06  6.52229e-06  1.34878e-05  2.33560e-05  3.27957e-05  4.20326e-05  5.32226e-05  6.80778e-05  9.09771e-05  1.21840e-04  1.50615e-04  1.70819e-04  1.90699e-04  2.25000e-04  2.73770e-04  3.10737e-04  3.03997e-04  2.53452e-04  1.92909e-04  1.52303e-04  1.34695e-04  1.28417e-04  1.24747e-04  1.22095e-04  1.22000e-04  1.25093e-04  1.30072e-04  1.35199e-04  1.39824e-04  1.44255e-04  1.48807e-04  1.53463e-04  1.58199e-04  1.63265e-04  1.69044e-04  1.75641e-04  1.82579e-04  1.88859e-04  1.93360e-04  1.95364e-04  1.94956e-04  1.93070e-04  1.91081e-04  1.90156e-04  1.90805e-04  1.92929e-04  1.96188e-04  2.00290e-04  2.04988e-04  2.09942e-04  2.14677e-04  2.18710e-04  2.21727e-04  2.23672e-04  2.24710e-04  2.25138e-04  2.25297e-04  2.25556e-04  2.26333e-04  2.28113e-04  2.31381e-04  2.36483e-04  2.43480e-04  2.52070e-04  2.61638e-04  2.71399e-04  2.80581e-04  2.88581e-04  2.95064e-04  2.99980e-04  3.03515e-04  3.05991e-04  3.07743e-04  3.09008e-04  3.09872e-04  3.10277e-04  3.10093e-04  3.09216e-04  3.07643e-04  3.05489e-04  3.02961e-04  3.00289e-04  2.97673e-04  2.95256e-04  2.93135e-04  2.91393e-04  2.90138e-04  2.89507e-04  2.89648e-04  2.90667e-04  2.92574e-04  2.95271e-04  2.98590e-04  3.02380e-04  3.06596e-04  3.11364e-04  3.16974e-04  3.23852e-04  3.32541e-04  3.43800e-04  3.58740e-04  3.79224e-04  4.08550e-04  4.52332e-04  5.19947e-04  6.26773e-04  7.97673e-04  1.07228e-03  1.51246e-03  2.21178e-03  3.30553e-03  4.97773e-03  7.45976e-03  1.10132e-02  1.58909e-02  2.22738e-02  3.01914e-02  3.94415e-02  4.95365e-02  5.97045e-02  6.89627e-02  7.62636e-02  8.06858e-02  8.16239e-02  7.89225e-02  7.29148e-02  6.43521e-02  5.42459e-02  4.36689e-02  3.35687e-02  2.46390e-02  1.72668e-02  1.15528e-02  7.37956e-03  4.50025e-03  2.61998e-03  1.45616e-03  7.72632e-04  3.91367e-04  1.89255e-04  8.73697e-05  3.85059e-05  1.62011e-05  6.50682e-06  2.49547e-06  9.12981e-07  3.16136e-07  8.48242e-08  5.58743e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.38306e-06  5.75459e-06  3.81983e-06  8.29906e-06  1.37354e-05  1.74029e-05  2.40333e-05  3.49261e-05  4.97953e-05  7.21512e-05  1.04340e-04  1.42404e-04  1.73453e-04  1.89366e-04  2.02854e-04  2.34003e-04  2.80764e-04  3.13197e-04  3.02290e-04  2.51972e-04  1.94174e-04  1.54793e-04  1.36132e-04  1.28476e-04  1.24752e-04  1.22977e-04  1.22730e-04  1.23134e-04  1.23368e-04  1.23750e-04  1.25543e-04  1.29477e-04  1.34810e-04  1.40138e-04  1.44905e-04  1.49797e-04  1.55712e-04  1.62596e-04  1.69384e-04  1.74906e-04  1.78762e-04  1.81419e-04  1.83735e-04  1.86450e-04  1.89935e-04  1.94183e-04  1.98911e-04  2.03711e-04  2.08177e-04  2.12004e-04  2.15032e-04  2.17249e-04  2.18785e-04  2.19930e-04  2.21135e-04  2.22919e-04  2.25683e-04  2.29515e-04  2.34156e-04  2.39161e-04  2.44184e-04  2.49172e-04  2.54357e-04  2.60059e-04  2.66465e-04  2.73524e-04  2.80983e-04  2.88474e-04  2.95583e-04  3.01902e-04  3.07102e-04  3.11053e-04  3.13889e-04  3.15955e-04  3.17626e-04  3.19088e-04  3.20240e-04  3.20761e-04  3.20323e-04  3.18798e-04  3.16352e-04  3.13364e-04  3.10243e-04  3.07228e-04  3.04289e-04  3.01162e-04  2.97511e-04  2.93131e-04  2.88105e-04  2.82861e-04  2.78092e-04  2.74568e-04  2.72917e-04  2.73447e-04  2.76098e-04  2.80508e-04  2.86177e-04  2.92654e-04  2.99665e-04  3.07192e-04  3.15480e-04  3.25052e-04  3.36802e-04  3.52092e-04  3.73098e-04  4.03409e-04  4.48836e-04  5.18818e-04  6.28658e-04  8.03051e-04  1.08143e-03  1.52544e-03  2.22832e-03  3.32462e-03  4.99686e-03  7.47366e-03  1.10125e-02  1.58610e-02  2.21955e-02  3.00431e-02  3.92039e-02  4.91994e-02  5.92733e-02  6.84630e-02  7.57404e-02  8.01977e-02  8.12320e-02  7.86773e-02  7.28449e-02  6.44581e-02  5.45019e-02  4.40296e-02  3.39809e-02  2.50524e-02  1.76427e-02  1.18676e-02  7.62480e-03  4.67902e-03  2.74243e-03  1.53520e-03  8.20811e-04  4.19148e-04  2.04427e-04  9.52265e-05  4.23668e-05  1.80027e-05  7.30688e-06  2.83222e-06  1.04780e-06  3.66730e-07  9.88862e-08  6.51786e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.81781e-05  8.87881e-06  4.02096e-06  8.41885e-06  1.40141e-05  1.67227e-05  2.33677e-05  3.70934e-05  5.38237e-05  7.54609e-05  1.02646e-04  1.29391e-04  1.49264e-04  1.64723e-04  1.88998e-04  2.31465e-04  2.80654e-04  3.07768e-04  2.92454e-04  2.43992e-04  1.91416e-04  1.55378e-04  1.37077e-04  1.29068e-04  1.26211e-04  1.26893e-04  1.30027e-04  1.33675e-04  1.36121e-04  1.37352e-04  1.38854e-04  1.41704e-04  1.45145e-04  1.47495e-04  1.48375e-04  1.49432e-04  1.52651e-04  1.58264e-04  1.64545e-04  1.69428e-04  1.72045e-04  1.72883e-04  1.72940e-04  1.73032e-04  1.73712e-04  1.75520e-04  1.79038e-04  1.84634e-04  1.92109e-04  2.00614e-04  2.08939e-04  2.16009e-04  2.21294e-04  2.24970e-04  2.27797e-04  2.30784e-04  2.34804e-04  2.40316e-04  2.47283e-04  2.55285e-04  2.63722e-04  2.72022e-04  2.79758e-04  2.86669e-04  2.92637e-04  2.97686e-04  3.01993e-04  3.05863e-04  3.09603e-04  3.13356e-04  3.17000e-04  3.20199e-04  3.22579e-04  3.23902e-04  3.24154e-04  3.23490e-04  3.22115e-04  3.20172e-04  3.17706e-04  3.14699e-04  3.11135e-04  3.07064e-04  3.02624e-04  2.98015e-04  2.93457e-04  2.89144e-04  2.85240e-04  2.81890e-04  2.79262e-04  2.77556e-04  2.77000e-04  2.77794e-04  2.80038e-04  2.83681e-04  2.88490e-04  2.94096e-04  3.00074e-04  3.06057e-04  3.11822e-04  3.17355e-04  3.22856e-04  3.28740e-04  3.35663e-04  3.44647e-04  3.57198e-04  3.75664e-04  4.03822e-04  4.47642e-04  5.16658e-04  6.26180e-04  8.00835e-04  1.07993e-03  1.52494e-03  2.22877e-03  3.32522e-03  4.99529e-03  7.46495e-03  1.09877e-02  1.58064e-02  2.20930e-02  2.98724e-02  3.89474e-02  4.88484e-02  5.88344e-02  6.79619e-02  7.52216e-02  7.97185e-02  8.08516e-02  7.84443e-02  7.27864e-02  6.45742e-02  5.47665e-02  4.43980e-02  3.44002e-02  2.54727e-02  1.80254e-02  1.21891e-02  7.87621e-03  4.86315e-03  2.86923e-03  1.61754e-03  8.71330e-04  4.48487e-04  2.20575e-04  1.03658e-04  4.65468e-05  1.99724e-05  8.18852e-06  3.20763e-06  1.19978e-06  4.24311e-07  1.14897e-07  7.55344e-09  2.51020e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.89427e-05  9.05358e-06  3.57929e-06  6.24591e-06  1.09046e-05  1.66803e-05  2.69511e-05  4.27508e-05  5.86357e-05  7.57251e-05  9.72343e-05  1.19018e-04  1.36725e-04  1.54378e-04  1.82057e-04  2.26025e-04  2.77039e-04  3.08750e-04  2.97773e-04  2.49224e-04  1.92881e-04  1.53022e-04  1.32922e-04  1.25026e-04  1.23635e-04  1.27169e-04  1.34569e-04  1.43094e-04  1.49651e-04  1.52937e-04  1.53629e-04  1.52825e-04  1.50782e-04  1.47294e-04  1.43052e-04  1.40095e-04  1.40534e-04  1.44825e-04  1.51414e-04  1.58030e-04  1.63212e-04  1.66819e-04  1.69503e-04  1.71965e-04  1.74619e-04  1.77700e-04  1.81523e-04  1.86557e-04  1.93205e-04  2.01430e-04  2.10493e-04  2.19047e-04  2.25621e-04  2.29266e-04  2.30022e-04  2.28938e-04  2.27660e-04  2.27808e-04  2.30439e-04  2.35802e-04  2.43408e-04  2.52325e-04  2.61535e-04  2.70217e-04  2.77889e-04  2.84409e-04  2.89884e-04  2.94563e-04  2.98737e-04  3.02648e-04  3.06384e-04  3.09822e-04  3.12648e-04  3.14495e-04  3.15128e-04  3.14578e-04  3.13114e-04  3.11086e-04  3.08724e-04  3.06023e-04  3.02772e-04  2.98718e-04  2.93753e-04  2.88039e-04  2.82014e-04  2.76299e-04  2.71545e-04  2.68287e-04  2.66857e-04  2.67356e-04  2.69691e-04  2.73636e-04  2.78896e-04  2.85156e-04  2.92093e-04  2.99386e-04  3.06721e-04  3.13818e-04  3.20458e-04  3.26527e-04  3.32049e-04  3.37209e-04  3.42393e-04  3.48247e-04  3.55828e-04  3.66699e-04  3.83272e-04  4.09365e-04  4.50973e-04  5.17680e-04  6.24949e-04  7.97747e-04  1.07593e-03  1.52165e-03  2.22830e-03  3.32961e-03  5.00531e-03  7.47845e-03  1.09978e-02  1.58002e-02  2.20516e-02  2.97733e-02  3.87694e-02  4.85780e-02  5.84727e-02  6.75293e-02  7.47580e-02  7.92778e-02  8.04918e-02  7.82150e-02  7.27177e-02  6.46703e-02  5.50063e-02  4.47411e-02  3.47972e-02  2.58758e-02  1.83963e-02  1.25037e-02  8.12453e-03  5.04667e-03  2.99674e-03  1.70109e-03  9.23078e-04  4.78828e-04  2.37438e-04  1.12552e-04  5.10023e-05  2.20933e-05  9.14873e-06  3.62121e-06  1.36910e-06  4.89181e-07  1.32883e-07  4.46592e-08  2.95829e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.69121e-06  7.86398e-06  4.92202e-06  7.67309e-06  1.41993e-05  2.15379e-05  3.10843e-05  4.13094e-05  4.81390e-05  5.95980e-05  8.48463e-05  1.19221e-04  1.50615e-04  1.73936e-04  1.96637e-04  2.30571e-04  2.75218e-04  3.08060e-04  3.01698e-04  2.55333e-04  1.97163e-04  1.53494e-04  1.29350e-04  1.17478e-04  1.11724e-04  1.09860e-04  1.11096e-04  1.14665e-04  1.19820e-04  1.25712e-04  1.31181e-04  1.35126e-04  1.37211e-04  1.38094e-04  1.38992e-04  1.40965e-04  1.44342e-04  1.48586e-04  1.52717e-04  1.56072e-04  1.58839e-04  1.61930e-04  1.66308e-04  1.72307e-04  1.79437e-04  1.86739e-04  1.93350e-04  1.98906e-04  2.03613e-04  2.07985e-04  2.12406e-04  2.16767e-04  2.20453e-04  2.22720e-04  2.23230e-04  2.22361e-04  2.21134e-04  2.20829e-04  2.22514e-04  2.26717e-04  2.33321e-04  2.41688e-04  2.50927e-04  2.60165e-04  2.68728e-04  2.76171e-04  2.82230e-04  2.86791e-04  2.89930e-04  2.91962e-04  2.93397e-04  2.94783e-04  2.96495e-04  2.98620e-04  3.00979e-04  3.03266e-04  3.05187e-04  3.06522e-04  3.07100e-04  3.06764e-04  3.05361e-04  3.02796e-04  2.99123e-04  2.94599e-04  2.89679e-04  2.84938e-04  2.80938e-04  2.78099e-04  2.76627e-04  2.76520e-04  2.77652e-04  2.79875e-04  2.83087e-04  2.87239e-04  2.92280e-04  2.98077e-04  3.04380e-04  3.10837e-04  3.17066e-04  3.22757e-04  3.27763e-04  3.32151e-04  3.36220e-04  3.40495e-04  3.45734e-04  3.53023e-04  3.63836e-04  3.80377e-04  4.06197e-04  4.47055e-04  5.12444e-04  6.17976e-04  7.89041e-04  1.06613e-03  1.51205e-03  2.22059e-03  3.32510e-03  5.00382e-03  7.47671e-03  1.09880e-02  1.57690e-02  2.19806e-02  2.96418e-02  3.85587e-02  4.82779e-02  5.80877e-02  6.70825e-02  7.42907e-02  7.88440e-02  8.01482e-02  7.80088e-02  7.26763e-02  6.47957e-02  5.52753e-02  4.51120e-02  3.52197e-02  2.63015e-02  1.87867e-02  1.28345e-02  8.38590e-03  5.24027e-03  3.13173e-03  1.78992e-03  9.78371e-04  5.11433e-04  2.55676e-04  1.22239e-04  5.58917e-05  2.44401e-05  1.02205e-05  4.08704e-06  1.56175e-06  5.63482e-07  1.97482e-07  5.23526e-08  3.44202e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.32656e-06  6.55990e-06  8.00583e-06  1.27956e-05  1.87910e-05  2.52495e-05  3.37259e-05  4.26203e-05  4.86249e-05  5.75746e-05  7.92635e-05  1.14980e-04  1.54809e-04  1.88218e-04  2.17941e-04  2.54135e-04  2.95538e-04  3.21891e-04  3.09666e-04  2.59822e-04  2.00673e-04  1.58361e-04  1.36887e-04  1.27008e-04  1.20487e-04  1.13942e-04  1.07523e-04  1.03417e-04  1.03720e-04  1.08296e-04  1.14791e-04  1.20735e-04  1.25285e-04  1.29017e-04  1.32565e-04  1.35834e-04  1.38285e-04  1.39619e-04  1.40068e-04  1.40245e-04  1.40907e-04  1.42868e-04  1.46943e-04  1.53737e-04  1.63307e-04  1.74922e-04  1.87167e-04  1.98413e-04  2.07421e-04  2.13720e-04  2.17599e-04  2.19785e-04  2.21075e-04  2.22096e-04  2.23220e-04  2.24634e-04  2.26487e-04  2.29031e-04  2.32631e-04  2.37619e-04  2.44078e-04  2.51698e-04  2.59791e-04  2.67470e-04  2.73918e-04  2.78622e-04  2.81488e-04  2.82798e-04  2.83071e-04  2.82902e-04  2.82832e-04  2.83288e-04  2.84558e-04  2.86782e-04  2.89957e-04  2.93935e-04  2.98442e-04  3.03096e-04  3.07437e-04  3.10962e-04  3.13195e-04  3.13784e-04  3.12592e-04  3.09771e-04  3.05757e-04  3.01184e-04  2.96745e-04  2.93035e-04  2.90443e-04  2.89124e-04  2.89051e-04  2.90101e-04  2.92132e-04  2.95013e-04  2.98603e-04  3.02719e-04  3.07117e-04  3.11533e-04  3.15739e-04  3.19608e-04  3.23145e-04  3.26473e-04  3.29793e-04  3.33354e-04  3.37461e-04  3.42565e-04  3.49468e-04  3.59476e-04  3.74822e-04  3.99297e-04  4.39071e-04  5.04135e-04  6.10595e-04  7.84234e-04  1.06574e-03  1.51783e-03  2.23374e-03  3.34566e-03  5.02967e-03  7.50251e-03  1.10040e-02  1.57604e-02  2.19283e-02  2.95246e-02  3.83577e-02  4.79825e-02  5.77013e-02  6.66264e-02  7.38043e-02  7.83797e-02  7.97618e-02  7.77486e-02  7.25725e-02  6.48543e-02  5.54780e-02  4.54216e-02  3.55894e-02  2.66849e-02  1.91456e-02  1.31436e-02  8.63356e-03  5.42603e-03  3.26275e-03  1.87712e-03  1.03324e-03  5.44144e-04  2.74174e-04  1.32172e-04  6.09615e-05  2.69013e-05  1.13576e-05  4.58724e-06  1.77105e-06  6.55102e-07  2.28686e-07  6.07671e-08  4.01098e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.15006e-06  7.41138e-06  9.94957e-06  1.38603e-05  1.35875e-05  1.83330e-05  3.09690e-05  4.54711e-05  5.88413e-05  7.19404e-05  8.75975e-05  1.10563e-04  1.39726e-04  1.69452e-04  2.03025e-04  2.46557e-04  2.91972e-04  3.16602e-04  3.00515e-04  2.48367e-04  1.89513e-04  1.50599e-04  1.35968e-04  1.34750e-04  1.35626e-04  1.33246e-04  1.27729e-04  1.21948e-04  1.18659e-04  1.18610e-04  1.20521e-04  1.22703e-04  1.24597e-04  1.26687e-04  1.29287e-04  1.31908e-04  1.33812e-04  1.34803e-04  1.35265e-04  1.35652e-04  1.36234e-04  1.37403e-04  1.40025e-04  1.45208e-04  1.53557e-04  1.64543e-04  1.76576e-04  1.87719e-04  1.96523e-04  2.02455e-04  2.05852e-04  2.07598e-04  2.08756e-04  2.10233e-04  2.12523e-04  2.15650e-04  2.19368e-04  2.23502e-04  2.28189e-04  2.33825e-04  2.40743e-04  2.48870e-04  2.57596e-04  2.65972e-04  2.73096e-04  2.78461e-04  2.82061e-04  2.84245e-04  2.85500e-04  2.86282e-04  2.86984e-04  2.87968e-04  2.89576e-04  2.92099e-04  2.95699e-04  3.00348e-04  3.05805e-04  3.11628e-04  3.17234e-04  3.21978e-04  3.25276e-04  3.26733e-04  3.26246e-04  3.24021e-04  3.20503e-04  3.16243e-04  3.11755e-04  3.07428e-04  3.03515e-04  3.00185e-04  2.97578e-04  2.95841e-04  2.95112e-04  2.95477e-04  2.96927e-04  2.99346e-04  3.02543e-04  3.06304e-04  3.10452e-04  3.14872e-04  3.19503e-04  3.24309e-04  3.29247e-04  3.34275e-04  3.39405e-04  3.44802e-04  3.50929e-04  3.58752e-04  3.69841e-04  3.86715e-04  4.13400e-04  4.56189e-04  5.25082e-04  6.36112e-04  8.14962e-04  1.10224e-03  1.56053e-03  2.28280e-03  3.40042e-03  5.08781e-03  7.55871e-03  1.10486e-02  1.57786e-02  2.19003e-02  2.94278e-02  3.81712e-02  4.76933e-02  5.73105e-02  6.61535e-02  7.32880e-02  7.78729e-02  7.93228e-02  7.74292e-02  7.24072e-02  6.48537e-02  5.56277e-02  4.56873e-02  3.59257e-02  2.70450e-02  1.94902e-02  1.34454e-02  8.87858e-03  5.61199e-03  3.39536e-03  1.96628e-03  1.08991e-03  5.78256e-04  2.93653e-04  1.42735e-04  6.64070e-05  2.95720e-05  1.26044e-05  5.14150e-06  2.00802e-06  7.49849e-07  2.64324e-07  7.06038e-08  4.66583e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.60302e-06  6.76654e-06  7.93203e-06  1.20226e-05  1.14042e-05  1.63888e-05  2.82663e-05  4.08659e-05  5.49071e-05  7.43592e-05  9.83902e-05  1.24999e-04  1.49925e-04  1.71179e-04  1.98379e-04  2.41176e-04  2.90571e-04  3.18531e-04  3.00404e-04  2.42062e-04  1.77289e-04  1.35792e-04  1.22733e-04  1.26021e-04  1.31912e-04  1.33362e-04  1.30221e-04  1.25541e-04  1.22166e-04  1.21338e-04  1.22796e-04  1.25521e-04  1.28574e-04  1.31510e-04  1.34212e-04  1.36562e-04  1.38385e-04  1.39598e-04  1.40213e-04  1.40207e-04  1.39603e-04  1.38788e-04  1.38646e-04  1.40216e-04  1.44095e-04  1.50104e-04  1.57434e-04  1.65125e-04  1.72474e-04  1.79166e-04  1.85158e-04  1.90535e-04  1.95431e-04  2.00003e-04  2.04391e-04  2.08663e-04  2.12848e-04  2.17059e-04  2.21606e-04  2.26922e-04  2.33300e-04  2.40646e-04  2.48459e-04  2.56075e-04  2.62977e-04  2.68946e-04  2.74002e-04  2.78253e-04  2.81816e-04  2.84858e-04  2.87664e-04  2.90641e-04  2.94226e-04  2.98760e-04  3.04374e-04  3.10947e-04  3.18104e-04  3.25263e-04  3.31717e-04  3.36771e-04  3.39908e-04  3.40937e-04  3.40066e-04  3.37841e-04  3.34966e-04  3.32082e-04  3.29578e-04  3.27521e-04  3.25722e-04  3.23881e-04  3.21748e-04  3.19232e-04  3.16421e-04  3.13538e-04  3.10865e-04  3.08671e-04  3.07174e-04  3.06517e-04  3.06770e-04  3.07928e-04  3.09927e-04  3.12666e-04  3.16051e-04  3.20043e-04  3.24710e-04  3.30262e-04  3.37072e-04  3.45719e-04  3.57099e-04  3.72496e-04  3.93960e-04  4.24961e-04  4.71261e-04  5.42469e-04  6.54441e-04  8.32923e-04  1.11878e-03  1.57495e-03  2.29458e-03  3.40880e-03  5.09092e-03  7.55245e-03  1.10254e-02  1.57267e-02  2.18039e-02  2.92693e-02  3.79352e-02  4.73716e-02  5.69080e-02  6.56918e-02  7.28049e-02  7.74185e-02  7.89502e-02  7.71841e-02  7.23181e-02  6.49260e-02  5.58433e-02  4.60097e-02  3.63088e-02  2.74427e-02  1.98641e-02  1.37695e-02  9.14026e-03  5.81009e-03  3.53657e-03  2.06134e-03  1.15049e-03  6.14865e-04  3.14658e-04  1.54191e-04  7.23509e-05  3.25079e-05  1.39858e-05  5.76216e-06  2.27286e-06  8.57706e-07  3.05262e-07  8.18890e-08  5.42094e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.82572e-06  7.08205e-06  7.22482e-06  9.22716e-06  1.20738e-05  2.01191e-05  2.93684e-05  3.96817e-05  5.50704e-05  7.79694e-05  1.07501e-04  1.38165e-04  1.62565e-04  1.81670e-04  2.07399e-04  2.48288e-04  2.95254e-04  3.20796e-04  3.00111e-04  2.39794e-04  1.74437e-04  1.32670e-04  1.17941e-04  1.18107e-04  1.20766e-04  1.19913e-04  1.15776e-04  1.11683e-04  1.10620e-04  1.13544e-04  1.19575e-04  1.26787e-04  1.32998e-04  1.36772e-04  1.38218e-04  1.38702e-04  1.39580e-04  1.41101e-04  1.42366e-04  1.42238e-04  1.40398e-04  1.37743e-04  1.35873e-04  1.36157e-04  1.39122e-04  1.44503e-04  1.51652e-04  1.59865e-04  1.68443e-04  1.76672e-04  1.83921e-04  1.89863e-04  1.94640e-04  1.98802e-04  2.03035e-04  2.07815e-04  2.13240e-04  2.19090e-04  2.25040e-04  2.30808e-04  2.36141e-04  2.40741e-04  2.44289e-04  2.46605e-04  2.47830e-04  2.48471e-04  2.49272e-04  2.50986e-04  2.54165e-04  2.59040e-04  2.65516e-04  2.73247e-04  2.81765e-04  2.90597e-04  2.99334e-04  3.07622e-04  3.15102e-04  3.21357e-04  3.25940e-04  3.28483e-04  3.28865e-04  3.27333e-04  3.24517e-04  3.21301e-04  3.18601e-04  3.17118e-04  3.17153e-04  3.18539e-04  3.20711e-04  3.22878e-04  3.24241e-04  3.24201e-04  3.22492e-04  3.19220e-04  3.14817e-04  3.09920e-04  3.05243e-04  3.01439e-04  2.99008e-04  2.98231e-04  2.99162e-04  3.01658e-04  3.05457e-04  3.10270e-04  3.15873e-04  3.22176e-04  3.29258e-04  3.37386e-04  3.47058e-04  3.59124e-04  3.74865e-04  3.96399e-04  4.27336e-04  4.73652e-04  5.45215e-04  6.58155e-04  8.38443e-04  1.12705e-03  1.58679e-03  2.31031e-03  3.42763e-03  5.11017e-03  7.56657e-03  1.10251e-02  1.56984e-02  2.17310e-02  2.91338e-02  3.77220e-02  4.70739e-02  5.65317e-02  6.52590e-02  7.23536e-02  7.69975e-02  7.86109e-02  7.69703e-02  7.22567e-02  6.50215e-02  5.60775e-02  4.63469e-02  3.67038e-02  2.78501e-02  2.02463e-02  1.41009e-02  9.40845e-03  6.01377e-03  3.68236e-03  2.15998e-03  1.21371e-03  6.53310e-04  3.36869e-04  1.66395e-04  7.87329e-05  3.56869e-05  1.54957e-05  6.44527e-06  2.56775e-06  9.79022e-07  3.51628e-07  9.47677e-08  6.24769e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.13265e-05  8.15117e-06  7.53744e-06  9.46634e-06  1.44577e-05  2.35830e-05  2.91833e-05  3.61925e-05  5.17377e-05  7.43577e-05  1.01753e-04  1.30007e-04  1.54152e-04  1.76269e-04  2.04865e-04  2.43857e-04  2.84014e-04  3.03723e-04  2.84906e-04  2.34094e-04  1.79239e-04  1.42399e-04  1.25392e-04  1.19402e-04  1.16625e-04  1.13440e-04  1.09831e-04  1.07582e-04  1.07897e-04  1.10591e-04  1.15001e-04  1.20472e-04  1.25958e-04  1.30197e-04  1.32722e-04  1.34295e-04  1.36126e-04  1.38763e-04  1.41755e-04  1.44231e-04  1.45747e-04  1.46681e-04  1.47940e-04  1.50284e-04  1.53855e-04  1.58231e-04  1.62839e-04  1.67337e-04  1.71707e-04  1.76095e-04  1.80635e-04  1.85389e-04  1.90403e-04  1.95774e-04  2.01598e-04  2.07824e-04  2.14127e-04  2.19946e-04  2.24707e-04  2.28091e-04  2.30161e-04  2.31273e-04  2.31872e-04  2.32330e-04  2.32923e-04  2.33911e-04  2.35619e-04  2.38412e-04  2.42578e-04  2.48199e-04  2.55108e-04  2.62956e-04  2.71354e-04  2.79965e-04  2.88516e-04  2.96728e-04  3.04245e-04  3.10626e-04  3.15442e-04  3.18428e-04  3.19623e-04  3.19404e-04  3.18407e-04  3.17345e-04  3.16808e-04  3.17105e-04  3.18207e-04  3.19777e-04  3.21285e-04  3.22152e-04  3.21904e-04  3.20283e-04  3.17301e-04  3.13223e-04  3.08495e-04  3.03654e-04  2.99243e-04  2.95737e-04  2.93505e-04  2.92770e-04  2.93597e-04  2.95893e-04  2.99442e-04  3.03961e-04  3.09179e-04  3.14910e-04  3.21116e-04  3.27943e-04  3.35752e-04  3.45169e-04  3.57211e-04  3.73340e-04  3.95830e-04  4.28426e-04  4.77157e-04  5.51882e-04  6.68680e-04  8.53471e-04  1.14719e-03  1.61258e-03  2.34203e-03  3.46487e-03  5.15098e-03  7.60633e-03  1.10553e-02  1.57062e-02  2.16990e-02  2.90427e-02  3.75542e-02  4.68186e-02  5.61905e-02  6.48497e-02  7.19105e-02  7.65674e-02  7.82453e-02  7.67149e-02  7.21424e-02  6.50579e-02  5.62520e-02  4.66285e-02  3.70509e-02  2.82194e-02  2.06003e-02  1.44131e-02  9.66466e-03  6.21080e-03  3.82502e-03  2.25756e-03  1.27691e-03  6.92137e-04  3.59531e-04  1.78975e-04  8.53805e-05  3.90339e-05  1.71015e-05  7.18008e-06  2.88854e-06  1.11245e-06  4.03176e-07  1.08939e-07  7.20104e-09  2.49085e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.53798e-06  5.06790e-06  6.40536e-06  8.89822e-06  1.24144e-05  1.98750e-05  2.49193e-05  2.98453e-05  4.11756e-05  6.05065e-05  8.87378e-05  1.23251e-04  1.56309e-04  1.84145e-04  2.11614e-04  2.45650e-04  2.83670e-04  3.07190e-04  2.94634e-04  2.46966e-04  1.90292e-04  1.48651e-04  1.26801e-04  1.18069e-04  1.15331e-04  1.14245e-04  1.13423e-04  1.13284e-04  1.13900e-04  1.14454e-04  1.14509e-04  1.14498e-04  1.14893e-04  1.15810e-04  1.17508e-04  1.20581e-04  1.25416e-04  1.31731e-04  1.38750e-04  1.45699e-04  1.52149e-04  1.58058e-04  1.63581e-04  1.68731e-04  1.73150e-04  1.76224e-04  1.77534e-04  1.77279e-04  1.76342e-04  1.75903e-04  1.76903e-04  1.79699e-04  1.84097e-04  1.89634e-04  1.95824e-04  2.02203e-04  2.08272e-04  2.13514e-04  2.17601e-04  2.20626e-04  2.23163e-04  2.26023e-04  2.29864e-04  2.34888e-04  2.40810e-04  2.47078e-04  2.53166e-04  2.58744e-04  2.63680e-04  2.67951e-04  2.71603e-04  2.74791e-04  2.77856e-04  2.81298e-04  2.85618e-04  2.91089e-04  2.97597e-04  3.04659e-04  3.11617e-04  3.17904e-04  3.23233e-04  3.27627e-04  3.31290e-04  3.34413e-04  3.37012e-04  3.38885e-04  3.39675e-04  3.39005e-04  3.36621e-04  3.32494e-04  3.26860e-04  3.20192e-04  3.13123e-04  3.06332e-04  3.00432e-04  2.95879e-04  2.92918e-04  2.91583e-04  2.91724e-04  2.93065e-04  2.95272e-04  2.98023e-04  3.01070e-04  3.04283e-04  3.07678e-04  3.11404e-04  3.15715e-04  3.20931e-04  3.27419e-04  3.35599e-04  3.46030e-04  3.59602e-04  3.77478e-04  4.01836e-04  4.36233e-04  4.86624e-04  5.62909e-04  6.81374e-04  8.68321e-04  1.16520e-03  1.63525e-03  2.37103e-03  3.50133e-03  5.19431e-03  7.65270e-03  1.10962e-02  1.57273e-02  2.16808e-02  2.89627e-02  3.73910e-02  4.65581e-02  5.58315e-02  6.44085e-02  7.14211e-02  7.60780e-02  7.78103e-02  7.63843e-02  7.19517e-02  6.50214e-02  5.63611e-02  4.68549e-02  3.73544e-02  2.85567e-02  2.09327e-02  1.47122e-02  9.91397e-03  6.40509e-03  3.96737e-03  2.35598e-03  1.34131e-03  7.32105e-04  3.83090e-04  1.92181e-04  9.24288e-05  4.26173e-05  1.88385e-05  7.98328e-06  3.24288e-06  1.26152e-06  4.61053e-07  1.25241e-07  4.37612e-08  2.90007e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.33196e-06  5.20956e-06  8.48991e-06  9.68690e-06  9.07675e-06  1.44116e-05  2.52386e-05  3.56791e-05  4.51747e-05  5.87001e-05  8.12741e-05  1.11970e-04  1.44004e-04  1.71328e-04  1.95012e-04  2.23442e-04  2.60914e-04  2.92240e-04  2.90262e-04  2.48409e-04  1.91225e-04  1.46367e-04  1.22107e-04  1.12599e-04  1.10082e-04  1.09611e-04  1.09233e-04  1.08854e-04  1.08660e-04  1.08535e-04  1.08541e-04  1.08950e-04  1.09798e-04  1.11098e-04  1.13446e-04  1.17804e-04  1.24576e-04  1.33133e-04  1.42215e-04  1.50615e-04  1.57641e-04  1.63293e-04  1.68100e-04  1.72632e-04  1.76993e-04  1.80714e-04  1.83149e-04  1.83983e-04  1.83441e-04  1.82137e-04  1.80781e-04  1.80012e-04  1.80373e-04  1.82297e-04  1.85995e-04  1.91278e-04  1.97533e-04  2.03926e-04  2.09762e-04  2.14758e-04  2.19075e-04  2.23109e-04  2.27201e-04  2.31444e-04  2.35702e-04  2.39773e-04  2.43578e-04  2.47239e-04  2.51012e-04  2.55145e-04  2.59784e-04  2.64964e-04  2.70681e-04  2.76932e-04  2.83711e-04  2.90944e-04  2.98454e-04  3.05984e-04  3.13291e-04  3.20228e-04  3.26774e-04  3.32976e-04  3.38844e-04  3.44244e-04  3.48869e-04  3.52274e-04  3.53994e-04  3.53669e-04  3.51162e-04  3.46601e-04  3.40380e-04  3.33090e-04  3.25427e-04  3.18092e-04  3.11703e-04  3.06726e-04  3.03441e-04  3.01929e-04  3.02096e-04  3.03695e-04  3.06375e-04  3.09735e-04  3.13381e-04  3.17004e-04  3.20430e-04  3.23665e-04  3.26893e-04  3.30443e-04  3.34736e-04  3.40233e-04  3.47422e-04  3.56926e-04  3.69478e-04  3.86314e-04  4.09534e-04  4.42732e-04  4.92006e-04  5.67533e-04  6.85985e-04  8.74107e-04  1.17372e-03  1.64822e-03  2.38983e-03  3.52627e-03  5.22355e-03  7.68110e-03  1.11142e-02  1.57205e-02  2.16306e-02  2.88487e-02  3.71953e-02  4.62702e-02  5.54543e-02  6.39607e-02  7.09384e-02  7.56084e-02  7.74060e-02  7.60922e-02  7.18037e-02  6.50284e-02  5.65117e-02  4.71191e-02  3.76910e-02  2.89219e-02  2.12882e-02  1.50299e-02  1.01779e-02  6.61059e-03  4.11803e-03  2.46037e-03  1.40983e-03  7.74800e-04  4.08380e-04  2.06438e-04  1.00085e-04  4.65368e-05  2.07527e-05  8.87545e-06  3.63991e-06  1.42987e-06  5.27190e-07  1.91269e-07  5.08217e-08  3.37816e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.52048e-06  5.70773e-06  1.00891e-05  1.17818e-05  9.93483e-06  1.47768e-05  2.71376e-05  3.96714e-05  4.93999e-05  5.83553e-05  7.18251e-05  9.21780e-05  1.16611e-04  1.41033e-04  1.65918e-04  1.97261e-04  2.36436e-04  2.67163e-04  2.64268e-04  2.23945e-04  1.71257e-04  1.32384e-04  1.13930e-04  1.09044e-04  1.09911e-04  1.12116e-04  1.13788e-04  1.14148e-04  1.12899e-04  1.10573e-04  1.08783e-04  1.09285e-04  1.12634e-04  1.18032e-04  1.24357e-04  1.30909e-04  1.37292e-04  1.43050e-04  1.47649e-04  1.50701e-04  1.52209e-04  1.52710e-04  1.53173e-04  1.54592e-04  1.57500e-04  1.61745e-04  1.66638e-04  1.71312e-04  1.75067e-04  1.77571e-04  1.78925e-04  1.79626e-04  1.80430e-04  1.82125e-04  1.85262e-04  1.89952e-04  1.95836e-04  2.02224e-04  2.08317e-04  2.13425e-04  2.17109e-04  2.19261e-04  2.20112e-04  2.20154e-04  2.20006e-04  2.20274e-04  2.21462e-04  2.23940e-04  2.27952e-04  2.33619e-04  2.40937e-04  2.49769e-04  2.59840e-04  2.70758e-04  2.82047e-04  2.93220e-04  3.03856e-04  3.13664e-04  3.22500e-04  3.30323e-04  3.37134e-04  3.42920e-04  3.47643e-04  3.51272e-04  3.53821e-04  3.55372e-04  3.56062e-04  3.56035e-04  3.55394e-04  3.54168e-04  3.52316e-04  3.49760e-04  3.46444e-04  3.42396e-04  3.37757e-04  3.32794e-04  3.27857e-04  3.23331e-04  3.19574e-04  3.16864e-04  3.15359e-04  3.15080e-04  3.15924e-04  3.17699e-04  3.20184e-04  3.23191e-04  3.26621e-04  3.30485e-04  3.34895e-04  3.40031e-04  3.46119e-04  3.53444e-04  3.62415e-04  3.73699e-04  3.88507e-04  4.09056e-04  4.39180e-04  4.85337e-04  5.58135e-04  6.74678e-04  8.62061e-04  1.16229e-03  1.63864e-03  2.38284e-03  3.52146e-03  5.21865e-03  7.67105e-03  1.10904e-02  1.56706e-02  2.15394e-02  2.86999e-02  3.69754e-02  4.59731e-02  5.50854e-02  6.35403e-02  7.05007e-02  7.51982e-02  7.70710e-02  7.58738e-02  7.17287e-02  6.51035e-02  5.67226e-02  4.74347e-02  3.80698e-02  2.93210e-02  2.16703e-02  1.53681e-02  1.04575e-02  6.82775e-03  4.27721e-03  2.57082e-03  1.48253e-03  8.20269e-04  4.35437e-04  2.21774e-04  1.08371e-04  5.08077e-05  2.28538e-05  9.86258e-06  4.08279e-06  1.61955e-06  6.17509e-07  2.20739e-07  5.89783e-08  3.90858e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.26740e-06  5.08215e-06  9.16401e-06  1.04693e-05  1.22471e-05  2.11736e-05  3.10256e-05  3.76300e-05  4.44131e-05  5.53486e-05  7.20852e-05  9.40853e-05  1.19309e-04  1.43436e-04  1.67141e-04  1.98539e-04  2.37665e-04  2.64021e-04  2.53470e-04  2.08211e-04  1.56003e-04  1.20450e-04  1.05259e-04  1.02963e-04  1.06014e-04  1.10145e-04  1.13754e-04  1.16374e-04  1.17774e-04  1.18328e-04  1.19226e-04  1.21519e-04  1.25115e-04  1.29054e-04  1.32624e-04  1.35822e-04  1.38822e-04  1.41395e-04  1.43044e-04  1.43567e-04  1.43394e-04  1.43448e-04  1.44707e-04  1.47753e-04  1.52534e-04  1.58383e-04  1.64293e-04  1.69305e-04  1.72850e-04  1.74873e-04  1.75695e-04  1.75793e-04  1.75679e-04  1.75904e-04  1.77036e-04  1.79528e-04  1.83531e-04  1.88796e-04  1.94721e-04  2.00537e-04  2.05555e-04  2.09390e-04  2.12087e-04  2.14086e-04  2.16013e-04  2.18409e-04  2.21542e-04  2.25403e-04  2.29863e-04  2.34874e-04  2.40554e-04  2.47120e-04  2.54699e-04  2.63167e-04  2.72122e-04  2.81013e-04  2.89337e-04  2.96800e-04  3.03337e-04  3.09036e-04  3.14010e-04  3.18330e-04  3.22017e-04  3.25105e-04  3.27684e-04  3.29913e-04  3.31970e-04  3.33980e-04  3.35948e-04  3.37738e-04  3.39104e-04  3.39764e-04  3.39484e-04  3.38154e-04  3.35808e-04  3.32626e-04  3.28885e-04  3.24919e-04  3.21075e-04  3.17681e-04  3.15021e-04  3.13322e-04  3.12726e-04  3.13283e-04  3.14943e-04  3.17576e-04  3.20994e-04  3.24995e-04  3.29408e-04  3.34133e-04  3.39178e-04  3.44697e-04  3.51025e-04  3.58768e-04  3.68872e-04  3.82859e-04  4.03225e-04  4.33995e-04  4.81701e-04  5.56910e-04  6.76602e-04  8.67704e-04  1.17202e-03  1.65256e-03  2.40058e-03  3.54182e-03  5.23892e-03  7.68617e-03  1.10922e-02  1.56474e-02  2.14765e-02  2.85818e-02  3.67886e-02  4.57111e-02  5.47524e-02  6.31545e-02  7.00942e-02  7.48133e-02  7.67533e-02  7.56636e-02  7.16530e-02  6.51705e-02  5.69203e-02  4.77344e-02  3.84328e-02  2.97062e-02  2.20416e-02  1.56989e-02  1.07327e-02  7.04298e-03  4.43607e-03  2.68182e-03  1.55613e-03  8.66650e-04  4.63256e-04  2.37672e-04  1.17034e-04  5.53123e-05  2.50904e-05  1.09233e-05  4.56348e-06  1.83049e-06  7.03698e-07  2.53653e-07  6.80177e-08  4.49834e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.16607e-05  9.62270e-06  6.48751e-06  5.27944e-06  1.07111e-05  2.24448e-05  3.10303e-05  3.57631e-05  4.60944e-05  6.71706e-05  9.55044e-05  1.24891e-04  1.49136e-04  1.65236e-04  1.80369e-04  2.07351e-04  2.45676e-04  2.71631e-04  2.59084e-04  2.10664e-04  1.55431e-04  1.17747e-04  1.01279e-04  9.79347e-05  9.95486e-05  1.01983e-04  1.04566e-04  1.07815e-04  1.11715e-04  1.15702e-04  1.19205e-04  1.21709e-04  1.22779e-04  1.22472e-04  1.21662e-04  1.21656e-04  1.23381e-04  1.26902e-04  1.31609e-04  1.36663e-04  1.41396e-04  1.45594e-04  1.49626e-04  1.54181e-04  1.59672e-04  1.65731e-04  1.71281e-04  1.75158e-04  1.76809e-04  1.76523e-04  1.75107e-04  1.73371e-04  1.71863e-04  1.70931e-04  1.70872e-04  1.71946e-04  1.74282e-04  1.77817e-04  1.82356e-04  1.87679e-04  1.93570e-04  1.99766e-04  2.05919e-04  2.11644e-04  2.16667e-04  2.20941e-04  2.24658e-04  2.28151e-04  2.31758e-04  2.35750e-04  2.40312e-04  2.45546e-04  2.51441e-04  2.57836e-04  2.64423e-04  2.70817e-04  2.76661e-04  2.81724e-04  2.85943e-04  2.89403e-04  2.92307e-04  2.94931e-04  2.97592e-04  3.00601e-04  3.04206e-04  3.08518e-04  3.13472e-04  3.18828e-04  3.24221e-04  3.29247e-04  3.33538e-04  3.36820e-04  3.38918e-04  3.39740e-04  3.39254e-04  3.37479e-04  3.34522e-04  3.30608e-04  3.26108e-04  3.21516e-04  3.17379e-04  3.14192e-04  3.12302e-04  3.11848e-04  3.12764e-04  3.14824e-04  3.17723e-04  3.21162e-04  3.24913e-04  3.28865e-04  3.33035e-04  3.37581e-04  3.42797e-04  3.49148e-04  3.57324e-04  3.68306e-04  3.83592e-04  4.05588e-04  4.38186e-04  4.87761e-04  5.64767e-04  6.86161e-04  8.78979e-04  1.18525e-03  1.66821e-03  2.41919e-03  3.56346e-03  5.26240e-03  7.70797e-03  1.11054e-02  1.56408e-02  2.14354e-02  2.84891e-02  3.66288e-02  4.54741e-02  5.44388e-02  6.27786e-02  6.96847e-02  7.44103e-02  7.64022e-02  7.54064e-02  7.15199e-02  6.51740e-02  5.70538e-02  4.79738e-02  3.87429e-02  3.00481e-02  2.23797e-02  1.60061e-02  1.09925e-02  7.24891e-03  4.58995e-03  2.79059e-03  1.62903e-03  9.13079e-04  4.91392e-04  2.53915e-04  1.25976e-04  6.00102e-05  2.74472e-05  1.20529e-05  5.08240e-06  2.05720e-06  7.98501e-07  2.90104e-07  7.80707e-08  5.16326e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.19419e-05  1.45252e-05  4.50854e-06  1.60760e-06  4.98389e-06  1.41530e-05  2.49313e-05  3.39627e-05  4.71294e-05  7.02545e-05  1.01931e-04  1.34612e-04  1.57962e-04  1.70185e-04  1.82543e-04  2.07031e-04  2.41259e-04  2.64183e-04  2.52520e-04  2.07543e-04  1.55824e-04  1.21073e-04  1.06724e-04  1.03904e-04  1.04365e-04  1.04796e-04  1.05131e-04  1.06040e-04  1.07621e-04  1.09279e-04  1.10266e-04  1.10367e-04  1.10172e-04  1.10741e-04  1.12974e-04  1.17199e-04  1.23233e-04  1.30698e-04  1.39119e-04  1.47701e-04  1.55272e-04  1.60809e-04  1.64142e-04  1.66058e-04  1.67641e-04  1.69469e-04  1.71395e-04  1.72950e-04  1.73874e-04  1.74302e-04  1.74563e-04  1.74892e-04  1.75346e-04  1.75911e-04  1.76622e-04  1.77584e-04  1.78913e-04  1.80733e-04  1.83246e-04  1.86751e-04  1.91547e-04  1.97714e-04  2.04961e-04  2.12674e-04  2.20177e-04  2.27017e-04  2.33101e-04  2.38601e-04  2.43746e-04  2.48665e-04  2.53370e-04  2.57853e-04  2.62198e-04  2.66612e-04  2.71358e-04  2.76629e-04  2.82443e-04  2.88609e-04  2.94797e-04  3.00663e-04  3.05988e-04  3.10756e-04  3.15140e-04  3.19407e-04  3.23799e-04  3.28436e-04  3.33279e-04  3.38150e-04  3.42786e-04  3.46901e-04  3.50219e-04  3.52508e-04  3.53583e-04  3.53322e-04  3.51680e-04  3.48715e-04  3.44609e-04  3.39676e-04  3.34341e-04  3.29088e-04  3.24373e-04  3.20541e-04  3.17772e-04  3.16070e-04  3.15305e-04  3.15285e-04  3.15830e-04  3.16827e-04  3.18251e-04  3.20153e-04  3.22641e-04  3.25861e-04  3.29989e-04  3.35258e-04  3.42012e-04  3.50798e-04  3.62453e-04  3.78369e-04  4.00905e-04  4.33977e-04  4.84088e-04  5.61914e-04  6.84729e-04  8.79925e-04  1.18985e-03  1.67789e-03  2.43510e-03  3.58582e-03  5.28957e-03  7.73533e-03  1.11243e-02  1.56384e-02  2.13945e-02  2.83909e-02  3.64559e-02  4.52154e-02  5.40941e-02  6.23621e-02  6.92257e-02  7.39503e-02  7.59883e-02  7.50831e-02  7.13204e-02  6.51141e-02  5.71294e-02  4.81630e-02  3.90120e-02  3.03585e-02  2.26953e-02  1.62985e-02  1.12434e-02  7.45033e-03  4.74213e-03  2.89924e-03  1.70256e-03  9.60339e-04  5.20294e-04  2.70753e-04  1.35331e-04  6.49709e-05  2.99595e-05  1.32698e-05  5.64504e-06  2.30615e-06  9.03702e-07  3.30784e-07  8.94069e-08  5.92549e-09  2.10252e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
2.06938e-05  1.09771e-05  3.47490e-06  2.84475e-06  5.03889e-06  1.36367e-05  2.53630e-05  3.20460e-05  3.90579e-05  5.61524e-05  8.34680e-05  1.14678e-04  1.42060e-04  1.61861e-04  1.80805e-04  2.09659e-04  2.46763e-04  2.70937e-04  2.58933e-04  2.13272e-04  1.61598e-04  1.27127e-04  1.12079e-04  1.07427e-04  1.06061e-04  1.05621e-04  1.05870e-04  1.06857e-04  1.08429e-04  1.10037e-04  1.11037e-04  1.11428e-04  1.12048e-04  1.13947e-04  1.17665e-04  1.23110e-04  1.29970e-04  1.38080e-04  1.47195e-04  1.56472e-04  1.64447e-04  1.69771e-04  1.72037e-04  1.71917e-04  1.70557e-04  1.68865e-04  1.67249e-04  1.65864e-04  1.64937e-04  1.64837e-04  1.65879e-04  1.68105e-04  1.71223e-04  1.74729e-04  1.78112e-04  1.81020e-04  1.83370e-04  1.85373e-04  1.87470e-04  1.90172e-04  1.93882e-04  1.98772e-04  2.04781e-04  2.11721e-04  2.19389e-04  2.27616e-04  2.36205e-04  2.44837e-04  2.53031e-04  2.60233e-04  2.66003e-04  2.70225e-04  2.73199e-04  2.75575e-04  2.78133e-04  2.81513e-04  2.86008e-04  2.91529e-04  2.97729e-04  3.04215e-04  3.10736e-04  3.17250e-04  3.23853e-04  3.30634e-04  3.37535e-04  3.44296e-04  3.50493e-04  3.55647e-04  3.59350e-04  3.61347e-04  3.61578e-04  3.60160e-04  3.57343e-04  3.53468e-04  3.48912e-04  3.44051e-04  3.39218e-04  3.34676e-04  3.30599e-04  3.27078e-04  3.24136e-04  3.21751e-04  3.19885e-04  3.18498e-04  3.17551e-04  3.17009e-04  3.16840e-04  3.17026e-04  3.17584e-04  3.18583e-04  3.20164e-04  3.22530e-04  3.25925e-04  3.30603e-04  3.36811e-04  3.44823e-04  3.55042e-04  3.68124e-04  3.85307e-04  4.08882e-04  4.42818e-04  4.93789e-04  5.72740e-04  6.97251e-04  8.94995e-04  1.20848e-03  1.70102e-03  2.46319e-03  3.61827e-03  5.32390e-03  7.76625e-03  1.11429e-02  1.56317e-02  2.13463e-02  2.82833e-02  3.62731e-02  4.49478e-02  5.37430e-02  6.19425e-02  6.87673e-02  7.34941e-02  7.55808e-02  7.47677e-02  7.11293e-02  6.50623e-02  5.72124e-02  4.83592e-02  3.92876e-02  3.06754e-02  2.30174e-02  1.65972e-02  1.15004e-02  7.65731e-03  4.89912e-03  3.01184e-03  1.77915e-03  1.00984e-03  5.50754e-04  2.88615e-04  1.45324e-04  7.03087e-05  3.26847e-05  1.45992e-05  6.26546e-06  2.58314e-06  1.02178e-06  3.76742e-07  1.02385e-07  3.66710e-08  2.43936e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.35336e-05  6.47846e-06  5.48084e-06  8.49782e-06  1.16804e-05  1.86097e-05  2.60603e-05  2.78648e-05  3.20405e-05  4.92285e-05  7.66337e-05  1.06116e-04  1.32193e-04  1.51744e-04  1.70764e-04  2.02786e-04  2.47965e-04  2.81075e-04  2.73841e-04  2.28370e-04  1.74750e-04  1.37657e-04  1.19621e-04  1.12268e-04  1.09421e-04  1.09057e-04  1.10593e-04  1.13429e-04  1.16722e-04  1.19507e-04  1.21229e-04  1.22114e-04  1.22745e-04  1.23451e-04  1.24303e-04  1.25571e-04  1.27969e-04  1.32280e-04  1.38603e-04  1.45927e-04  1.52547e-04  1.57045e-04  1.59032e-04  1.59133e-04  1.58366e-04  1.57492e-04  1.56812e-04  1.56418e-04  1.56551e-04  1.57691e-04  1.60335e-04  1.64641e-04  1.70220e-04  1.76214e-04  1.81637e-04  1.85809e-04  1.88653e-04  1.90709e-04  1.92842e-04  1.95819e-04  1.99967e-04  2.05104e-04  2.10756e-04  2.16516e-04  2.22314e-04  2.28423e-04  2.35211e-04  2.42799e-04  2.50856e-04  2.58665e-04  2.65415e-04  2.70568e-04  2.74096e-04  2.76474e-04  2.78449e-04  2.80715e-04  2.83652e-04  2.87260e-04  2.91291e-04  2.95468e-04  2.99679e-04  3.04030e-04  3.08766e-04  3.14099e-04  3.20055e-04  3.26399e-04  3.32665e-04  3.38274e-04  3.42689e-04  3.45559e-04  3.46796e-04  3.46571e-04  3.45243e-04  3.43237e-04  3.40937e-04  3.38601e-04  3.36340e-04  3.34126e-04  3.31855e-04  3.29409e-04  3.26734e-04  3.23880e-04  3.21020e-04  3.18416e-04  3.16347e-04  3.15033e-04  3.14567e-04  3.14907e-04  3.15913e-04  3.17427e-04  3.19366e-04  3.21767e-04  3.24787e-04  3.28660e-04  3.33643e-04  3.39978e-04  3.47942e-04  3.57957e-04  3.70734e-04  3.87603e-04  4.10974e-04  4.44937e-04  4.96274e-04  5.76011e-04  7.01787e-04  9.01316e-04  1.21711e-03  1.71236e-03  2.47730e-03  3.63439e-03  5.33977e-03  7.77726e-03  1.11413e-02  1.56062e-02  2.12826e-02  2.81661e-02  3.60888e-02  4.46890e-02  5.34124e-02  6.15557e-02  6.83532e-02  7.30918e-02  7.52338e-02  7.45160e-02  7.10016e-02  6.50706e-02  5.73501e-02  4.86033e-02  3.96040e-02  3.10258e-02  2.33665e-02  1.69174e-02  1.17741e-02  7.87700e-03  5.06557e-03  3.13128e-03  1.86053e-03  1.06260e-03  5.83332e-04  3.07804e-04  1.56115e-04  7.61075e-05  3.56630e-05  1.60626e-05  6.95350e-06  2.89272e-06  1.15485e-06  4.28907e-07  1.59051e-07  4.24178e-08  2.81965e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.41361e-06  4.22905e-06  5.29767e-06  8.62468e-06  1.21217e-05  1.73098e-05  2.45534e-05  3.07193e-05  3.74520e-05  5.29695e-05  7.93461e-05  1.09430e-04  1.32876e-04  1.45250e-04  1.56525e-04  1.83228e-04  2.26747e-04  2.63267e-04  2.63887e-04  2.26564e-04  1.77218e-04  1.40071e-04  1.20251e-04  1.11884e-04  1.09509e-04  1.10605e-04  1.13953e-04  1.18512e-04  1.23085e-04  1.26448e-04  1.27903e-04  1.27557e-04  1.25927e-04  1.23489e-04  1.20726e-04  1.18411e-04  1.17550e-04  1.18875e-04  1.22351e-04  1.27213e-04  1.32456e-04  1.37272e-04  1.41173e-04  1.43939e-04  1.45597e-04  1.46440e-04  1.47011e-04  1.47995e-04  1.50074e-04  1.53740e-04  1.59094e-04  1.65721e-04  1.72730e-04  1.79021e-04  1.83712e-04  1.86519e-04  1.87884e-04  1.88750e-04  1.90125e-04  1.92662e-04  1.96446e-04  2.01084e-04  2.05998e-04  2.10790e-04  2.15465e-04  2.20398e-04  2.26069e-04  2.32728e-04  2.40173e-04  2.47784e-04  2.54774e-04  2.60507e-04  2.64739e-04  2.67662e-04  2.69775e-04  2.71666e-04  2.73810e-04  2.76472e-04  2.79724e-04  2.83536e-04  2.87850e-04  2.92616e-04  2.97771e-04  3.03199e-04  3.08706e-04  3.14023e-04  3.18855e-04  3.22938e-04  3.26116e-04  3.28382e-04  3.29896e-04  3.30945e-04  3.31856e-04  3.32892e-04  3.34157e-04  3.35553e-04  3.36798e-04  3.37506e-04  3.37299e-04  3.35926e-04  3.33342e-04  3.29751e-04  3.25581e-04  3.21398e-04  3.17785e-04  3.15210e-04  3.13924e-04  3.13923e-04  3.14979e-04  3.16737e-04  3.18842e-04  3.21043e-04  3.23268e-04  3.25624e-04  3.28370e-04  3.31859e-04  3.36501e-04  3.42775e-04  3.51295e-04  3.62912e-04  3.79002e-04  4.01932e-04  4.35680e-04  4.86896e-04  5.66513e-04  6.92175e-04  8.91714e-04  1.20785e-03  1.70396e-03  2.47030e-03  3.62888e-03  5.33472e-03  7.76961e-03  1.11251e-02  1.55721e-02  2.12183e-02  2.80579e-02  3.59246e-02  4.44617e-02  5.31241e-02  6.12204e-02  6.79970e-02  7.27505e-02  7.49470e-02  7.43202e-02  7.09229e-02  6.51195e-02  5.75198e-02  4.88713e-02  3.99377e-02  3.13887e-02  2.37248e-02  1.72445e-02  1.20532e-02  8.10118e-03  5.23575e-03  3.25377e-03  1.94432e-03  1.11716e-03  6.17209e-04  3.27877e-04  1.67476e-04  8.22540e-05  3.88437e-05  1.76376e-05  7.70016e-06  3.23157e-06  1.30185e-06  5.05467e-07  1.82324e-07  4.88585e-08  3.23712e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.61972e-06  3.11941e-06  2.26672e-06  4.98261e-06  9.97070e-06  1.54998e-05  2.29297e-05  3.34454e-05  4.47181e-05  6.13939e-05  8.80080e-05  1.16027e-04  1.32430e-04  1.37230e-04  1.45925e-04  1.73727e-04  2.18380e-04  2.55821e-04  2.57731e-04  2.20711e-04  1.69702e-04  1.29980e-04  1.08023e-04  9.80747e-05  9.41540e-05  9.37216e-05  9.60398e-05  1.00431e-04  1.05825e-04  1.11004e-04  1.14941e-04  1.17061e-04  1.17304e-04  1.15997e-04  1.13707e-04  1.11246e-04  1.09561e-04  1.09309e-04  1.10534e-04  1.12940e-04  1.16410e-04  1.21072e-04  1.26800e-04  1.32831e-04  1.38040e-04  1.41664e-04  1.43841e-04  1.45525e-04  1.47883e-04  1.51587e-04  1.56458e-04  1.61614e-04  1.65977e-04  1.68841e-04  1.70192e-04  1.70677e-04  1.71265e-04  1.72822e-04  1.75808e-04  1.80199e-04  1.85615e-04  1.91554e-04  1.97597e-04  2.03533e-04  2.09376e-04  2.15274e-04  2.21368e-04  2.27658e-04  2.33939e-04  2.39846e-04  2.44980e-04  2.49066e-04  2.52061e-04  2.54192e-04  2.55899e-04  2.57727e-04  2.60200e-04  2.63720e-04  2.68508e-04  2.74564e-04  2.81662e-04  2.89385e-04  2.97193e-04  3.04544e-04  3.11012e-04  3.16380e-04  3.20654e-04  3.24020e-04  3.26765e-04  3.29194e-04  3.31575e-04  3.34108e-04  3.36894e-04  3.39922e-04  3.43043e-04  3.45974e-04  3.48323e-04  3.49661e-04  3.49611e-04  3.47950e-04  3.44680e-04  3.40060e-04  3.34573e-04  3.28846e-04  3.23530e-04  3.19173e-04  3.16129e-04  3.14497e-04  3.14139e-04  3.14745e-04  3.15938e-04  3.17388e-04  3.18900e-04  3.20475e-04  3.22301e-04  3.24715e-04  3.28141e-04  3.33030e-04  3.39865e-04  3.49212e-04  3.61823e-04  3.78955e-04  4.02869e-04  4.37486e-04  4.89481e-04  5.69917e-04  6.96663e-04  8.97847e-04  1.21649e-03  1.71620e-03  2.48712e-03  3.65073e-03  5.36066e-03  7.79644e-03  1.11464e-02  1.55778e-02  2.11950e-02  2.79900e-02  3.57977e-02  4.42663e-02  5.28593e-02  6.08975e-02  6.76397e-02  7.23932e-02  7.46294e-02  7.40802e-02  7.07896e-02  6.51075e-02  5.76266e-02  4.90791e-02  4.02172e-02  3.17059e-02  2.40468e-02  1.75447e-02  1.23137e-02  8.31338e-03  5.39885e-03  3.37252e-03  2.02643e-03  1.17119e-03  6.51091e-04  3.48153e-04  1.79066e-04  8.85864e-05  4.21533e-05  1.92931e-05  8.49300e-06  3.59519e-06  1.46446e-06  5.72659e-07  2.07959e-07  5.59799e-08  3.71655e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.58348e-06  4.28228e-06  1.62269e-06  4.13066e-06  1.08619e-05  1.72115e-05  2.39984e-05  3.44999e-05  4.64234e-05  6.37060e-05  9.11707e-05  1.18222e-04  1.32258e-04  1.37365e-04  1.50155e-04  1.82995e-04  2.30868e-04  2.68547e-04  2.66815e-04  2.22400e-04  1.63170e-04  1.18021e-04  9.43220e-05  8.45965e-05  8.09601e-05  8.01514e-05  8.15376e-05  8.47175e-05  8.90805e-05  9.41773e-05  9.96216e-05  1.04755e-04  1.08725e-04  1.10874e-04  1.11049e-04  1.09738e-04  1.07927e-04  1.06596e-04  1.06256e-04  1.07025e-04  1.09059e-04  1.12685e-04  1.18002e-04  1.24437e-04  1.30855e-04  1.36243e-04  1.40377e-04  1.43904e-04  1.47749e-04  1.52348e-04  1.57286e-04  1.61566e-04  1.64271e-04  1.65141e-04  1.64722e-04  1.64056e-04  1.64179e-04  1.65721e-04  1.68810e-04  1.73209e-04  1.78552e-04  1.84514e-04  1.90889e-04  1.97559e-04  2.04438e-04  2.11417e-04  2.18345e-04  2.25035e-04  2.31282e-04  2.36863e-04  2.41565e-04  2.45231e-04  2.47850e-04  2.49630e-04  2.51020e-04  2.52642e-04  2.55145e-04  2.59046e-04  2.64592e-04  2.71691e-04  2.79923e-04  2.88644e-04  2.97145e-04  3.04839e-04  3.11396e-04  3.16795e-04  3.21270e-04  3.25185e-04  3.28906e-04  3.32700e-04  3.36701e-04  3.40915e-04  3.45238e-04  3.49477e-04  3.53363e-04  3.56570e-04  3.58748e-04  3.59578e-04  3.58828e-04  3.56410e-04  3.52407e-04  3.47075e-04  3.40814e-04  3.34117e-04  3.27505e-04  3.21462e-04  3.16374e-04  3.12491e-04  3.09918e-04  3.08634e-04  3.08524e-04  3.09439e-04  3.11239e-04  3.13826e-04  3.17165e-04  3.21276e-04  3.26226e-04  3.32121e-04  3.39128e-04  3.47541e-04  3.57871e-04  3.70976e-04  3.88347e-04  4.12563e-04  4.47883e-04  5.01282e-04  5.84042e-04  7.14156e-04  9.19780e-04  1.24386e-03  1.74975e-03  2.52711e-03  3.69642e-03  5.40966e-03  7.84383e-03  1.11840e-02  1.55937e-02  2.11740e-02  2.79157e-02  3.56547e-02  4.40449e-02  5.25594e-02  6.05311e-02  6.72324e-02  7.19812e-02  7.42547e-02  7.37832e-02  7.06018e-02  6.50454e-02  5.76896e-02  4.92504e-02  4.04682e-02  3.20023e-02  2.43549e-02  1.78366e-02  1.25702e-02  8.52445e-03  5.56258e-03  3.49273e-03  2.11021e-03  1.22675e-03  6.86205e-04  3.69330e-04  1.91266e-04  9.53059e-05  4.56942e-05  2.10793e-05  9.35590e-06  3.99598e-06  1.64165e-06  6.47808e-07  2.36836e-07  6.41093e-08  4.26069e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.45487e-06  4.72374e-06  1.98875e-06  3.71053e-06  1.03486e-05  1.88395e-05  2.74535e-05  3.56775e-05  4.39023e-05  5.89826e-05  8.59638e-05  1.14769e-04  1.34349e-04  1.47755e-04  1.66610e-04  1.99508e-04  2.42435e-04  2.73586e-04  2.66453e-04  2.19038e-04  1.59643e-04  1.16933e-04  9.70095e-05  9.06703e-05  8.90449e-05  8.86715e-05  8.88281e-05  8.92052e-05  8.99354e-05  9.17377e-05  9.50340e-05  9.91829e-05  1.02880e-04  1.05170e-04  1.05963e-04  1.05819e-04  1.05470e-04  1.05499e-04  1.06277e-04  1.08068e-04  1.11109e-04  1.15495e-04  1.20978e-04  1.26912e-04  1.32527e-04  1.37354e-04  1.41466e-04  1.45316e-04  1.49307e-04  1.53439e-04  1.57278e-04  1.60232e-04  1.61916e-04  1.62381e-04  1.62083e-04  1.61641e-04  1.61556e-04  1.62066e-04  1.63197e-04  1.64940e-04  1.67391e-04  1.70748e-04  1.75180e-04  1.80678e-04  1.86992e-04  1.93712e-04  2.00443e-04  2.06939e-04  2.13140e-04  2.19071e-04  2.24718e-04  2.29977e-04  2.34725e-04  2.38959e-04  2.42900e-04  2.46979e-04  2.51697e-04  2.57440e-04  2.64324e-04  2.72144e-04  2.80441e-04  2.88654e-04  2.96285e-04  3.03044e-04  3.08896e-04  3.14025e-04  3.18738e-04  3.23358e-04  3.28137e-04  3.33215e-04  3.38618e-04  3.44260e-04  3.49961e-04  3.55452e-04  3.60408e-04  3.64483e-04  3.67362e-04  3.68809e-04  3.68691e-04  3.66979e-04  3.63740e-04  3.59116e-04  3.53325e-04  3.46659e-04  3.39486e-04  3.32233e-04  3.25347e-04  3.19249e-04  3.14289e-04  3.10714e-04  3.08656e-04  3.08136e-04  3.09083e-04  3.11355e-04  3.14765e-04  3.19112e-04  3.24211e-04  3.29937e-04  3.36267e-04  3.43329e-04  3.51496e-04  3.61445e-04  3.74255e-04  3.91644e-04  4.16381e-04  4.52846e-04  5.08066e-04  5.93324e-04  7.26592e-04  9.35998e-04  1.26444e-03  1.77513e-03  2.55729e-03  3.73055e-03  5.44529e-03  7.87612e-03  1.12049e-02  1.55917e-02  2.11347e-02  2.78232e-02  3.54952e-02  4.38096e-02  5.22490e-02  6.01585e-02  6.68230e-02  7.15707e-02  7.38841e-02  7.34917e-02  7.04196e-02  6.49885e-02  5.77570e-02  4.94253e-02  4.07222e-02  3.23015e-02  2.46660e-02  1.81318e-02  1.28302e-02  8.73916e-03  5.72977e-03  3.61601e-03  2.19656e-03  1.28431e-03  7.22790e-04  3.91529e-04  2.04138e-04  1.02445e-04  4.94837e-05  2.30055e-05  1.02950e-05  4.43393e-06  1.83759e-06  7.31691e-07  2.69169e-07  7.33175e-08  4.87579e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.97309e-06  5.41621e-06  3.73010e-06  3.63962e-06  8.00686e-06  1.65117e-05  2.73961e-05  3.70759e-05  4.67094e-05  6.25721e-05  8.64155e-05  1.11792e-04  1.33414e-04  1.51554e-04  1.71101e-04  1.98347e-04  2.32014e-04  2.55193e-04  2.45821e-04  2.03006e-04  1.51894e-04  1.16963e-04  1.02398e-04  9.91568e-05  9.90038e-05  9.88982e-05  9.83121e-05  9.69893e-05  9.50881e-05  9.34844e-05  9.30570e-05  9.39408e-05  9.56566e-05  9.77231e-05  9.99688e-05  1.02424e-04  1.05138e-04  1.08131e-04  1.11434e-04  1.15144e-04  1.19375e-04  1.24085e-04  1.28930e-04  1.33351e-04  1.36920e-04  1.39641e-04  1.41900e-04  1.44120e-04  1.46444e-04  1.48715e-04  1.50675e-04  1.52175e-04  1.53241e-04  1.53992e-04  1.54546e-04  1.54964e-04  1.55262e-04  1.55476e-04  1.55735e-04  1.56326e-04  1.57679e-04  1.60253e-04  1.64346e-04  1.69922e-04  1.76559e-04  1.83581e-04  1.90316e-04  1.96343e-04  2.01619e-04  2.06408e-04  2.11104e-04  2.16046e-04  2.21425e-04  2.27311e-04  2.33719e-04  2.40671e-04  2.48193e-04  2.56284e-04  2.64862e-04  2.73746e-04  2.82667e-04  2.91318e-04  2.99423e-04  3.06792e-04  3.13355e-04  3.19150e-04  3.24296e-04  3.28958e-04  3.33323e-04  3.37571e-04  3.41851e-04  3.46255e-04  3.50793e-04  3.55382e-04  3.59864e-04  3.64027e-04  3.67647e-04  3.70504e-04  3.72393e-04  3.73120e-04  3.72512e-04  3.70440e-04  3.66861e-04  3.61871e-04  3.55725e-04  3.48835e-04  3.41718e-04  3.34919e-04  3.28932e-04  3.24141e-04  3.20778e-04  3.18928e-04  3.18542e-04  3.19479e-04  3.21541e-04  3.24519e-04  3.28225e-04  3.32521e-04  3.37345e-04  3.42740e-04  3.48886e-04  3.56180e-04  3.65299e-04  3.77303e-04  3.93892e-04  4.17844e-04  4.53595e-04  5.08276e-04  5.93333e-04  7.26932e-04  9.37402e-04  1.26778e-03  1.78125e-03  2.56672e-03  3.74297e-03  5.45887e-03  7.88668e-03  1.12052e-02  1.55712e-02  2.10799e-02  2.77195e-02  3.53293e-02  4.35735e-02  5.19435e-02  5.97957e-02  6.64273e-02  7.11762e-02  7.35301e-02  7.32158e-02  7.02510e-02  6.49424e-02  5.78325e-02  4.96060e-02  4.09806e-02  3.26043e-02  2.49805e-02  1.84305e-02  1.30939e-02  8.95752e-03  5.90041e-03  3.74237e-03  2.28547e-03  1.34389e-03  7.60871e-04  4.14774e-04  2.17703e-04  1.10019e-04  5.35327e-05  2.50799e-05  1.13128e-05  4.91295e-06  2.05373e-06  8.24973e-07  3.05378e-07  8.36674e-08  5.55253e-09  2.03767e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.79701e-06  6.04170e-06  4.19213e-06  4.04892e-06  6.87236e-06  1.25039e-05  2.25111e-05  3.51430e-05  4.98548e-05  6.85165e-05  9.01659e-05  1.11687e-04  1.30919e-04  1.46860e-04  1.64182e-04  1.90935e-04  2.25737e-04  2.49709e-04  2.39829e-04  1.96531e-04  1.46142e-04  1.12170e-04  9.75335e-05  9.34389e-05  9.24729e-05  9.19115e-05  9.14184e-05  9.11160e-05  9.11971e-05  9.18592e-05  9.30895e-05  9.47099e-05  9.66203e-05  9.87470e-05  1.00848e-04  1.02701e-04  1.04496e-04  1.06782e-04  1.09946e-04  1.13852e-04  1.17988e-04  1.21840e-04  1.25117e-04  1.27757e-04  1.29851e-04  1.31580e-04  1.33165e-04  1.34829e-04  1.36779e-04  1.39188e-04  1.42141e-04  1.45562e-04  1.49179e-04  1.52591e-04  1.55422e-04  1.57487e-04  1.58880e-04  1.59924e-04  1.61048e-04  1.62679e-04  1.65185e-04  1.68825e-04  1.73673e-04  1.79519e-04  1.85860e-04  1.92018e-04  1.97380e-04  2.01641e-04  2.04942e-04  2.07824e-04  2.11045e-04  2.15314e-04  2.21075e-04  2.28388e-04  2.36955e-04  2.46240e-04  2.55645e-04  2.64678e-04  2.73041e-04  2.80650e-04  2.87576e-04  2.93961e-04  2.99947e-04  3.05642e-04  3.11104e-04  3.16355e-04  3.21407e-04  3.26283e-04  3.31043e-04  3.35784e-04  3.40618e-04  3.45628e-04  3.50818e-04  3.56081e-04  3.61198e-04  3.65869e-04  3.69766e-04  3.72593e-04  3.74136e-04  3.74286e-04  3.73047e-04  3.70525e-04  3.66910e-04  3.62451e-04  3.57438e-04  3.52171e-04  3.46945e-04  3.42020e-04  3.37606e-04  3.33856e-04  3.30865e-04  3.28684e-04  3.27336e-04  3.26827e-04  3.27159e-04  3.28319e-04  3.30279e-04  3.32983e-04  3.36358e-04  3.40336e-04  3.44908e-04  3.50190e-04  3.56540e-04  3.64639e-04  3.75604e-04  3.91235e-04  4.14428e-04  4.49737e-04  5.04400e-04  5.89953e-04  7.24654e-04  9.36926e-04  1.26988e-03  1.78667e-03  2.57594e-03  3.75574e-03  5.47353e-03  7.89934e-03  1.12090e-02  1.55558e-02  2.10321e-02  2.76246e-02  3.51740e-02  4.33494e-02  5.16505e-02  5.94452e-02  6.60423e-02  7.07898e-02  7.31804e-02  7.29399e-02  7.00779e-02  6.48881e-02  5.78969e-02  4.97744e-02  4.12267e-02  3.28961e-02  2.52860e-02  1.87227e-02  1.33535e-02  9.17379e-03  6.07045e-03  3.86905e-03  2.37516e-03  1.40438e-03  7.99787e-04  4.38693e-04  2.31761e-04  1.17927e-04  5.77937e-05  2.72794e-05  1.24015e-05  5.42968e-06  2.28898e-06  9.27474e-07  3.45269e-07  9.50516e-08  3.51805e-08  2.33877e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.15913e-05  5.55441e-06  2.51025e-06  3.08337e-06  5.47328e-06  9.93160e-06  1.90041e-05  3.19393e-05  4.82831e-05  6.82441e-05  9.04356e-05  1.12274e-04  1.30045e-04  1.42789e-04  1.58643e-04  1.88449e-04  2.29540e-04  2.58431e-04  2.48689e-04  2.01768e-04  1.47026e-04  1.09298e-04  9.15300e-05  8.53294e-05  8.33999e-05  8.22500e-05  8.11576e-05  8.11184e-05  8.34349e-05  8.82434e-05  9.41641e-05  9.93625e-05  1.02805e-04  1.04422e-04  1.04518e-04  1.03644e-04  1.02909e-04  1.03707e-04  1.06727e-04  1.11320e-04  1.15975e-04  1.19470e-04  1.21653e-04  1.23296e-04  1.25304e-04  1.28036e-04  1.31269e-04  1.34685e-04  1.38291e-04  1.42351e-04  1.46978e-04  1.51829e-04  1.56221e-04  1.59542e-04  1.61618e-04  1.62798e-04  1.63724e-04  1.65014e-04  1.67046e-04  1.69951e-04  1.73723e-04  1.78313e-04  1.83621e-04  1.89438e-04  1.95405e-04  2.01073e-04  2.06008e-04  2.09919e-04  2.12760e-04  2.14777e-04  2.16495e-04  2.18620e-04  2.21856e-04  2.26698e-04  2.33261e-04  2.41247e-04  2.50042e-04  2.58917e-04  2.67239e-04  2.74623e-04  2.80978e-04  2.86465e-04  2.91402e-04  2.96139e-04  3.00960e-04  3.06025e-04  3.11365e-04  3.16925e-04  3.22624e-04  3.28404e-04  3.34239e-04  3.40097e-04  3.45892e-04  3.51435e-04  3.56435e-04  3.60538e-04  3.63409e-04  3.64823e-04  3.64729e-04  3.63283e-04  3.60815e-04  3.57751e-04  3.54516e-04  3.51442e-04  3.48709e-04  3.46339e-04  3.44229e-04  3.42215e-04  3.40139e-04  3.37905e-04  3.35506e-04  3.33034e-04  3.30658e-04  3.28597e-04  3.27079e-04  3.26301e-04  3.26400e-04  3.27437e-04  3.29405e-04  3.32260e-04  3.35972e-04  3.40589e-04  3.46303e-04  3.53547e-04  3.63042e-04  3.75893e-04  3.93821e-04  4.19595e-04  4.57619e-04  5.15009e-04  6.03252e-04  7.40667e-04  9.55839e-04  1.29209e-03  1.81272e-03  2.60626e-03  3.79011e-03  5.51036e-03  7.93475e-03  1.12360e-02  1.55641e-02  2.10080e-02  2.75532e-02  3.50413e-02  4.31461e-02  5.13755e-02  5.91087e-02  6.56661e-02  7.04061e-02  7.28267e-02  7.26533e-02  6.98882e-02  6.48127e-02  5.79379e-02  4.99189e-02  4.14506e-02  3.31688e-02  2.55764e-02  1.90039e-02  1.36058e-02  9.38590e-03  6.23858e-03  3.99530e-03  2.46524e-03  1.46559e-03  8.39475e-04  4.63276e-04  2.46324e-04  1.26185e-04  6.22793e-05  2.96147e-05  1.35674e-05  5.98810e-06  2.54553e-06  1.04027e-06  3.89228e-07  1.48758e-07  4.03038e-08  2.68681e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.19994e-05  3.99628e-06  1.47644e-06  3.67319e-06  7.47000e-06  1.42197e-05  2.26235e-05  3.27976e-05  4.63375e-05  6.31997e-05  8.29371e-05  1.02957e-04  1.18977e-04  1.32649e-04  1.53641e-04  1.90222e-04  2.36606e-04  2.67812e-04  2.57889e-04  2.09996e-04  1.54258e-04  1.14850e-04  9.42745e-05  8.47540e-05  8.00538e-05  7.73035e-05  7.56063e-05  7.53388e-05  7.74385e-05  8.22516e-05  8.87980e-05  9.52714e-05  1.00275e-04  1.03433e-04  1.05052e-04  1.05720e-04  1.06299e-04  1.07722e-04  1.10368e-04  1.13675e-04  1.16590e-04  1.18476e-04  1.19641e-04  1.21041e-04  1.23485e-04  1.27073e-04  1.31324e-04  1.35750e-04  1.40248e-04  1.44958e-04  1.49824e-04  1.54375e-04  1.57951e-04  1.60182e-04  1.61276e-04  1.61909e-04  1.62827e-04  1.64489e-04  1.66976e-04  1.70151e-04  1.73886e-04  1.78166e-04  1.83025e-04  1.88440e-04  1.94267e-04  2.00263e-04  2.06147e-04  2.11637e-04  2.16484e-04  2.20535e-04  2.23822e-04  2.26628e-04  2.29452e-04  2.32853e-04  2.37245e-04  2.42747e-04  2.49154e-04  2.56026e-04  2.62842e-04  2.69159e-04  2.74722e-04  2.79515e-04  2.83733e-04  2.87703e-04  2.91763e-04  2.96166e-04  3.01033e-04  3.06368e-04  3.12107e-04  3.18173e-04  3.24488e-04  3.30952e-04  3.37402e-04  3.43584e-04  3.49169e-04  3.53808e-04  3.57212e-04  3.59240e-04  3.59939e-04  3.59550e-04  3.58454e-04  3.57086e-04  3.55829e-04  3.54926e-04  3.54436e-04  3.54231e-04  3.54050e-04  3.53584e-04  3.52563e-04  3.50832e-04  3.48389e-04  3.45376e-04  3.42044e-04  3.38697e-04  3.35630e-04  3.33087e-04  3.31243e-04  3.30202e-04  3.30029e-04  3.30775e-04  3.32517e-04  3.35384e-04  3.39576e-04  3.45392e-04  3.53287e-04  3.63900e-04  3.78175e-04  3.97620e-04  4.24817e-04  4.64046e-04  5.22417e-04  6.11553e-04  7.50035e-04  9.66788e-04  1.30546e-03  1.82950e-03  2.62721e-03  3.81520e-03  5.53794e-03  7.96069e-03  1.12529e-02  1.55611e-02  2.09712e-02  2.74674e-02  3.48927e-02  4.29259e-02  5.10836e-02  5.87560e-02  6.52755e-02  7.00102e-02  7.24638e-02  7.23605e-02  6.96954e-02  6.47370e-02  5.79810e-02  5.00677e-02  4.16804e-02  3.34486e-02  2.58746e-02  1.92931e-02  1.38659e-02  9.60507e-03  6.41286e-03  4.12662e-03  2.55932e-03  1.52980e-03  8.81304e-04  4.89319e-04  2.61838e-04  1.35035e-04  6.71165e-05  3.21500e-05  1.48420e-05  6.60306e-06  2.83023e-06  1.16638e-06  4.64758e-07  1.69296e-07  4.61797e-08  3.07936e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.20993e-06  4.26143e-06  4.38870e-06  6.43648e-06  9.25745e-06  1.64938e-05  2.56090e-05  3.58790e-05  4.68088e-05  5.94123e-05  7.59689e-05  9.40889e-05  1.08978e-04  1.23220e-04  1.46723e-04  1.85205e-04  2.30188e-04  2.58268e-04  2.48026e-04  2.03758e-04  1.52166e-04  1.14554e-04  9.36906e-05  8.32476e-05  7.79086e-05  7.52678e-05  7.44677e-05  7.51121e-05  7.69370e-05  7.98514e-05  8.37954e-05  8.84774e-05  9.34466e-05  9.83769e-05  1.03118e-04  1.07559e-04  1.11563e-04  1.14933e-04  1.17347e-04  1.18465e-04  1.18289e-04  1.17423e-04  1.16892e-04  1.17610e-04  1.19923e-04  1.23568e-04  1.27987e-04  1.32707e-04  1.37501e-04  1.42299e-04  1.46976e-04  1.51254e-04  1.54791e-04  1.57409e-04  1.59245e-04  1.60688e-04  1.62169e-04  1.63954e-04  1.66086e-04  1.68503e-04  1.71191e-04  1.74269e-04  1.77956e-04  1.82480e-04  1.87990e-04  1.94505e-04  2.01880e-04  2.09785e-04  2.17717e-04  2.25090e-04  2.31387e-04  2.36332e-04  2.39982e-04  2.42694e-04  2.44984e-04  2.47362e-04  2.50210e-04  2.53727e-04  2.57953e-04  2.62814e-04  2.68186e-04  2.73947e-04  2.79990e-04  2.86215e-04  2.92500e-04  2.98671e-04  3.04521e-04  3.09856e-04  3.14565e-04  3.18675e-04  3.22361e-04  3.25900e-04  3.29585e-04  3.33634e-04  3.38116e-04  3.42930e-04  3.47833e-04  3.52496e-04  3.56591e-04  3.59865e-04  3.62192e-04  3.63597e-04  3.64228e-04  3.64302e-04  3.64032e-04  3.63560e-04  3.62928e-04  3.62080e-04  3.60905e-04  3.59291e-04  3.57174e-04  3.54563e-04  3.51538e-04  3.48233e-04  3.44810e-04  3.41435e-04  3.38279e-04  3.35513e-04  3.33322e-04  3.31905e-04  3.31476e-04  3.32254e-04  3.34459e-04  3.38312e-04  3.44053e-04  3.52028e-04  3.62769e-04  3.77026e-04  3.96323e-04  4.23238e-04  4.62166e-04  5.20417e-04  6.09878e-04  7.49420e-04  9.68228e-04  1.31009e-03  1.83836e-03  2.64090e-03  3.83327e-03  5.55828e-03  7.97872e-03  1.12611e-02  1.55486e-02  2.09249e-02  2.73729e-02  3.47376e-02  4.27026e-02  5.07930e-02  5.84096e-02  6.48959e-02  6.96293e-02  7.21183e-02  7.20861e-02  6.95204e-02  6.46773e-02  5.80378e-02  5.02277e-02  4.19190e-02  3.37355e-02  2.61788e-02  1.95875e-02  1.41306e-02  9.82849e-03  6.59094e-03  4.26123e-03  2.65610e-03  1.59615e-03  9.24732e-04  5.16500e-04  2.78122e-04  1.44380e-04  7.22582e-05  3.48633e-05  1.62161e-05  7.27104e-06  3.14193e-06  1.30961e-06  5.24816e-07  1.92248e-07  5.27826e-08  3.50991e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.41711e-06  6.70948e-06  7.92966e-06  8.39264e-06  8.71715e-06  1.45284e-05  2.48382e-05  3.79936e-05  5.01458e-05  6.03519e-05  7.30497e-05  8.85482e-05  1.02823e-04  1.18175e-04  1.43529e-04  1.82527e-04  2.24969e-04  2.49200e-04  2.37391e-04  1.94262e-04  1.44273e-04  1.07747e-04  8.80960e-05  7.93429e-05  7.57223e-05  7.43853e-05  7.44753e-05  7.57075e-05  7.76928e-05  8.01844e-05  8.33742e-05  8.76422e-05  9.31180e-05  9.95128e-05  1.06220e-04  1.12505e-04  1.17665e-04  1.21105e-04  1.22425e-04  1.21643e-04  1.19419e-04  1.16928e-04  1.15348e-04  1.15344e-04  1.16989e-04  1.20040e-04  1.24223e-04  1.29288e-04  1.34929e-04  1.40726e-04  1.46200e-04  1.50922e-04  1.54598e-04  1.57131e-04  1.58667e-04  1.59573e-04  1.60340e-04  1.61427e-04  1.63104e-04  1.65416e-04  1.68238e-04  1.71414e-04  1.74866e-04  1.78662e-04  1.83007e-04  1.88168e-04  1.94338e-04  2.01507e-04  2.09390e-04  2.17467e-04  2.25122e-04  2.31824e-04  2.37268e-04  2.41432e-04  2.44546e-04  2.47003e-04  2.49265e-04  2.51777e-04  2.54923e-04  2.58995e-04  2.64169e-04  2.70486e-04  2.77824e-04  2.85890e-04  2.94246e-04  3.02378e-04  3.09794e-04  3.16129e-04  3.21216e-04  3.25118e-04  3.28102e-04  3.30573e-04  3.32976e-04  3.35708e-04  3.39032e-04  3.43027e-04  3.47580e-04  3.52419e-04  3.57182e-04  3.61505e-04  3.65109e-04  3.67853e-04  3.69741e-04  3.70885e-04  3.71431e-04  3.71496e-04  3.71119e-04  3.70259e-04  3.68825e-04  3.66717e-04  3.63876e-04  3.60306e-04  3.56086e-04  3.51362e-04  3.46334e-04  3.41241e-04  3.36353e-04  3.31956e-04  3.28336e-04  3.25764e-04  3.24469e-04  3.24629e-04  3.26364e-04  3.29742e-04  3.34815e-04  3.41662e-04  3.50547e-04  3.61824e-04  3.76353e-04  3.95693e-04  4.22555e-04  4.61510e-04  5.20077e-04  6.10363e-04  7.51444e-04  9.72666e-04  1.31787e-03  1.85030e-03  2.65733e-03  3.85362e-03  5.58037e-03  7.99812e-03  1.12705e-02  1.55377e-02  2.08810e-02  2.72822e-02  3.45879e-02  4.24866e-02  5.05111e-02  5.80725e-02  6.45255e-02  6.92562e-02  7.17783e-02  7.18140e-02  6.93442e-02  6.46132e-02  5.80876e-02  5.03791e-02  4.21489e-02  3.40144e-02  2.64763e-02  1.98771e-02  1.43924e-02  1.00506e-02  6.76888e-03  4.39645e-03  2.75387e-03  1.66355e-03  9.69115e-04  5.44453e-04  2.94977e-04  1.54119e-04  7.76542e-05  3.77319e-05  1.76799e-05  7.98829e-06  3.48118e-06  1.46232e-06  5.90927e-07  2.17684e-07  6.00157e-08  3.98807e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.10040e-05  7.92699e-06  7.14831e-06  6.53722e-06  6.80578e-06  1.23961e-05  2.29796e-05  3.77182e-05  5.16307e-05  6.21095e-05  7.59084e-05  9.49658e-05  1.12727e-04  1.28430e-04  1.50466e-04  1.85089e-04  2.24947e-04  2.48873e-04  2.38017e-04  1.96127e-04  1.47261e-04  1.11615e-04  9.24029e-05  8.36036e-05  7.97521e-05  7.83126e-05  7.85883e-05  8.04691e-05  8.36826e-05  8.76938e-05  9.19341e-05  9.59810e-05  9.96856e-05  1.03238e-04  1.06980e-04  1.10998e-04  1.14856e-04  1.17730e-04  1.18890e-04  1.18178e-04  1.16196e-04  1.14038e-04  1.12771e-04  1.13055e-04  1.15108e-04  1.18864e-04  1.24105e-04  1.30464e-04  1.37374e-04  1.44081e-04  1.49777e-04  1.53809e-04  1.55870e-04  1.56097e-04  1.55046e-04  1.53547e-04  1.52474e-04  1.52507e-04  1.53970e-04  1.56803e-04  1.60656e-04  1.65055e-04  1.69602e-04  1.74119e-04  1.78709e-04  1.83657e-04  1.89224e-04  1.95440e-04  2.02018e-04  2.08446e-04  2.14192e-04  2.18908e-04  2.22540e-04  2.25312e-04  2.27619e-04  2.29897e-04  2.32528e-04  2.35798e-04  2.39908e-04  2.45000e-04  2.51155e-04  2.58373e-04  2.66525e-04  2.75336e-04  2.84402e-04  2.93267e-04  3.01507e-04  3.08810e-04  3.15014e-04  3.20111e-04  3.24224e-04  3.27576e-04  3.30448e-04  3.33142e-04  3.35938e-04  3.39052e-04  3.42602e-04  3.46602e-04  3.50966e-04  3.55537e-04  3.60123e-04  3.64523e-04  3.68546e-04  3.72011e-04  3.74744e-04  3.76580e-04  3.77366e-04  3.76986e-04  3.75373e-04  3.72538e-04  3.68569e-04  3.63639e-04  3.57994e-04  3.51941e-04  3.45829e-04  3.40030e-04  3.34906e-04  3.30787e-04  3.27927e-04  3.26488e-04  3.26518e-04  3.27959e-04  3.30674e-04  3.34497e-04  3.39290e-04  3.45006e-04  3.51781e-04  3.59945e-04  3.70149e-04  3.83488e-04  4.01780e-04  4.27958e-04  4.66769e-04  5.25860e-04  6.17440e-04  7.60678e-04  9.85010e-04  1.33434e-03  1.87182e-03  2.68451e-03  3.88623e-03  5.61671e-03  8.03420e-03  1.12994e-02  1.55492e-02  2.08620e-02  2.72184e-02  3.44659e-02  4.22975e-02  5.02536e-02  5.77556e-02  6.41689e-02  6.88893e-02  7.14358e-02  7.15308e-02  6.91494e-02  6.45246e-02  5.81093e-02  5.05014e-02  4.23509e-02  3.42685e-02  2.67533e-02  2.01509e-02  1.46430e-02  1.02653e-02  6.94251e-03  4.52954e-03  2.85088e-03  1.73097e-03  1.01386e-03  5.72857e-04  3.12241e-04  1.64175e-04  8.32716e-05  4.07431e-05  1.92297e-05  8.75548e-06  3.84511e-06  1.62838e-06  6.63513e-07  2.45574e-07  6.80827e-08  4.53596e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.58096e-05  9.19132e-06  5.12615e-06  5.23740e-06  7.88276e-06  1.57266e-05  2.67308e-05  3.99188e-05  5.14601e-05  5.88834e-05  7.00096e-05  8.77094e-05  1.06126e-04  1.24131e-04  1.47539e-04  1.81176e-04  2.19527e-04  2.43597e-04  2.34829e-04  1.96124e-04  1.50337e-04  1.16634e-04  9.78384e-05  8.82497e-05  8.33123e-05  8.13931e-05  8.19157e-05  8.42797e-05  8.79214e-05  9.23812e-05  9.69720e-05  1.00647e-04  1.02574e-04  1.02915e-04  1.02832e-04  1.03547e-04  1.05387e-04  1.07711e-04  1.09621e-04  1.10717e-04  1.11290e-04  1.11949e-04  1.13144e-04  1.15027e-04  1.17639e-04  1.21111e-04  1.25626e-04  1.31199e-04  1.37498e-04  1.43839e-04  1.49373e-04  1.53392e-04  1.55595e-04  1.56185e-04  1.55756e-04  1.55048e-04  1.54722e-04  1.55244e-04  1.56881e-04  1.59729e-04  1.63707e-04  1.68546e-04  1.73847e-04  1.79204e-04  1.84339e-04  1.89148e-04  1.93625e-04  1.97756e-04  2.01469e-04  2.04694e-04  2.07464e-04  2.09985e-04  2.12592e-04  2.15625e-04  2.19305e-04  2.23668e-04  2.28574e-04  2.33790e-04  2.39082e-04  2.44291e-04  2.49371e-04  2.54364e-04  2.59360e-04  2.64438e-04  2.69636e-04  2.74938e-04  2.80302e-04  2.85678e-04  2.91031e-04  2.96338e-04  3.01589e-04  3.06774e-04  3.11875e-04  3.16876e-04  3.21769e-04  3.26582e-04  3.31399e-04  3.36349e-04  3.41587e-04  3.47226e-04  3.53282e-04  3.59618e-04  3.65936e-04  3.71817e-04  3.76787e-04  3.80409e-04  3.82360e-04  3.82481e-04  3.80791e-04  3.77473e-04  3.72836e-04  3.67267e-04  3.61188e-04  3.55023e-04  3.49165e-04  3.43960e-04  3.39684e-04  3.36534e-04  3.34614e-04  3.33928e-04  3.34390e-04  3.35844e-04  3.38095e-04  3.40960e-04  3.44322e-04  3.48173e-04  3.52657e-04  3.58108e-04  3.65066e-04  3.74341e-04  3.87141e-04  4.05345e-04  4.31897e-04  4.71524e-04  5.31845e-04  6.25051e-04  7.70331e-04  9.97162e-04  1.34948e-03  1.89039e-03  2.70663e-03  3.91127e-03  5.64267e-03  8.05706e-03  1.13124e-02  1.55428e-02  2.08242e-02  2.71362e-02  3.43275e-02  4.20954e-02  4.99877e-02  5.74355e-02  6.38146e-02  6.85294e-02  7.11042e-02  7.12611e-02  6.89690e-02  6.44504e-02  5.81446e-02  5.06361e-02  4.25640e-02  3.45325e-02  2.70392e-02  2.04327e-02  1.49007e-02  1.04864e-02  7.12162e-03  4.66719e-03  2.95156e-03  1.80121e-03  1.06069e-03  6.02726e-04  3.30491e-04  1.74866e-04  8.92797e-05  4.39844e-05  2.09100e-05  9.59167e-06  4.24523e-06  1.81239e-06  7.44416e-07  2.76938e-07  7.72471e-08  5.14492e-09  1.94718e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.40102e-05  7.74229e-06  4.34535e-06  4.95940e-06  9.77813e-06  2.04376e-05  3.13016e-05  4.00393e-05  4.68297e-05  5.42250e-05  6.92264e-05  8.93865e-05  1.05969e-04  1.20290e-04  1.42235e-04  1.77462e-04  2.18566e-04  2.45209e-04  2.38551e-04  2.01274e-04  1.55818e-04  1.21421e-04  1.01738e-04  9.18653e-05  8.74166e-05  8.64032e-05  8.76423e-05  9.00527e-05  9.30730e-05  9.66970e-05  1.00671e-04  1.03843e-04  1.04737e-04  1.02948e-04  9.97225e-05  9.69988e-05  9.59976e-05  9.67489e-05  9.86556e-05  1.01225e-04  1.04296e-04  1.07803e-04  1.11512e-04  1.15088e-04  1.18393e-04  1.21656e-04  1.25308e-04  1.29652e-04  1.34652e-04  1.39952e-04  1.45042e-04  1.49454e-04  1.52928e-04  1.55479e-04  1.57338e-04  1.58781e-04  1.60009e-04  1.61165e-04  1.62460e-04  1.64234e-04  1.66858e-04  1.70544e-04  1.75198e-04  1.80441e-04  1.85751e-04  1.90648e-04  1.94804e-04  1.98095e-04  2.00585e-04  2.02506e-04  2.04204e-04  2.06082e-04  2.08508e-04  2.11738e-04  2.15864e-04  2.20799e-04  2.26300e-04  2.32026e-04  2.37608e-04  2.42736e-04  2.47237e-04  2.51113e-04  2.54540e-04  2.57809e-04  2.61236e-04  2.65075e-04  2.69458e-04  2.74376e-04  2.79713e-04  2.85295e-04  2.90951e-04  2.96550e-04  3.02020e-04  3.07334e-04  3.12511e-04  3.17602e-04  3.22697e-04  3.27918e-04  3.33390e-04  3.39197e-04  3.45330e-04  3.51645e-04  3.57866e-04  3.63614e-04  3.68484e-04  3.72115e-04  3.74265e-04  3.74850e-04  3.73957e-04  3.71817e-04  3.68761e-04  3.65162e-04  3.61381e-04  3.57719e-04  3.54401e-04  3.51567e-04  3.49288e-04  3.47581e-04  3.46434e-04  3.45814e-04  3.45676e-04  3.45972e-04  3.46657e-04  3.47710e-04  3.49147e-04  3.51049e-04  3.53579e-04  3.57003e-04  3.61738e-04  3.68360e-04  3.77692e-04  3.90942e-04  4.09985e-04  4.37770e-04  4.79025e-04  5.41383e-04  6.37060e-04  7.85285e-04  1.01559e-03  1.37192e-03  1.91729e-03  2.73806e-03  3.94653e-03  5.67964e-03  8.09150e-03  1.13374e-02  1.55484e-02  2.07979e-02  2.70643e-02  3.41977e-02  4.18994e-02  4.97248e-02  5.71144e-02  6.34546e-02  6.81591e-02  7.07574e-02  7.09719e-02  6.87660e-02  6.43517e-02  5.81552e-02  5.07475e-02  4.27564e-02  3.47793e-02  2.73120e-02  2.07052e-02  1.51525e-02  1.07044e-02  7.29961e-03  4.80499e-03  3.05305e-03  1.87250e-03  1.10854e-03  6.33457e-04  3.49399e-04  1.86020e-04  9.55936e-05  4.74169e-05  2.27019e-05  1.04908e-05  4.67899e-06  2.01348e-06  8.33597e-07  3.11678e-07  8.74502e-08  3.33571e-08  2.22767e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.01281e-05  7.72772e-06  5.95390e-06  6.93705e-06  1.12788e-05  2.14053e-05  3.31216e-05  4.18066e-05  4.70076e-05  5.36772e-05  6.88897e-05  8.91572e-05  1.05524e-04  1.19359e-04  1.40553e-04  1.74090e-04  2.12794e-04  2.38126e-04  2.31659e-04  1.94680e-04  1.49094e-04  1.15095e-04  9.71761e-05  8.99259e-05  8.75061e-05  8.68010e-05  8.65021e-05  8.61728e-05  8.62002e-05  8.75474e-05  9.07697e-05  9.50663e-05  9.85123e-05  9.95041e-05  9.80125e-05  9.54596e-05  9.35907e-05  9.35151e-05  9.54827e-05  9.91349e-05  1.03787e-04  1.08610e-04  1.12843e-04  1.16101e-04  1.18606e-04  1.21072e-04  1.24265e-04  1.28578e-04  1.33870e-04  1.39619e-04  1.45175e-04  1.49996e-04  1.53803e-04  1.56614e-04  1.58650e-04  1.60164e-04  1.61351e-04  1.62395e-04  1.63590e-04  1.65357e-04  1.68093e-04  1.71948e-04  1.76688e-04  1.81757e-04  1.86483e-04  1.90350e-04  1.93175e-04  1.95154e-04  1.96769e-04  1.98584e-04  2.01054e-04  2.04396e-04  2.08596e-04  2.13498e-04  2.18915e-04  2.24675e-04  2.30612e-04  2.36518e-04  2.42128e-04  2.47173e-04  2.51461e-04  2.54965e-04  2.57859e-04  2.60472e-04  2.63209e-04  2.66438e-04  2.70408e-04  2.75201e-04  2.80742e-04  2.86836e-04  2.93232e-04  2.99678e-04  3.05971e-04  3.11969e-04  3.17602e-04  3.22859e-04  3.27778e-04  3.32428e-04  3.36896e-04  3.41259e-04  3.45572e-04  3.49841e-04  3.54013e-04  3.57973e-04  3.61549e-04  3.64540e-04  3.66754e-04  3.68049e-04  3.68370e-04  3.67765e-04  3.66381e-04  3.64427e-04  3.62134e-04  3.59705e-04  3.57290e-04  3.54979e-04  3.52815e-04  3.50821e-04  3.49025e-04  3.47475e-04  3.46237e-04  3.45387e-04  3.44996e-04  3.45121e-04  3.45804e-04  3.47084e-04  3.49022e-04  3.51727e-04  3.55406e-04  3.60423e-04  3.67324e-04  3.76937e-04  3.90509e-04  4.09984e-04  4.38397e-04  4.80582e-04  5.44290e-04  6.41876e-04  7.92707e-04  1.02643e-03  1.38703e-03  1.93735e-03  2.76328e-03  3.97612e-03  5.71124e-03  8.12045e-03  1.13563e-02  1.55468e-02  2.07633e-02  2.69832e-02  3.40581e-02  4.16938e-02  4.94531e-02  5.67863e-02  6.30900e-02  6.77867e-02  7.04110e-02  7.06853e-02  6.85672e-02  6.42584e-02  5.81717e-02  5.08649e-02  4.29550e-02  3.50323e-02  2.75908e-02  2.09836e-02  1.54101e-02  1.09277e-02  7.48236e-03  4.94688e-03  3.15792e-03  1.94645e-03  1.15838e-03  6.65624e-04  3.69291e-04  1.97819e-04  1.02313e-04  5.10912e-05  2.46329e-05  1.14665e-05  5.15300e-06  2.23493e-06  9.32473e-07  3.50431e-07  1.37730e-07  3.80686e-08  2.53857e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.40409e-06  4.97885e-06  6.12855e-06  8.60090e-06  1.09451e-05  1.75912e-05  2.80347e-05  3.81186e-05  4.56074e-05  5.43967e-05  7.18886e-05  9.67406e-05  1.19393e-04  1.36202e-04  1.54147e-04  1.81845e-04  2.17823e-04  2.44122e-04  2.38115e-04  1.98738e-04  1.50037e-04  1.15059e-04  9.84722e-05  9.30202e-05  9.11671e-05  8.95140e-05  8.77893e-05  8.67495e-05  8.70417e-05  8.89755e-05  9.23636e-05  9.62496e-05  9.91680e-05  1.00111e-04  9.93028e-05  9.79723e-05  9.74322e-05  9.83649e-05  1.00718e-04  1.03948e-04  1.07287e-04  1.10002e-04  1.11736e-04  1.12771e-04  1.13935e-04  1.16121e-04  1.19750e-04  1.24601e-04  1.30039e-04  1.35375e-04  1.40081e-04  1.43835e-04  1.46526e-04  1.48261e-04  1.49336e-04  1.50142e-04  1.51048e-04  1.52354e-04  1.54292e-04  1.57037e-04  1.60663e-04  1.65074e-04  1.69963e-04  1.74871e-04  1.79329e-04  1.83033e-04  1.85969e-04  1.88436e-04  1.90949e-04  1.94035e-04  1.98024e-04  2.02934e-04  2.08509e-04  2.14372e-04  2.20202e-04  2.25827e-04  2.31212e-04  2.36379e-04  2.41334e-04  2.46040e-04  2.50439e-04  2.54501e-04  2.58273e-04  2.61886e-04  2.65546e-04  2.69484e-04  2.73908e-04  2.78941e-04  2.84587e-04  2.90731e-04  2.97163e-04  3.03642e-04  3.09957e-04  3.15976e-04  3.21656e-04  3.27027e-04  3.32138e-04  3.37018e-04  3.41648e-04  3.45975e-04  3.49936e-04  3.53493e-04  3.56649e-04  3.59431e-04  3.61863e-04  3.63932e-04  3.65578e-04  3.66708e-04  3.67226e-04  3.67070e-04  3.66237e-04  3.64783e-04  3.62817e-04  3.60474e-04  3.57895e-04  3.55214e-04  3.52547e-04  3.49993e-04  3.47637e-04  3.45542e-04  3.43756e-04  3.42308e-04  3.41211e-04  3.40471e-04  3.40102e-04  3.40141e-04  3.40673e-04  3.41840e-04  3.43867e-04  3.47076e-04  3.51927e-04  3.59024e-04  3.69204e-04  3.83687e-04  4.04376e-04  4.34281e-04  4.78256e-04  5.44137e-04  6.44418e-04  7.98642e-04  1.03660e-03  1.40232e-03  1.95846e-03  2.79033e-03  4.00817e-03  5.74563e-03  8.15221e-03  1.13776e-02  1.55472e-02  2.07298e-02  2.69025e-02  3.39184e-02  4.14880e-02  4.91815e-02  5.64590e-02  6.27270e-02  6.74166e-02  7.00672e-02  7.04010e-02  6.83701e-02  6.41658e-02  5.81882e-02  5.09816e-02  4.31525e-02  3.52844e-02  2.78691e-02  2.12623e-02  1.56685e-02  1.11524e-02  7.66695e-03  5.09076e-03  3.26471e-03  2.02210e-03  1.20963e-03  6.98865e-04  3.89962e-04  2.10153e-04  1.09379e-04  5.49810e-05  2.66912e-05  1.25139e-05  5.66571e-06  2.47626e-06  1.04107e-06  4.24912e-07  1.55888e-07  4.32953e-08  2.88814e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.89750e-06  5.95626e-06  6.89786e-06  1.13325e-05  1.34542e-05  1.81868e-05  2.60308e-05  3.49397e-05  4.25298e-05  5.10050e-05  6.61063e-05  8.96080e-05  1.16210e-04  1.39311e-04  1.59330e-04  1.83423e-04  2.13429e-04  2.34583e-04  2.25770e-04  1.86074e-04  1.39076e-04  1.07164e-04  9.38630e-05  9.05265e-05  8.89030e-05  8.61320e-05  8.32847e-05  8.20969e-05  8.31385e-05  8.59516e-05  8.96889e-05  9.33235e-05  9.58612e-05  9.68990e-05  9.69983e-05  9.73273e-05  9.88133e-05  1.01539e-04  1.04807e-04  1.07668e-04  1.09418e-04  1.09865e-04  1.09402e-04  1.08942e-04  1.09590e-04  1.12109e-04  1.16505e-04  1.22038e-04  1.27634e-04  1.32373e-04  1.35777e-04  1.37850e-04  1.38966e-04  1.39688e-04  1.40578e-04  1.42045e-04  1.44268e-04  1.47205e-04  1.50660e-04  1.54387e-04  1.58180e-04  1.61913e-04  1.65519e-04  1.68944e-04  1.72129e-04  1.75051e-04  1.77798e-04  1.80627e-04  1.83946e-04  1.88185e-04  1.93620e-04  2.00232e-04  2.07690e-04  2.15458e-04  2.22974e-04  2.29819e-04  2.35793e-04  2.40904e-04  2.45273e-04  2.49037e-04  2.52281e-04  2.55027e-04  2.57279e-04  2.59098e-04  2.60650e-04  2.62222e-04  2.64174e-04  2.66862e-04  2.70550e-04  2.75347e-04  2.81191e-04  2.87882e-04  2.95152e-04  3.02733e-04  3.10411e-04  3.18034e-04  3.25489e-04  3.32652e-04  3.39370e-04  3.45452e-04  3.50717e-04  3.55040e-04  3.58395e-04  3.60862e-04  3.62600e-04  3.63794e-04  3.64604e-04  3.65127e-04  3.65383e-04  3.65325e-04  3.64867e-04  3.63917e-04  3.62417e-04  3.60367e-04  3.57844e-04  3.54994e-04  3.52016e-04  3.49125e-04  3.46512e-04  3.44319e-04  3.42616e-04  3.41403e-04  3.40629e-04  3.40227e-04  3.40146e-04  3.40388e-04  3.41033e-04  3.42246e-04  3.44272e-04  3.47417e-04  3.52034e-04  3.58543e-04  3.67427e-04  3.79341e-04  3.95302e-04  4.17034e-04  4.47434e-04  4.91346e-04  5.56700e-04  6.56186e-04  8.09608e-04  1.04703e-03  1.41268e-03  1.96925e-03  2.80180e-03  4.01989e-03  5.75589e-03  8.15746e-03  1.13720e-02  1.55223e-02  2.06754e-02  2.68075e-02  3.37731e-02  4.12866e-02  4.89249e-02  5.61564e-02  6.23967e-02  6.70846e-02  6.97640e-02  7.01569e-02  6.82102e-02  6.41055e-02  5.82310e-02  5.11188e-02  4.33652e-02  3.55474e-02  2.81553e-02  2.15467e-02  1.59314e-02  1.13808e-02  7.85467e-03  5.23735e-03  3.37380e-03  2.09965e-03  1.26238e-03  7.33240e-04  4.11446e-04  2.23043e-04  1.16807e-04  5.90956e-05  2.88828e-05  1.36369e-05  6.21941e-06  2.73886e-06  1.16604e-06  4.77388e-07  1.75982e-07  4.91222e-08  3.26771e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.00172e-06  5.52234e-06  7.03959e-06  1.03210e-05  1.32507e-05  1.97771e-05  2.52268e-05  2.98043e-05  3.76021e-05  4.96390e-05  6.47197e-05  8.33615e-05  1.04914e-04  1.25595e-04  1.45870e-04  1.72952e-04  2.07498e-04  2.32023e-04  2.24504e-04  1.85323e-04  1.39241e-04  1.08756e-04  9.68553e-05  9.44068e-05  9.29803e-05  8.97417e-05  8.60597e-05  8.42578e-05  8.53397e-05  8.86034e-05  9.24229e-05  9.52676e-05  9.64799e-05  9.65216e-05  9.65812e-05  9.78002e-05  1.00591e-04  1.04395e-04  1.07982e-04  1.10108e-04  1.10193e-04  1.08604e-04  1.06451e-04  1.05037e-04  1.05313e-04  1.07564e-04  1.11423e-04  1.16139e-04  1.20934e-04  1.25248e-04  1.28826e-04  1.31704e-04  1.34160e-04  1.36615e-04  1.39477e-04  1.42979e-04  1.47072e-04  1.51428e-04  1.55578e-04  1.59105e-04  1.61824e-04  1.63828e-04  1.65387e-04  1.66786e-04  1.68204e-04  1.69723e-04  1.71433e-04  1.73523e-04  1.76303e-04  1.80108e-04  1.85139e-04  1.91340e-04  1.98382e-04  2.05762e-04  2.12976e-04  2.19676e-04  2.25737e-04  2.31225e-04  2.36288e-04  2.41038e-04  2.45489e-04  2.49558e-04  2.53137e-04  2.56175e-04  2.58744e-04  2.61048e-04  2.63389e-04  2.66083e-04  2.69380e-04  2.73394e-04  2.78095e-04  2.83354e-04  2.89029e-04  2.95048e-04  3.01450e-04  3.08352e-04  3.15859e-04  3.23961e-04  3.32461e-04  3.40979e-04  3.49026e-04  3.56123e-04  3.61918e-04  3.66259e-04  3.69205e-04  3.70987e-04  3.71928e-04  3.72358e-04  3.72539e-04  3.72621e-04  3.72625e-04  3.72462e-04  3.71977e-04  3.71003e-04  3.69413e-04  3.67163e-04  3.64307e-04  3.60987e-04  3.57409e-04  3.53806e-04  3.50399e-04  3.47380e-04  3.44894e-04  3.43047e-04  3.41925e-04  3.41607e-04  3.42187e-04  3.43780e-04  3.46520e-04  3.50547e-04  3.55994e-04  3.62991e-04  3.71714e-04  3.82412e-04  3.95557e-04  4.12056e-04  4.33619e-04  4.63222e-04  5.05866e-04  5.69711e-04  6.67716e-04  8.19977e-04  1.05684e-03  1.42275e-03  1.98044e-03  2.81475e-03  4.03453e-03  5.77092e-03  8.16962e-03  1.13755e-02  1.55089e-02  2.06342e-02  2.67268e-02  3.36420e-02  4.10978e-02  4.86774e-02  5.58575e-02  6.20632e-02  6.67410e-02  6.94403e-02  6.98836e-02  6.80134e-02  6.40030e-02  5.82287e-02  5.12109e-02  4.35353e-02  3.57725e-02  2.84094e-02  2.18055e-02  1.61751e-02  1.15956e-02  8.03343e-03  5.37847e-03  3.47987e-03  2.17576e-03  1.31461e-03  7.67571e-04  4.33086e-04  2.36136e-04  1.24417e-04  6.33463e-05  3.11664e-05  1.48171e-05  6.80643e-06  3.02188e-06  1.29569e-06  5.34433e-07  1.97932e-07  5.55110e-08  3.70848e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.08779e-06  5.78058e-06  6.82657e-06  7.95970e-06  1.31373e-05  2.30418e-05  2.77364e-05  2.87177e-05  3.48642e-05  4.72912e-05  6.13424e-05  7.53725e-05  9.11122e-05  1.09804e-04  1.33446e-04  1.65027e-04  1.99937e-04  2.20580e-04  2.09550e-04  1.70523e-04  1.27167e-04  9.91600e-05  8.82984e-05  8.62488e-05  8.57110e-05  8.38821e-05  8.11698e-05  7.91527e-05  7.89930e-05  8.06279e-05  8.30460e-05  8.53307e-05  8.74045e-05  8.98366e-05  9.31425e-05  9.73213e-05  1.01861e-04  1.05936e-04  1.08592e-04  1.09042e-04  1.07135e-04  1.03655e-04  1.00097e-04  9.80035e-05  9.83263e-05  1.01158e-04  1.05876e-04  1.11506e-04  1.17100e-04  1.22018e-04  1.26085e-04  1.29579e-04  1.33065e-04  1.37101e-04  1.41964e-04  1.47508e-04  1.53223e-04  1.58447e-04  1.62618e-04  1.65465e-04  1.67065e-04  1.67766e-04  1.68017e-04  1.68209e-04  1.68590e-04  1.69306e-04  1.70490e-04  1.72329e-04  1.75049e-04  1.78812e-04  1.83610e-04  1.89207e-04  1.95202e-04  2.01168e-04  2.06815e-04  2.12094e-04  2.17186e-04  2.22382e-04  2.27923e-04  2.33856e-04  2.39998e-04  2.45994e-04  2.51460e-04  2.56128e-04  2.59945e-04  2.63079e-04  2.65846e-04  2.68599e-04  2.71609e-04  2.75014e-04  2.78831e-04  2.83022e-04  2.87588e-04  2.92627e-04  2.98323e-04  3.04876e-04  3.12393e-04  3.20788e-04  3.29749e-04  3.38787e-04  3.47340e-04  3.54906e-04  3.61155e-04  3.65988e-04  3.69522e-04  3.72036e-04  3.73876e-04  3.75370e-04  3.76751e-04  3.78128e-04  3.79472e-04  3.80651e-04  3.81467e-04  3.81707e-04  3.81196e-04  3.79836e-04  3.77626e-04  3.74676e-04  3.71185e-04  3.67412e-04  3.63639e-04  3.60129e-04  3.57102e-04  3.54719e-04  3.53092e-04  3.52291e-04  3.52374e-04  3.53399e-04  3.55432e-04  3.58548e-04  3.62824e-04  3.68336e-04  3.75171e-04  3.83486e-04  3.93535e-04  4.05828e-04  4.21335e-04  4.41850e-04  4.70458e-04  5.12295e-04  5.75683e-04  6.73776e-04  8.26880e-04  1.06554e-03  1.43429e-03  1.99582e-03  2.83455e-03  4.05846e-03  5.79718e-03  8.19429e-03  1.13920e-02  1.55079e-02  2.06041e-02  2.66549e-02  3.35167e-02  4.09114e-02  4.84287e-02  5.55539e-02  6.17214e-02  6.63864e-02  6.91033e-02  6.95956e-02  6.78017e-02  6.38861e-02  5.82136e-02  5.12924e-02  4.36976e-02  3.59926e-02  2.86615e-02  2.20646e-02  1.64208e-02  1.18136e-02  8.21582e-03  5.52325e-03  3.58928e-03  2.25469e-03  1.36907e-03  8.03573e-04  4.55911e-04  2.50028e-04  1.32540e-04  6.79132e-05  3.36361e-05  1.61023e-05  7.45146e-06  3.33255e-06  1.43992e-06  5.98362e-07  2.22734e-07  6.28974e-08  4.21389e-09  1.62617e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.47695e-06  5.51082e-06  5.97217e-06  5.52506e-06  9.62820e-06  1.93405e-05  2.49921e-05  2.67480e-05  3.47941e-05  4.95618e-05  6.43449e-05  7.57356e-05  8.64270e-05  1.02110e-04  1.28112e-04  1.66161e-04  2.07823e-04  2.32024e-04  2.19680e-04  1.75493e-04  1.25924e-04  9.32110e-05  8.03997e-05  7.91676e-05  8.12671e-05  8.23728e-05  8.17754e-05  8.10605e-05  8.19371e-05  8.43901e-05  8.68982e-05  8.82730e-05  8.88763e-05  9.00662e-05  9.27992e-05  9.68460e-05  1.01112e-04  1.04431e-04  1.06019e-04  1.05524e-04  1.03118e-04  9.97079e-05  9.68260e-05  9.60075e-05  9.80430e-05  1.02651e-04  1.08734e-04  1.14954e-04  1.20284e-04  1.24308e-04  1.27245e-04  1.29737e-04  1.32514e-04  1.36074e-04  1.40514e-04  1.45558e-04  1.50737e-04  1.55616e-04  1.59931e-04  1.63602e-04  1.66645e-04  1.69101e-04  1.71016e-04  1.72482e-04  1.73663e-04  1.74793e-04  1.76138e-04  1.77935e-04  1.80332e-04  1.83344e-04  1.86846e-04  1.90620e-04  1.94444e-04  1.98213e-04  2.02004e-04  2.06072e-04  2.10755e-04  2.16321e-04  2.22839e-04  2.30116e-04  2.37730e-04  2.45161e-04  2.51937e-04  2.57765e-04  2.62586e-04  2.66547e-04  2.69917e-04  2.72976e-04  2.75940e-04  2.78940e-04  2.82057e-04  2.85388e-04  2.89098e-04  2.93416e-04  2.98583e-04  3.04754e-04  3.11911e-04  3.19827e-04  3.28094e-04  3.36224e-04  3.43775e-04  3.50459e-04  3.56196e-04  3.61093e-04  3.65370e-04  3.69262e-04  3.72937e-04  3.76451e-04  3.79744e-04  3.82685e-04  3.85111e-04  3.86877e-04  3.87871e-04  3.88021e-04  3.87286e-04  3.85655e-04  3.83150e-04  3.79838e-04  3.75846e-04  3.71365e-04  3.66640e-04  3.61953e-04  3.57595e-04  3.53837e-04  3.50911e-04  3.48993e-04  3.48205e-04  3.48613e-04  3.50242e-04  3.53083e-04  3.57109e-04  3.62286e-04  3.68590e-04  3.76038e-04  3.84753e-04  3.94991e-04  4.07296e-04  4.22699e-04  4.43084e-04  4.71646e-04  5.13658e-04  5.77598e-04  6.76791e-04  8.31705e-04  1.07300e-03  1.44524e-03  2.01091e-03  2.85394e-03  4.08133e-03  5.82118e-03  8.21493e-03  1.14022e-02  1.54979e-02  2.05622e-02  2.65684e-02  3.33746e-02  4.07067e-02  4.81611e-02  5.52323e-02  6.13640e-02  6.60195e-02  6.87583e-02  6.93045e-02  6.75916e-02  6.37752e-02  5.82082e-02  5.13863e-02  4.38741e-02  3.62277e-02  2.89283e-02  2.23377e-02  1.66791e-02  1.20426e-02  8.40748e-03  5.67553e-03  3.70456e-03  2.33803e-03  1.42674e-03  8.41813e-04  4.80243e-04  2.64897e-04  1.41274e-04  7.28474e-05  3.63183e-05  1.75069e-05  8.15895e-06  3.67599e-06  1.60046e-06  6.69977e-07  2.50772e-07  7.12570e-08  2.77007e-08  1.84832e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.77522e-06  6.79832e-06  6.58126e-06  6.33059e-06  1.07506e-05  1.90231e-05  2.39717e-05  2.71315e-05  3.64637e-05  5.29123e-05  7.12708e-05  8.52861e-05  9.53116e-05  1.10164e-04  1.38529e-04  1.79589e-04  2.19966e-04  2.38729e-04  2.21484e-04  1.75698e-04  1.26452e-04  9.36429e-05  7.97307e-05  7.72574e-05  7.88185e-05  8.01611e-05  8.00826e-05  7.95858e-05  8.00879e-05  8.18004e-05  8.37219e-05  8.48851e-05  8.53947e-05  8.63385e-05  8.87728e-05  9.27487e-05  9.72528e-05  1.00958e-04  1.02943e-04  1.02914e-04  1.01204e-04  9.87755e-05  9.70519e-05  9.73959e-05  1.00478e-04  1.05950e-04  1.12611e-04  1.18932e-04  1.23665e-04  1.26303e-04  1.27189e-04  1.27244e-04  1.27453e-04  1.28434e-04  1.30299e-04  1.32828e-04  1.35752e-04  1.38946e-04  1.42419e-04  1.46169e-04  1.50057e-04  1.53816e-04  1.57205e-04  1.60183e-04  1.62975e-04  1.65973e-04  1.69552e-04  1.73893e-04  1.78915e-04  1.84320e-04  1.89706e-04  1.94703e-04  1.99076e-04  2.02799e-04  2.06059e-04  2.09209e-04  2.12657e-04  2.16736e-04  2.21583e-04  2.27081e-04  2.32882e-04  2.38512e-04  2.43520e-04  2.47622e-04  2.50785e-04  2.53233e-04  2.55361e-04  2.57611e-04  2.60351e-04  2.63805e-04  2.68056e-04  2.73085e-04  2.78829e-04  2.85206e-04  2.92116e-04  2.99415e-04  3.06898e-04  3.14307e-04  3.21379e-04  3.27923e-04  3.33884e-04  3.39371e-04  3.44626e-04  3.49932e-04  3.55512e-04  3.61434e-04  3.67578e-04  3.73662e-04  3.79321e-04  3.84201e-04  3.88044e-04  3.90722e-04  3.92235e-04  3.92667e-04  3.92137e-04  3.90756e-04  3.88609e-04  3.85764e-04  3.82293e-04  3.78292e-04  3.73900e-04  3.69299e-04  3.64707e-04  3.60361e-04  3.56500e-04  3.53343e-04  3.51078e-04  3.49846e-04  3.49741e-04  3.50809e-04  3.53058e-04  3.56472e-04  3.61026e-04  3.66708e-04  3.73551e-04  3.81703e-04  3.91457e-04  4.03406e-04  4.18640e-04  4.39115e-04  4.68095e-04  5.10915e-04  5.76105e-04  6.77025e-04  8.34171e-04  1.07820e-03  1.45363e-03  2.02277e-03  2.86913e-03  4.09897e-03  5.83909e-03  8.22915e-03  1.14066e-02  1.54838e-02  2.05192e-02  2.64856e-02  3.32422e-02  4.05187e-02  4.79178e-02  5.49420e-02  6.10437e-02  6.56938e-02  6.84562e-02  6.90552e-02  6.74201e-02  6.36977e-02  5.82299e-02  5.15009e-02  4.40653e-02  3.64725e-02  2.92012e-02  2.26143e-02  1.69396e-02  1.22729e-02  8.60020e-03  5.82881e-03  3.82081e-03  2.42231e-03  1.48526e-03  8.80775e-04  5.05147e-04  2.80193e-04  1.50308e-04  7.79806e-05  3.91269e-05  1.89861e-05  8.90962e-06  4.04308e-06  1.77336e-06  7.47648e-07  2.81207e-07  1.12457e-07  3.14204e-08  2.09627e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
6.07445e-06  6.95851e-06  5.79497e-06  6.59962e-06  1.12614e-05  1.71221e-05  2.16814e-05  2.77491e-05  3.81543e-05  5.41886e-05  7.43807e-05  9.22701e-05  1.04379e-04  1.16953e-04  1.39566e-04  1.74663e-04  2.12867e-04  2.34933e-04  2.24225e-04  1.84571e-04  1.39211e-04  1.08191e-04  9.44464e-05  9.05202e-05  8.91402e-05  8.70548e-05  8.44441e-05  8.28030e-05  8.28975e-05  8.42335e-05  8.57972e-05  8.68327e-05  8.72089e-05  8.74559e-05  8.83848e-05  9.04578e-05  9.34792e-05  9.68411e-05  9.99225e-05  1.02266e-04  1.03630e-04  1.04130e-04  1.04331e-04  1.05069e-04  1.06994e-04  1.10193e-04  1.14137e-04  1.17961e-04  1.20892e-04  1.22585e-04  1.23211e-04  1.23276e-04  1.23311e-04  1.23645e-04  1.24402e-04  1.25644e-04  1.27515e-04  1.30218e-04  1.33858e-04  1.38265e-04  1.42962e-04  1.47347e-04  1.50985e-04  1.53834e-04  1.56270e-04  1.58897e-04  1.62263e-04  1.66643e-04  1.71973e-04  1.77929e-04  1.84068e-04  1.89959e-04  1.95273e-04  1.99846e-04  2.03704e-04  2.07056e-04  2.10228e-04  2.13546e-04  2.17211e-04  2.21210e-04  2.25319e-04  2.29189e-04  2.32489e-04  2.35047e-04  2.36937e-04  2.38468e-04  2.40095e-04  2.42274e-04  2.45342e-04  2.49446e-04  2.54553e-04  2.60505e-04  2.67089e-04  2.74099e-04  2.81355e-04  2.88708e-04  2.96032e-04  3.03229e-04  3.10246e-04  3.17100e-04  3.23897e-04  3.30809e-04  3.38030e-04  3.45691e-04  3.53790e-04  3.62158e-04  3.70470e-04  3.78313e-04  3.85281e-04  3.91064e-04  3.95497e-04  3.98573e-04  4.00400e-04  4.01143e-04  4.00958e-04  3.99952e-04  3.98164e-04  3.95586e-04  3.92194e-04  3.87990e-04  3.83037e-04  3.77482e-04  3.71556e-04  3.65557e-04  3.59824e-04  3.54692e-04  3.50453e-04  3.47323e-04  3.45428e-04  3.44811e-04  3.45446e-04  3.47274e-04  3.50235e-04  3.54293e-04  3.59463e-04  3.65841e-04  3.73666e-04  3.83332e-04  3.95537e-04  4.11456e-04  4.33095e-04  4.63728e-04  5.08658e-04  5.76355e-04  6.80123e-04  8.40418e-04  1.08789e-03  1.46705e-03  2.04012e-03  2.89030e-03  4.12315e-03  5.86429e-03  8.25158e-03  1.14202e-02  1.54802e-02  2.04880e-02  2.64155e-02  3.31232e-02  4.03442e-02  4.76873e-02  5.46627e-02  6.07313e-02  6.53715e-02  6.81520e-02  6.87978e-02  6.72343e-02  6.36007e-02  5.82283e-02  5.15901e-02  4.42310e-02  3.66933e-02  2.94530e-02  2.28736e-02  1.71867e-02  1.24937e-02  8.78659e-03  5.97829e-03  3.93508e-03  2.50580e-03  1.54366e-03  9.19954e-04  5.30379e-04  2.95808e-04  1.59601e-04  8.33029e-05  4.20610e-05  2.05443e-05  9.70691e-06  4.43624e-06  1.96012e-06  8.32152e-07  3.44647e-07  1.26730e-07  3.55988e-08  2.38973e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
4.47848e-06  5.91776e-06  7.37984e-06  7.53730e-06  1.05966e-05  1.54561e-05  2.04848e-05  2.64308e-05  3.33479e-05  4.52408e-05  6.50314e-05  8.75056e-05  1.06264e-04  1.22621e-04  1.42674e-04  1.70072e-04  2.00204e-04  2.18233e-04  2.09681e-04  1.77215e-04  1.40153e-04  1.15023e-04  1.03585e-04  9.88850e-05  9.48594e-05  8.96609e-05  8.44577e-05  8.08933e-05  7.93558e-05  7.91563e-05  7.95762e-05  8.03307e-05  8.14523e-05  8.31707e-05  8.58346e-05  8.97123e-05  9.47470e-05  1.00445e-04  1.05972e-04  1.10410e-04  1.13080e-04  1.13810e-04  1.13001e-04  1.11471e-04  1.10116e-04  1.09591e-04  1.10123e-04  1.11543e-04  1.13472e-04  1.15553e-04  1.17613e-04  1.19654e-04  1.21723e-04  1.23793e-04  1.25783e-04  1.27675e-04  1.29620e-04  1.31875e-04  1.34616e-04  1.37773e-04  1.41013e-04  1.43912e-04  1.46198e-04  1.47929e-04  1.49494e-04  1.51441e-04  1.54242e-04  1.58109e-04  1.62970e-04  1.68554e-04  1.74520e-04  1.80551e-04  1.86376e-04  1.91788e-04  1.96671e-04  2.01054e-04  2.05132e-04  2.09210e-04  2.13579e-04  2.18372e-04  2.23462e-04  2.28482e-04  2.32955e-04  2.36491e-04  2.38962e-04  2.40555e-04  2.41710e-04  2.42963e-04  2.44778e-04  2.47441e-04  2.51049e-04  2.55561e-04  2.60870e-04  2.66859e-04  2.73419e-04  2.80446e-04  2.87830e-04  2.95458e-04  3.03234e-04  3.11095e-04  3.19021e-04  3.27018e-04  3.35080e-04  3.43156e-04  3.51122e-04  3.58790e-04  3.65952e-04  3.72424e-04  3.78092e-04  3.82930e-04  3.86983e-04  3.90327e-04  3.93029e-04  3.95105e-04  3.96510e-04  3.97148e-04  3.96897e-04  3.95643e-04  3.93313e-04  3.89895e-04  3.85458e-04  3.80154e-04  3.74218e-04  3.67949e-04  3.61685e-04  3.55771e-04  3.50515e-04  3.46156e-04  3.42855e-04  3.40692e-04  3.39689e-04  3.39839e-04  3.41131e-04  3.43569e-04  3.47185e-04  3.52045e-04  3.58281e-04  3.66148e-04  3.76043e-04  3.88669e-04  4.05211e-04  4.27699e-04  4.59450e-04  5.05837e-04  5.75438e-04  6.81708e-04  8.45292e-04  1.09704e-03  1.48158e-03  2.06108e-03  2.91837e-03  4.15816e-03  5.90456e-03  8.29331e-03  1.14570e-02  1.55028e-02  2.04849e-02  2.63742e-02  3.30320e-02  4.01949e-02  4.74777e-02  5.43988e-02  6.04279e-02  6.50513e-02  6.78433e-02  6.85301e-02  6.70340e-02  6.34865e-02  5.82087e-02  5.16622e-02  4.43817e-02  3.69023e-02  2.96964e-02  2.31278e-02  1.74315e-02  1.27144e-02  8.97438e-03  6.12995e-03  4.05179e-03  2.59161e-03  1.60406e-03  9.60721e-04  5.56795e-04  3.12257e-04  1.69452e-04  8.89804e-05  4.52118e-05  2.22287e-05  1.05747e-05  4.86716e-06  2.16628e-06  9.33817e-07  3.86521e-07  1.42892e-07  4.04394e-08  2.69113e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.54764e-06  5.90213e-06  7.60762e-06  7.94868e-06  1.03204e-05  1.51865e-05  1.98203e-05  2.35366e-05  2.69210e-05  3.51738e-05  5.36167e-05  7.88911e-05  1.02527e-04  1.22041e-04  1.41943e-04  1.67761e-04  1.98544e-04  2.20409e-04  2.15451e-04  1.82925e-04  1.42649e-04  1.14068e-04  1.00947e-04  9.62746e-05  9.28219e-05  8.77870e-05  8.21969e-05  7.81766e-05  7.66667e-05  7.72018e-05  7.89651e-05  8.14527e-05  8.43759e-05  8.74358e-05  9.03861e-05  9.32408e-05  9.62728e-05  9.97158e-05  1.03442e-04  1.06931e-04  1.09550e-04  1.10915e-04  1.11072e-04  1.10431e-04  1.09543e-04  1.08925e-04  1.08973e-04  1.09904e-04  1.11722e-04  1.14231e-04  1.17162e-04  1.20298e-04  1.23511e-04  1.26694e-04  1.29721e-04  1.32490e-04  1.35008e-04  1.37385e-04  1.39726e-04  1.42003e-04  1.44038e-04  1.45633e-04  1.46752e-04  1.47615e-04  1.48626e-04  1.50190e-04  1.52536e-04  1.55671e-04  1.59474e-04  1.63835e-04  1.68728e-04  1.74168e-04  1.80096e-04  1.86311e-04  1.92512e-04  1.98430e-04  2.03969e-04  2.09256e-04  2.14556e-04  2.20096e-04  2.25899e-04  2.31722e-04  2.37142e-04  2.41734e-04  2.45259e-04  2.47745e-04  2.49458e-04  2.50784e-04  2.52104e-04  2.53727e-04  2.55885e-04  2.58758e-04  2.62496e-04  2.67203e-04  2.72903e-04  2.79507e-04  2.86820e-04  2.94573e-04  3.02484e-04  3.10314e-04  3.17895e-04  3.25133e-04  3.31990e-04  3.38456e-04  3.44537e-04  3.50265e-04  3.55702e-04  3.60950e-04  3.66131e-04  3.71349e-04  3.76636e-04  3.81921e-04  3.87011e-04  3.91622e-04  3.95432e-04  3.98139e-04  3.99520e-04  3.99455e-04  3.97935e-04  3.95042e-04  3.90932e-04  3.85810e-04  3.79923e-04  3.73550e-04  3.66996e-04  3.60574e-04  3.54590e-04  3.49317e-04  3.44980e-04  3.41747e-04  3.39734e-04  3.39012e-04  3.39619e-04  3.41567e-04  3.44850e-04  3.49457e-04  3.55387e-04  3.62694e-04  3.71568e-04  3.82360e-04  3.95755e-04  4.12955e-04  4.36039e-04  4.68410e-04  5.15555e-04  5.86201e-04  6.93969e-04  8.59681e-04  1.11432e-03  1.50258e-03  2.08649e-03  2.94843e-03  4.19223e-03  5.94060e-03  8.32729e-03  1.14824e-02  1.55107e-02  2.04642e-02  2.63128e-02  3.29190e-02  4.00226e-02  4.72444e-02  5.41106e-02  6.00998e-02  6.47060e-02  6.75088e-02  6.82359e-02  6.68065e-02  6.33449e-02  5.81620e-02  5.17082e-02  4.45083e-02  3.70899e-02  2.99216e-02  2.33674e-02  1.76652e-02  1.29270e-02  9.15679e-03  6.27833e-03  4.16674e-03  2.67666e-03  1.66430e-03  1.00164e-03  5.83474e-04  3.28977e-04  1.79530e-04  9.48281e-05  4.84794e-05  2.39880e-05  1.14878e-05  5.32401e-06  2.38865e-06  1.03642e-06  4.31962e-07  1.60555e-07  4.55284e-08  3.05681e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.02406e-05  6.94434e-06  9.33329e-06  8.98005e-06  9.58630e-06  1.42513e-05  1.89308e-05  2.18483e-05  2.48512e-05  3.21265e-05  4.84549e-05  7.27627e-05  9.75936e-05  1.19744e-04  1.43457e-04  1.73267e-04  2.06567e-04  2.29542e-04  2.25177e-04  1.92188e-04  1.49499e-04  1.16879e-04  9.93196e-05  9.13280e-05  8.67391e-05  8.23634e-05  7.76941e-05  7.39475e-05  7.26486e-05  7.42403e-05  7.77785e-05  8.17276e-05  8.49057e-05  8.69108e-05  8.80467e-05  8.89697e-05  9.02120e-05  9.18355e-05  9.34949e-05  9.48534e-05  9.59266e-05  9.70282e-05  9.84261e-05  1.00079e-04  1.01691e-04  1.03017e-04  1.04121e-04  1.05375e-04  1.07205e-04  1.09831e-04  1.13183e-04  1.16997e-04  1.20955e-04  1.24762e-04  1.28196e-04  1.31158e-04  1.33705e-04  1.36011e-04  1.38249e-04  1.40480e-04  1.42623e-04  1.44536e-04  1.46159e-04  1.47610e-04  1.49162e-04  1.51120e-04  1.53703e-04  1.56991e-04  1.60976e-04  1.65642e-04  1.70982e-04  1.76945e-04  1.83362e-04  1.89928e-04  1.96278e-04  2.02129e-04  2.07403e-04  2.12266e-04  2.17044e-04  2.22050e-04  2.27421e-04  2.33032e-04  2.38548e-04  2.43565e-04  2.47769e-04  2.51042e-04  2.53469e-04  2.55283e-04  2.56784e-04  2.58288e-04  2.60097e-04  2.62487e-04  2.65680e-04  2.69804e-04  2.74858e-04  2.80693e-04  2.87035e-04  2.93544e-04  2.99886e-04  3.05807e-04  3.11177e-04  3.15997e-04  3.20380e-04  3.24509e-04  3.28594e-04  3.32846e-04  3.37459e-04  3.42598e-04  3.48371e-04  3.54805e-04  3.61805e-04  3.69141e-04  3.76457e-04  3.83312e-04  3.89249e-04  3.93869e-04  3.96883e-04  3.98149e-04  3.97666e-04  3.95559e-04  3.92042e-04  3.87395e-04  3.81931e-04  3.75985e-04  3.69895e-04  3.63983e-04  3.58540e-04  3.53812e-04  3.49982e-04  3.47178e-04  3.45468e-04  3.44881e-04  3.45414e-04  3.47042e-04  3.49736e-04  3.53464e-04  3.58212e-04  3.64004e-04  3.70947e-04  3.79300e-04  3.89498e-04  4.02316e-04  4.19032e-04  4.41811e-04  4.74122e-04  5.21531e-04  5.92849e-04  7.01807e-04  8.69344e-04  1.12656e-03  1.51816e-03  2.10607e-03  2.97225e-03  4.21964e-03  5.96955e-03  8.35373e-03  1.14999e-02  1.55103e-02  2.04349e-02  2.62432e-02  3.27984e-02  3.98444e-02  4.70077e-02  5.38226e-02  5.97759e-02  6.43694e-02  6.71874e-02  6.79588e-02  6.65992e-02  6.32254e-02  5.81382e-02  5.17771e-02  4.46568e-02  3.72978e-02  3.01652e-02  2.36232e-02  1.79129e-02  1.31516e-02  9.34909e-03  6.43470e-03  4.28796e-03  2.76650e-03  1.72808e-03  1.04508e-03  6.11900e-04  3.46861e-04  1.90358e-04  1.01140e-04  5.20250e-05  2.59076e-05  1.24898e-05  5.82966e-06  2.63377e-06  1.15123e-06  4.83149e-07  1.80392e-07  5.15643e-08  3.44428e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.22086e-05  7.73594e-06  7.81689e-06  8.98799e-06  1.13043e-05  1.48856e-05  1.73666e-05  2.08195e-05  2.66744e-05  3.52556e-05  5.04244e-05  7.37634e-05  9.83687e-05  1.19648e-04  1.41982e-04  1.69658e-04  1.99370e-04  2.19489e-04  2.16018e-04  1.87085e-04  1.48093e-04  1.16466e-04  9.79068e-05  8.89769e-05  8.46784e-05  8.15383e-05  7.79636e-05  7.42877e-05  7.21547e-05  7.29970e-05  7.67201e-05  8.17112e-05  8.59651e-05  8.82339e-05  8.84168e-05  8.71826e-05  8.53414e-05  8.34982e-05  8.21300e-05  8.17923e-05  8.30744e-05  8.62511e-05  9.09555e-05  9.62266e-05  1.00965e-04  1.04487e-04  1.06800e-04  1.08424e-04  1.09961e-04  1.11745e-04  1.13795e-04  1.15981e-04  1.18198e-04  1.20404e-04  1.22574e-04  1.24669e-04  1.26661e-04  1.28567e-04  1.30455e-04  1.32411e-04  1.34498e-04  1.36756e-04  1.39222e-04  1.41950e-04  1.44992e-04  1.48372e-04  1.52077e-04  1.56099e-04  1.60491e-04  1.65377e-04  1.70877e-04  1.76988e-04  1.83504e-04  1.90034e-04  1.96123e-04  2.01419e-04  2.05796e-04  2.09380e-04  2.12474e-04  2.15429e-04  2.18517e-04  2.21870e-04  2.25482e-04  2.29264e-04  2.33110e-04  2.36934e-04  2.40682e-04  2.44339e-04  2.47941e-04  2.51576e-04  2.55390e-04  2.59551e-04  2.64200e-04  2.69391e-04  2.75054e-04  2.80998e-04  2.86953e-04  2.92645e-04  2.97866e-04  3.02532e-04  3.06691e-04  3.10509e-04  3.14218e-04  3.18064e-04  3.22273e-04  3.27019e-04  3.32413e-04  3.38499e-04  3.45243e-04  3.52521e-04  3.60119e-04  3.67745e-04  3.75057e-04  3.81713e-04  3.87416e-04  3.91956e-04  3.95225e-04  3.97214e-04  3.97991e-04  3.97665e-04  3.96365e-04  3.94217e-04  3.91345e-04  3.87866e-04  3.83907e-04  3.79604e-04  3.75104e-04  3.70567e-04  3.66163e-04  3.62066e-04  3.58456e-04  3.55513e-04  3.53417e-04  3.52337e-04  3.52428e-04  3.53817e-04  3.56600e-04  3.60844e-04  3.66608e-04  3.73980e-04  3.83160e-04  3.94508e-04  4.08620e-04  4.26722e-04  4.50858e-04  4.84435e-04  5.33000e-04  6.05403e-04  7.15464e-04  8.84248e-04  1.14298e-03  1.53646e-03  2.12650e-03  2.99472e-03  4.24334e-03  5.99242e-03  8.37196e-03  1.15076e-02  1.54993e-02  2.03956e-02  2.61651e-02  3.26723e-02  3.96644e-02  4.67735e-02  5.35410e-02  5.94618e-02  6.40446e-02  6.68783e-02  6.76928e-02  6.64006e-02  6.31115e-02  5.81167e-02  5.18453e-02  4.48023e-02  3.75015e-02  3.04042e-02  2.38748e-02  1.81573e-02  1.33739e-02  9.54008e-03  6.59061e-03  4.40934e-03  2.85686e-03  1.79254e-03  1.08921e-03  6.40926e-04  3.65223e-04  2.01539e-04  1.07698e-04  5.57313e-05  2.79271e-05  1.35520e-05  6.36788e-06  2.89712e-06  1.27548e-06  5.38762e-07  2.02280e-07  5.79998e-08  3.87343e-09  1.53543e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.63442e-06  6.31902e-06  7.16719e-06  8.89651e-06  1.16078e-05  1.45631e-05  1.70145e-05  2.27280e-05  3.13275e-05  4.06541e-05  5.39870e-05  7.44021e-05  9.76279e-05  1.19314e-04  1.41772e-04  1.67865e-04  1.93667e-04  2.08318e-04  2.01345e-04  1.73834e-04  1.39839e-04  1.13453e-04  9.87469e-05  9.24148e-05  8.99818e-05  8.82543e-05  8.54490e-05  8.13377e-05  7.72456e-05  7.50596e-05  7.57009e-05  7.83851e-05  8.12470e-05  8.26711e-05  8.22170e-05  8.05572e-05  7.87643e-05  7.76898e-05  7.78050e-05  7.93255e-05  8.22896e-05  8.64759e-05  9.13137e-05  9.59984e-05  9.98314e-05  1.02557e-04  1.04425e-04  1.05921e-04  1.07404e-04  1.08941e-04  1.10430e-04  1.11824e-04  1.13235e-04  1.14847e-04  1.16743e-04  1.18824e-04  1.20887e-04  1.22788e-04  1.24552e-04  1.26372e-04  1.28494e-04  1.31107e-04  1.34268e-04  1.37918e-04  1.41931e-04  1.46175e-04  1.50568e-04  1.55121e-04  1.59933e-04  1.65143e-04  1.70828e-04  1.76920e-04  1.83186e-04  1.89291e-04  1.94921e-04  1.99876e-04  2.04112e-04  2.07707e-04  2.10801e-04  2.13538e-04  2.16049e-04  2.18464e-04  2.20921e-04  2.23567e-04  2.26518e-04  2.29829e-04  2.33462e-04  2.37305e-04  2.41222e-04  2.45116e-04  2.48978e-04  2.52883e-04  2.56958e-04  2.61316e-04  2.66004e-04  2.70974e-04  2.76099e-04  2.81219e-04  2.86193e-04  2.90955e-04  2.95527e-04  3.00020e-04  3.04597e-04  3.09442e-04  3.14709e-04  3.20499e-04  3.26826e-04  3.33617e-04  3.40713e-04  3.47896e-04  3.54916e-04  3.61534e-04  3.67546e-04  3.72808e-04  3.77247e-04  3.80855e-04  3.83677e-04  3.85799e-04  3.87315e-04  3.88311e-04  3.88843e-04  3.88930e-04  3.88552e-04  3.87664e-04  3.86214e-04  3.84163e-04  3.81509e-04  3.78297e-04  3.74635e-04  3.70691e-04  3.66697e-04  3.62929e-04  3.59691e-04  3.57283e-04  3.55973e-04  3.55967e-04  3.57392e-04  3.60295e-04  3.64663e-04  3.70461e-04  3.77695e-04  3.86537e-04  3.97233e-04  4.10480e-04  4.27526e-04  4.50501e-04  4.82925e-04  5.30490e-04  6.02217e-04  7.12116e-04  8.81454e-04  1.14163e-03  1.53752e-03  2.13089e-03  3.00298e-03  4.25527e-03  6.00658e-03  8.38518e-03  1.15145e-02  1.54925e-02  2.03657e-02  2.61019e-02  3.25668e-02  3.95102e-02  4.65697e-02  5.32934e-02  5.91837e-02  6.37560e-02  6.66040e-02  6.74585e-02  6.62294e-02  6.30200e-02  5.81124e-02  5.19257e-02  4.49560e-02  3.77101e-02  3.06460e-02  2.41278e-02  1.84026e-02  1.35970e-02  9.73206e-03  6.74768e-03  4.53197e-03  2.94847e-03  1.85815e-03  1.13431e-03  6.70735e-04  3.84178e-04  2.13143e-04  1.14543e-04  5.96231e-05  3.00619e-05  1.46811e-05  6.94431e-06  3.18115e-06  1.41048e-06  5.99633e-07  2.26117e-07  6.51206e-08  2.59894e-08  1.74066e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.71806e-06  5.65166e-06  5.72462e-06  8.16493e-06  1.18124e-05  1.55895e-05  1.82696e-05  2.39327e-05  3.42483e-05  4.62061e-05  6.00612e-05  7.81044e-05  9.75083e-05  1.14930e-04  1.33838e-04  1.59185e-04  1.87161e-04  2.03561e-04  1.95349e-04  1.64978e-04  1.29333e-04  1.03820e-04  9.19876e-05  8.90470e-05  8.91013e-05  8.83499e-05  8.52642e-05  8.01488e-05  7.46144e-05  7.06825e-05  6.96323e-05  7.12064e-05  7.38143e-05  7.56952e-05  7.61145e-05  7.56280e-05  7.54161e-05  7.64381e-05  7.89874e-05  8.27398e-05  8.70963e-05  9.15195e-05  9.56521e-05  9.92655e-05  1.02254e-04  1.04732e-04  1.07044e-04  1.09530e-04  1.12221e-04  1.14783e-04  1.16787e-04  1.18059e-04  1.18796e-04  1.19380e-04  1.20095e-04  1.20985e-04  1.21916e-04  1.22751e-04  1.23479e-04  1.24246e-04  1.25302e-04  1.26937e-04  1.29392e-04  1.32780e-04  1.37022e-04  1.41850e-04  1.46904e-04  1.51877e-04  1.56620e-04  1.61164e-04  1.65634e-04  1.70152e-04  1.74767e-04  1.79470e-04  1.84228e-04  1.89014e-04  1.93793e-04  1.98504e-04  2.03053e-04  2.07344e-04  2.11329e-04  2.15042e-04  2.18590e-04  2.22109e-04  2.25705e-04  2.29418e-04  2.33208e-04  2.36989e-04  2.40680e-04  2.44261e-04  2.47801e-04  2.51458e-04  2.55440e-04  2.59941e-04  2.65066e-04  2.70789e-04  2.76952e-04  2.83304e-04  2.89578e-04  2.95563e-04  3.01158e-04  3.06382e-04  3.11360e-04  3.16288e-04  3.21381e-04  3.26821e-04  3.32717e-04  3.39066e-04  3.45748e-04  3.52540e-04  3.59161e-04  3.65327e-04  3.70812e-04  3.75482e-04  3.79323e-04  3.82432e-04  3.84986e-04  3.87200e-04  3.89273e-04  3.91335e-04  3.93412e-04  3.95406e-04  3.97106e-04  3.98229e-04  3.98473e-04  3.97584e-04  3.95413e-04  3.91953e-04  3.87351e-04  3.81900e-04  3.76003e-04  3.70133e-04  3.64777e-04  3.60385e-04  3.57324e-04  3.55844e-04  3.56064e-04  3.57980e-04  3.61488e-04  3.66434e-04  3.72668e-04  3.80158e-04  3.88953e-04  3.99399e-04  4.12207e-04  4.28700e-04  4.51104e-04  4.83057e-04  5.30388e-04  6.02270e-04  7.12885e-04  8.83666e-04  1.14615e-03  1.54529e-03  2.14273e-03  3.01935e-03  4.27582e-03  6.02964e-03  8.40724e-03  1.15298e-02  1.54928e-02  2.03409e-02  2.60409e-02  3.24592e-02  3.93489e-02  4.63526e-02  5.30257e-02  5.88783e-02  6.34333e-02  6.62893e-02  6.71790e-02  6.60097e-02  6.28786e-02  5.80592e-02  5.19601e-02  4.50682e-02  3.78831e-02  3.08585e-02  2.43581e-02  1.86310e-02  1.38084e-02  9.91646e-03  6.90029e-03  4.65233e-03  3.03920e-03  1.92367e-03  1.17972e-03  7.00977e-04  4.03551e-04  2.25092e-04  1.21643e-04  6.36905e-05  3.23086e-05  1.58786e-05  7.56036e-06  3.48708e-06  1.55701e-06  6.66016e-07  2.52373e-07  1.03433e-07  2.94020e-08  1.96645e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.32265e-06  4.54537e-06  3.89848e-06  5.77342e-06  9.47690e-06  1.56237e-05  2.07271e-05  2.54489e-05  3.45232e-05  4.84251e-05  6.55210e-05  8.40964e-05  1.00093e-04  1.12186e-04  1.27619e-04  1.54690e-04  1.88769e-04  2.10109e-04  2.00945e-04  1.64836e-04  1.23700e-04  9.61944e-05  8.51068e-05  8.33489e-05  8.37746e-05  8.27381e-05  7.95523e-05  7.52829e-05  7.16011e-05  6.98679e-05  7.06077e-05  7.32194e-05  7.61180e-05  7.76642e-05  7.73582e-05  7.61817e-05  7.57757e-05  7.72502e-05  8.05643e-05  8.47780e-05  8.88043e-05  9.20345e-05  9.44593e-05  9.64011e-05  9.82260e-05  1.00235e-04  1.02634e-04  1.05458e-04  1.08499e-04  1.11398e-04  1.13878e-04  1.15931e-04  1.17795e-04  1.19738e-04  1.21860e-04  1.24043e-04  1.26058e-04  1.27721e-04  1.28970e-04  1.29878e-04  1.30645e-04  1.31565e-04  1.32975e-04  1.35147e-04  1.38169e-04  1.41905e-04  1.46066e-04  1.50351e-04  1.54578e-04  1.58716e-04  1.62826e-04  1.66964e-04  1.71133e-04  1.75295e-04  1.79419e-04  1.83517e-04  1.87639e-04  1.91855e-04  1.96242e-04  2.00867e-04  2.05778e-04  2.10974e-04  2.16383e-04  2.21857e-04  2.27195e-04  2.32191e-04  2.36679e-04  2.40567e-04  2.43848e-04  2.46595e-04  2.48954e-04  2.51141e-04  2.53417e-04  2.56066e-04  2.59330e-04  2.63363e-04  2.68188e-04  2.73691e-04  2.79661e-04  2.85857e-04  2.92075e-04  2.98204e-04  3.04254e-04  3.10335e-04  3.16623e-04  3.23290e-04  3.30448e-04  3.38096e-04  3.46106e-04  3.54240e-04  3.62196e-04  3.69667e-04  3.76403e-04  3.82248e-04  3.87164e-04  3.91216e-04  3.94551e-04  3.97349e-04  3.99777e-04  4.01933e-04  4.03816e-04  4.05308e-04  4.06190e-04  4.06188e-04  4.05039e-04  4.02563e-04  3.98714e-04  3.93615e-04  3.87550e-04  3.80927e-04  3.74222e-04  3.67916e-04  3.62438e-04  3.58121e-04  3.55180e-04  3.53710e-04  3.53696e-04  3.55045e-04  3.57619e-04  3.61276e-04  3.65912e-04  3.71505e-04  3.78151e-04  3.86107e-04  3.95876e-04  4.08318e-04  4.24873e-04  4.47853e-04  4.80958e-04  5.30058e-04  6.04361e-04  7.18082e-04  8.92686e-04  1.15972e-03  1.56406e-03  2.16713e-03  3.04931e-03  4.31038e-03  6.06648e-03  8.44219e-03  1.15565e-02  1.55026e-02  2.03233e-02  2.59849e-02  3.23549e-02  3.91892e-02  4.61362e-02  5.27580e-02  5.85728e-02  6.31103e-02  6.59742e-02  6.68986e-02  6.57886e-02  6.27354e-02  5.80033e-02  5.19915e-02  4.51772e-02  3.80530e-02  3.10686e-02  2.45866e-02  1.88586e-02  1.40198e-02  1.01015e-02  7.05399e-03  4.77402e-03  3.13132e-03  1.99049e-03  1.22624e-03  7.32107e-04  4.23595e-04  2.37520e-04  1.29069e-04  6.79689e-05  3.46866e-05  1.71541e-05  8.22084e-06  3.81728e-06  1.71624e-06  7.38556e-07  3.12626e-07  1.16185e-07  3.31688e-08  2.22279e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.12669e-05  4.91422e-06  4.00888e-06  5.38998e-06  7.55025e-06  1.40368e-05  1.97767e-05  2.31087e-05  3.22989e-05  4.93442e-05  6.93546e-05  8.82722e-05  1.01830e-04  1.10053e-04  1.22642e-04  1.49721e-04  1.87104e-04  2.13420e-04  2.07166e-04  1.69421e-04  1.23353e-04  9.04202e-05  7.51314e-05  7.08684e-05  7.03804e-05  6.97999e-05  6.83927e-05  6.72124e-05  6.74898e-05  6.96371e-05  7.33064e-05  7.77305e-05  8.17973e-05  8.43127e-05  8.47000e-05  8.34805e-05  8.19234e-05  8.11645e-05  8.16016e-05  8.29701e-05  8.48039e-05  8.67834e-05  8.87977e-05  9.08685e-05  9.30879e-05  9.55730e-05  9.83983e-05  1.01532e-04  1.04838e-04  1.08155e-04  1.11383e-04  1.14503e-04  1.17519e-04  1.20389e-04  1.23027e-04  1.25367e-04  1.27428e-04  1.29312e-04  1.31125e-04  1.32917e-04  1.34689e-04  1.36462e-04  1.38323e-04  1.40393e-04  1.42759e-04  1.45418e-04  1.48286e-04  1.51273e-04  1.54359e-04  1.57621e-04  1.61194e-04  1.65184e-04  1.69593e-04  1.74287e-04  1.79038e-04  1.83606e-04  1.87844e-04  1.91768e-04  1.95572e-04  1.99545e-04  2.03948e-04  2.08883e-04  2.14230e-04  2.19683e-04  2.24868e-04  2.29474e-04  2.33349e-04  2.36512e-04  2.39107e-04  2.41324e-04  2.43348e-04  2.45348e-04  2.47489e-04  2.49953e-04  2.52937e-04  2.56616e-04  2.61096e-04  2.66378e-04  2.72353e-04  2.78836e-04  2.85616e-04  2.92523e-04  2.99455e-04  3.06396e-04  3.13398e-04  3.20537e-04  3.27877e-04  3.35429e-04  3.43133e-04  3.50866e-04  3.58467e-04  3.65772e-04  3.72653e-04  3.79040e-04  3.84927e-04  3.90360e-04  3.95411e-04  4.00147e-04  4.04595e-04  4.08718e-04  4.12388e-04  4.15388e-04  4.17428e-04  4.18183e-04  4.17364e-04  4.14777e-04  4.10392e-04  4.04366e-04  3.97046e-04  3.88915e-04  3.80529e-04  3.72432e-04  3.65093e-04  3.58861e-04  3.53954e-04  3.50473e-04  3.48435e-04  3.47805e-04  3.48532e-04  3.50572e-04  3.53897e-04  3.58515e-04  3.64473e-04  3.71904e-04  3.81036e-04  3.92305e-04  4.06473e-04  4.24881e-04  4.49760e-04  4.84770e-04  5.35796e-04  6.12127e-04  7.28116e-04  9.05400e-04  1.17569e-03  1.58394e-03  2.19146e-03  3.07822e-03  4.34317e-03  6.10110e-03  8.47472e-03  1.15808e-02  1.55103e-02  2.03044e-02  2.59285e-02  3.22510e-02  3.90312e-02  4.59225e-02  5.24941e-02  5.82717e-02  6.27920e-02  6.56635e-02  6.66220e-02  6.55703e-02  6.25938e-02  5.79481e-02  5.20228e-02  4.52858e-02  3.82225e-02  3.12785e-02  2.48156e-02  1.90872e-02  1.42327e-02  1.02885e-02  7.20993e-03  4.89794e-03  3.22550e-03  2.05909e-03  1.27422e-03  7.64364e-04  4.44467e-04  2.50529e-04  1.36884e-04  7.24973e-05  3.72183e-05  1.85205e-05  8.93290e-06  4.17560e-06  1.89025e-06  8.30502e-07  3.48962e-07  1.30371e-07  3.74177e-08  2.50532e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.79442e-06  7.00669e-06  5.88417e-06  6.49616e-06  6.62842e-06  1.13983e-05  1.74123e-05  2.11945e-05  2.94777e-05  4.55987e-05  6.57850e-05  8.52856e-05  9.95042e-05  1.08394e-04  1.20767e-04  1.46181e-04  1.81012e-04  2.05401e-04  1.99369e-04  1.63925e-04  1.20105e-04  8.72498e-05  7.00579e-05  6.37964e-05  6.26461e-05  6.29765e-05  6.36371e-05  6.50822e-05  6.80016e-05  7.24509e-05  7.78368e-05  8.32399e-05  8.76413e-05  9.01519e-05  9.03973e-05  8.88127e-05  8.64685e-05  8.44699e-05  8.34374e-05  8.34479e-05  8.42917e-05  8.57007e-05  8.74402e-05  8.93467e-05  9.13439e-05  9.34137e-05  9.55595e-05  9.78224e-05  1.00323e-04  1.03236e-04  1.06666e-04  1.10514e-04  1.14448e-04  1.18012e-04  1.20837e-04  1.22825e-04  1.24205e-04  1.25419e-04  1.26900e-04  1.28892e-04  1.31382e-04  1.34161e-04  1.36946e-04  1.39496e-04  1.41694e-04  1.43574e-04  1.45301e-04  1.47115e-04  1.49267e-04  1.51984e-04  1.55440e-04  1.59718e-04  1.64765e-04  1.70367e-04  1.76169e-04  1.81775e-04  1.86884e-04  1.91400e-04  1.95459e-04  1.99337e-04  2.03292e-04  2.07429e-04  2.11651e-04  2.15736e-04  2.19481e-04  2.22831e-04  2.25920e-04  2.29011e-04  2.32365e-04  2.36119e-04  2.40234e-04  2.44541e-04  2.48840e-04  2.53013e-04  2.57083e-04  2.61205e-04  2.65591e-04  2.70422e-04  2.75781e-04  2.81627e-04  2.87827e-04  2.94209e-04  3.00624e-04  3.06990e-04  3.13304e-04  3.19627e-04  3.26046e-04  3.32627e-04  3.39388e-04  3.46288e-04  3.53245e-04  3.60164e-04  3.66970e-04  3.73618e-04  3.80097e-04  3.86406e-04  3.92535e-04  3.98442e-04  4.04040e-04  4.09187e-04  4.13689e-04  4.17304e-04  4.19766e-04  4.20808e-04  4.20217e-04  4.17877e-04  4.13818e-04  4.08236e-04  4.01478e-04  3.93999e-04  3.86293e-04  3.78815e-04  3.71923e-04  3.65852e-04  3.60711e-04  3.56525e-04  3.53272e-04  3.50937e-04  3.49540e-04  3.49157e-04  3.49910e-04  3.51959e-04  3.55475e-04  3.60651e-04  3.67707e-04  3.76917e-04  3.88713e-04  4.03818e-04  4.23511e-04  4.49959e-04  4.86765e-04  5.39790e-04  6.18337e-04  7.36814e-04  9.16946e-04  1.19053e-03  1.60254e-03  2.21416e-03  3.10500e-03  4.37322e-03  6.13240e-03  8.50354e-03  1.16013e-02  1.55147e-02  2.02830e-02  2.58710e-02  3.21481e-02  3.88765e-02  4.57145e-02  5.22380e-02  5.79799e-02  6.24838e-02  6.53630e-02  6.63547e-02  6.53599e-02  6.24580e-02  5.78968e-02  5.20560e-02  4.53948e-02  3.83916e-02  3.14876e-02  2.50439e-02  1.93156e-02  1.44460e-02  1.04764e-02  7.36704e-03  5.02325e-03  3.32109e-03  2.12901e-03  1.32334e-03  7.97542e-04  4.66042e-04  2.64047e-04  1.45049e-04  7.72552e-05  3.98942e-05  1.99736e-05  9.69500e-06  4.56171e-06  2.08159e-06  9.19905e-07  3.88873e-07  1.46055e-07  4.21105e-08  2.82517e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
5.99964e-06  6.97476e-06  7.27565e-06  8.48951e-06  7.55171e-06  9.65689e-06  1.46581e-05  1.99470e-05  2.92052e-05  4.45318e-05  6.34096e-05  8.19879e-05  9.70680e-05  1.09049e-04  1.23625e-04  1.47330e-04  1.77894e-04  1.99582e-04  1.95012e-04  1.64141e-04  1.24589e-04  9.31857e-05  7.48995e-05  6.67261e-05  6.41092e-05  6.39165e-05  6.50750e-05  6.76472e-05  7.14753e-05  7.57433e-05  7.94869e-05  8.21680e-05  8.37270e-05  8.42732e-05  8.39142e-05  8.29070e-05  8.18155e-05  8.13512e-05  8.20012e-05  8.37811e-05  8.62764e-05  8.88962e-05  9.11752e-05  9.29428e-05  9.42651e-05  9.52700e-05  9.60738e-05  9.68635e-05  9.79556e-05  9.96784e-05  1.02152e-04  1.05175e-04  1.08325e-04  1.11174e-04  1.13484e-04  1.15271e-04  1.16764e-04  1.18292e-04  1.20145e-04  1.22470e-04  1.25230e-04  1.28231e-04  1.31204e-04  1.33921e-04  1.36301e-04  1.38442e-04  1.40578e-04  1.42968e-04  1.45797e-04  1.49145e-04  1.53021e-04  1.57411e-04  1.62293e-04  1.67598e-04  1.73170e-04  1.78777e-04  1.84174e-04  1.89196e-04  1.93804e-04  1.98059e-04  2.02046e-04  2.05797e-04  2.09274e-04  2.12422e-04  2.15255e-04  2.17926e-04  2.20717e-04  2.23956e-04  2.27890e-04  2.32587e-04  2.37908e-04  2.43585e-04  2.49339e-04  2.55008e-04  2.60593e-04  2.66224e-04  2.72065e-04  2.78201e-04  2.84582e-04  2.91026e-04  2.97279e-04  3.03112e-04  3.08392e-04  3.13121e-04  3.17423e-04  3.21503e-04  3.25585e-04  3.29862e-04  3.34460e-04  3.39431e-04  3.44763e-04  3.50398e-04  3.56261e-04  3.62270e-04  3.68349e-04  3.74432e-04  3.80461e-04  3.86386e-04  3.92156e-04  3.97708e-04  4.02944e-04  4.07718e-04  4.11825e-04  4.15022e-04  4.17054e-04  4.17712e-04  4.16880e-04  4.14566e-04  4.10913e-04  4.06167e-04  4.00629e-04  3.94604e-04  3.88358e-04  3.82102e-04  3.75994e-04  3.70168e-04  3.64757e-04  3.59921e-04  3.55851e-04  3.52765e-04  3.50888e-04  3.50429e-04  3.51559e-04  3.54409e-04  3.59087e-04  3.65718e-04  3.74483e-04  3.85754e-04  4.00235e-04  4.19241e-04  4.45022e-04  4.81321e-04  5.34180e-04  6.13113e-04  7.32752e-04  9.15032e-04  1.19189e-03  1.60834e-03  2.22538e-03  3.12211e-03  4.39578e-03  6.15857e-03  8.52961e-03  1.16214e-02  1.55206e-02  2.02648e-02  2.58181e-02  3.20508e-02  3.87281e-02  4.55132e-02  5.19888e-02  5.76950e-02  6.21822e-02  6.50682e-02  6.60922e-02  6.51529e-02  6.23246e-02  5.78465e-02  5.20895e-02  4.55036e-02  3.85603e-02  3.16967e-02  2.52725e-02  1.95449e-02  1.46607e-02  1.06661e-02  7.52618e-03  5.15062e-03  3.41864e-03  2.20065e-03  1.37387e-03  8.31836e-04  4.88449e-04  2.78156e-04  1.53617e-04  8.22753e-05  4.27339e-05  2.15249e-05  1.05137e-05  4.98053e-06  2.28747e-06  1.01790e-06  4.32813e-07  1.63428e-07  4.73793e-08  3.16808e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.31095e-06  9.35323e-06  7.19098e-06  8.26361e-06  8.19926e-06  9.24236e-06  1.38371e-05  1.96764e-05  2.72818e-05  3.96131e-05  5.64787e-05  7.44842e-05  9.03391e-05  1.03926e-04  1.19313e-04  1.41921e-04  1.70521e-04  1.91488e-04  1.88738e-04  1.61710e-04  1.26160e-04  9.74138e-05  8.01012e-05  7.14969e-05  6.75843e-05  6.59435e-05  6.60647e-05  6.81685e-05  7.19162e-05  7.61363e-05  7.94663e-05  8.11424e-05  8.13050e-05  8.06884e-05  8.00811e-05  8.00169e-05  8.07728e-05  8.24467e-05  8.49526e-05  8.79848e-05  9.10687e-05  9.37342e-05  9.57172e-05  9.70302e-05  9.78441e-05  9.83231e-05  9.85999e-05  9.88712e-05  9.94225e-05  1.00483e-04  1.02050e-04  1.03880e-04  1.05664e-04  1.07216e-04  1.08537e-04  1.09747e-04  1.10996e-04  1.12404e-04  1.14061e-04  1.16021e-04  1.18292e-04  1.20833e-04  1.23559e-04  1.26375e-04  1.29218e-04  1.32088e-04  1.35035e-04  1.38117e-04  1.41353e-04  1.44703e-04  1.48106e-04  1.51541e-04  1.55064e-04  1.58804e-04  1.62913e-04  1.67500e-04  1.72593e-04  1.78123e-04  1.83934e-04  1.89802e-04  1.95461e-04  2.00661e-04  2.05234e-04  2.09166e-04  2.12636e-04  2.15995e-04  2.19676e-04  2.24066e-04  2.29390e-04  2.35640e-04  2.42604e-04  2.49955e-04  2.57377e-04  2.64663e-04  2.71752e-04  2.78688e-04  2.85537e-04  2.92301e-04  2.98878e-04  3.05071e-04  3.10652e-04  3.15443e-04  3.19375e-04  3.22517e-04  3.25064e-04  3.27292e-04  3.29505e-04  3.31987e-04  3.34956e-04  3.38558e-04  3.42854e-04  3.47826e-04  3.53393e-04  3.59424e-04  3.65761e-04  3.72243e-04  3.78733e-04  3.85133e-04  3.91382e-04  3.97440e-04  4.03254e-04  4.08728e-04  4.13700e-04  4.17953e-04  4.21239e-04  4.23325e-04  4.24038e-04  4.23296e-04  4.21119e-04  4.17612e-04  4.12945e-04  4.07323e-04  4.00966e-04  3.94097e-04  3.86951e-04  3.79773e-04  3.72828e-04  3.66397e-04  3.60761e-04  3.56188e-04  3.52909e-04  3.51107e-04  3.50898e-04  3.52344e-04  3.55463e-04  3.60271e-04  3.66831e-04  3.75307e-04  3.86088e-04  3.99931e-04  4.18228e-04  4.43331e-04  4.79096e-04  5.31690e-04  6.10759e-04  7.31075e-04  9.14699e-04  1.19367e-03  1.61300e-03  2.23354e-03  3.13397e-03  4.41074e-03  6.17479e-03  8.54352e-03  1.16274e-02  1.55111e-02  2.02305e-02  2.57492e-02  3.19383e-02  3.85659e-02  4.53002e-02  5.17299e-02  5.74024e-02  6.18743e-02  6.47682e-02  6.58248e-02  6.49409e-02  6.21853e-02  5.77898e-02  5.21158e-02  4.56051e-02  3.87219e-02  3.18992e-02  2.54957e-02  1.97699e-02  1.48724e-02  1.08539e-02  7.68453e-03  5.27793e-03  3.51657e-03  2.27290e-03  1.42509e-03  8.66764e-04  5.11388e-04  2.92677e-04  1.62484e-04  8.75009e-05  4.57075e-05  2.31594e-05  1.13829e-05  5.42640e-06  2.50876e-06  1.12393e-06  4.80624e-07  1.82455e-07  5.30674e-08  3.55497e-09  1.44471e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.03822e-06  9.22837e-06  5.10687e-06  5.95130e-06  8.51175e-06  1.12197e-05  1.54008e-05  2.12618e-05  2.94566e-05  4.18929e-05  5.85640e-05  7.62297e-05  9.17535e-05  1.05818e-04  1.22428e-04  1.45704e-04  1.73993e-04  1.94107e-04  1.90315e-04  1.62851e-04  1.28406e-04  1.02077e-04  8.68854e-05  7.85660e-05  7.30889e-05  6.93071e-05  6.78873e-05  6.92780e-05  7.26143e-05  7.61053e-05  7.81633e-05  7.82466e-05  7.69282e-05  7.53575e-05  7.45955e-05  7.52177e-05  7.72901e-05  8.05684e-05  8.46663e-05  8.90792e-05  9.31849e-05  9.63958e-05  9.84186e-05  9.93794e-05  9.96725e-05  9.96796e-05  9.96211e-05  9.96022e-05  9.97079e-05  1.00013e-04  1.00539e-04  1.01250e-04  1.02101e-04  1.03056e-04  1.04072e-04  1.05068e-04  1.05960e-04  1.06738e-04  1.07508e-04  1.08479e-04  1.09899e-04  1.11962e-04  1.14734e-04  1.18118e-04  1.21900e-04  1.25839e-04  1.29766e-04  1.33629e-04  1.37459e-04  1.41292e-04  1.45104e-04  1.48808e-04  1.52310e-04  1.55577e-04  1.58686e-04  1.61811e-04  1.65174e-04  1.68958e-04  1.73252e-04  1.78012e-04  1.83083e-04  1.88257e-04  1.93351e-04  1.98283e-04  2.03099e-04  2.07953e-04  2.13047e-04  2.18552e-04  2.24543e-04  2.30973e-04  2.37691e-04  2.44500e-04  2.51220e-04  2.57742e-04  2.64051e-04  2.70205e-04  2.76286e-04  2.82348e-04  2.88380e-04  2.94297e-04  2.99967e-04  3.05245e-04  3.10017e-04  3.14223e-04  3.17876e-04  3.21053e-04  3.23899e-04  3.26610e-04  3.29418e-04  3.32568e-04  3.36280e-04  3.40705e-04  3.45890e-04  3.51763e-04  3.58149e-04  3.64812e-04  3.71513e-04  3.78061e-04  3.84344e-04  3.90324e-04  3.96001e-04  4.01371e-04  4.06382e-04  4.10914e-04  4.14779e-04  4.17746e-04  4.19577e-04  4.20064e-04  4.19055e-04  4.16481e-04  4.12365e-04  4.06826e-04  4.00077e-04  3.92420e-04  3.84223e-04  3.75909e-04  3.67915e-04  3.60669e-04  3.54549e-04  3.49859e-04  3.46802e-04  3.45478e-04  3.45887e-04  3.47945e-04  3.51521e-04  3.56476e-04  3.62722e-04  3.70279e-04  3.79326e-04  3.90325e-04  4.04143e-04  4.22304e-04  4.47302e-04  4.83137e-04  5.36120e-04  6.16049e-04  7.37855e-04  9.23761e-04  1.20594e-03  1.62944e-03  2.25500e-03  3.16084e-03  4.44258e-03  6.20983e-03  8.57820e-03  1.16560e-02  1.55258e-02  2.02218e-02  2.57070e-02  3.18534e-02  3.84320e-02  4.51156e-02  5.14996e-02  5.71379e-02  6.15938e-02  6.44942e-02  6.55813e-02  6.47503e-02  6.20647e-02  5.77487e-02  5.21550e-02  4.57167e-02  3.88915e-02  3.21082e-02  2.57242e-02  1.99994e-02  1.50881e-02  1.10454e-02  7.84611e-03  5.40808e-03  3.61695e-03  2.34719e-03  1.47793e-03  9.02937e-04  5.35246e-04  3.07849e-04  1.71793e-04  9.30152e-05  4.88625e-05  2.49044e-05  1.23150e-05  5.90795e-06  2.74930e-06  1.24002e-06  5.33179e-07  2.03430e-07  5.94462e-08  2.43110e-08  1.63292e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.08349e-05  8.60885e-06  3.39661e-06  3.88547e-06  9.01367e-06  1.47895e-05  1.94119e-05  2.48064e-05  3.26773e-05  4.40682e-05  5.91243e-05  7.55647e-05  9.06199e-05  1.04731e-04  1.21294e-04  1.44504e-04  1.73204e-04  1.93689e-04  1.89615e-04  1.61804e-04  1.27923e-04  1.03307e-04  9.01995e-05  8.31643e-05  7.76095e-05  7.27014e-05  6.97377e-05  6.96536e-05  7.19131e-05  7.50127e-05  7.75419e-05  7.88291e-05  7.89917e-05  7.86670e-05  7.86342e-05  7.94573e-05  8.13264e-05  8.41568e-05  8.77327e-05  9.16875e-05  9.54436e-05  9.83675e-05  1.00096e-04  1.00715e-04  1.00609e-04  1.00174e-04  9.96529e-05  9.91675e-05  9.88254e-05  9.87703e-05  9.91512e-05  1.00050e-04  1.01409e-04  1.03003e-04  1.04496e-04  1.05563e-04  1.06049e-04  1.06052e-04  1.05902e-04  1.06053e-04  1.06929e-04  1.08798e-04  1.11685e-04  1.15369e-04  1.19465e-04  1.23582e-04  1.27481e-04  1.31154e-04  1.34774e-04  1.38558e-04  1.42604e-04  1.46813e-04  1.50927e-04  1.54660e-04  1.57853e-04  1.60558e-04  1.63018e-04  1.65565e-04  1.68488e-04  1.71936e-04  1.75892e-04  1.80230e-04  1.84788e-04  1.89457e-04  1.94211e-04  1.99101e-04  2.04205e-04  2.09583e-04  2.15239e-04  2.21128e-04  2.27169e-04  2.33275e-04  2.39372e-04  2.45410e-04  2.51373e-04  2.57273e-04  2.63151e-04  2.69057e-04  2.75031e-04  2.81077e-04  2.87149e-04  2.93148e-04  2.98931e-04  3.04349e-04  3.09277e-04  3.13650e-04  3.17498e-04  3.20950e-04  3.24225e-04  3.27597e-04  3.31338e-04  3.35659e-04  3.40659e-04  3.46309e-04  3.52464e-04  3.58908e-04  3.65421e-04  3.71831e-04  3.78048e-04  3.84058e-04  3.89897e-04  3.95594e-04  4.01128e-04  4.06390e-04  4.11180e-04  4.15217e-04  4.18179e-04  4.19746e-04  4.19656e-04  4.17743e-04  4.13975e-04  4.08466e-04  4.01477e-04  3.93390e-04  3.84677e-04  3.75858e-04  3.67453e-04  3.59937e-04  3.53711e-04  3.49068e-04  3.46185e-04  3.45116e-04  3.45808e-04  3.48118e-04  3.51849e-04  3.56791e-04  3.62762e-04  3.69675e-04  3.77581e-04  3.86721e-04  3.97638e-04  4.11284e-04  4.29277e-04  4.54197e-04  4.90132e-04  5.43487e-04  6.24169e-04  7.47230e-04  9.35024e-04  1.21982e-03  1.64668e-03  2.27616e-03  3.18605e-03  4.47115e-03  6.23980e-03  8.60592e-03  1.16759e-02  1.55303e-02  2.02019e-02  2.56531e-02  3.17570e-02  3.82873e-02  4.49215e-02  5.12608e-02  5.68660e-02  6.13064e-02  6.42133e-02  6.53306e-02  6.45515e-02  6.19348e-02  5.76974e-02  5.21834e-02  4.58176e-02  3.90510e-02  3.23082e-02  2.59452e-02  2.02234e-02  1.52999e-02  1.12346e-02  8.00661e-03  5.53805e-03  3.71772e-03  2.42215e-03  1.53154e-03  9.39836e-04  5.59717e-04  3.23499e-04  1.81452e-04  9.87710e-05  5.21766e-05  2.67479e-05  1.33065e-05  6.42365e-06  3.00870e-06  1.36602e-06  5.90432e-07  2.26462e-07  9.49570e-08  2.74238e-08  1.83827e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.87877e-06  6.66471e-06  2.94655e-06  5.14313e-06  1.20126e-05  1.86602e-05  2.19650e-05  2.65499e-05  3.56622e-05  4.81108e-05  6.27261e-05  7.74078e-05  8.92539e-05  9.92995e-05  1.12627e-04  1.34958e-04  1.65421e-04  1.89367e-04  1.88822e-04  1.63219e-04  1.30038e-04  1.05466e-04  9.26133e-05  8.64102e-05  8.21534e-05  7.83403e-05  7.52815e-05  7.34266e-05  7.27990e-05  7.30753e-05  7.37598e-05  7.43926e-05  7.48152e-05  7.52825e-05  7.62387e-05  7.79492e-05  8.03616e-05  8.32665e-05  8.64670e-05  8.97425e-05  9.27607e-05  9.51686e-05  9.68037e-05  9.77713e-05  9.83036e-05  9.85761e-05  9.86581e-05  9.85968e-05  9.85244e-05  9.86929e-05  9.93933e-05  1.00780e-04  1.02708e-04  1.04714e-04  1.06207e-04  1.06757e-04  1.06298e-04  1.05145e-04  1.03845e-04  1.02992e-04  1.03085e-04  1.04420e-04  1.07029e-04  1.10657e-04  1.14829e-04  1.19020e-04  1.22856e-04  1.26267e-04  1.29481e-04  1.32878e-04  1.36756e-04  1.41145e-04  1.45776e-04  1.50214e-04  1.54065e-04  1.57155e-04  1.59574e-04  1.61611e-04  1.63617e-04  1.65884e-04  1.68583e-04  1.71765e-04  1.75399e-04  1.79427e-04  1.83799e-04  1.88486e-04  1.93476e-04  1.98760e-04  2.04318e-04  2.10120e-04  2.16126e-04  2.22284e-04  2.28536e-04  2.34819e-04  2.41069e-04  2.47238e-04  2.53306e-04  2.59286e-04  2.65216e-04  2.71142e-04  2.77089e-04  2.83047e-04  2.88963e-04  2.94748e-04  3.00306e-04  3.05559e-04  3.10475e-04  3.15081e-04  3.19467e-04  3.23766e-04  3.28123e-04  3.32663e-04  3.37459e-04  3.42527e-04  3.47829e-04  3.53294e-04  3.58847e-04  3.64437e-04  3.70045e-04  3.75693e-04  3.81419e-04  3.87250e-04  3.93172e-04  3.99100e-04  4.04863e-04  4.10204e-04  4.14799e-04  4.18296e-04  4.20361e-04  4.20733e-04  4.19262e-04  4.15946e-04  4.10934e-04  4.04515e-04  3.97088e-04  3.89123e-04  3.81110e-04  3.73522e-04  3.66775e-04  3.61202e-04  3.57038e-04  3.54418e-04  3.53379e-04  3.53878e-04  3.55817e-04  3.59068e-04  3.63506e-04  3.69042e-04  3.75677e-04  3.83526e-04  3.92864e-04  4.04226e-04  4.18525e-04  4.37306e-04  4.63069e-04  4.99828e-04  5.53951e-04  6.35356e-04  7.59163e-04  9.47834e-04  1.23375e-03  1.66206e-03  2.29322e-03  3.20471e-03  4.49069e-03  6.25844e-03  8.62042e-03  1.16813e-02  1.55199e-02  2.01677e-02  2.55865e-02  3.16505e-02  3.81357e-02  4.47241e-02  5.10226e-02  5.65981e-02  6.10256e-02  6.39406e-02  6.50885e-02  6.43610e-02  6.18122e-02  5.76519e-02  5.22159e-02  4.59212e-02  3.92122e-02  3.25093e-02  2.61672e-02  2.04482e-02  1.55129e-02  1.14251e-02  8.16868e-03  5.66968e-03  3.82011e-03  2.49861e-03  1.58643e-03  9.77775e-04  5.84990e-04  3.39739e-04  1.91525e-04  1.04806e-04  5.56693e-05  2.87022e-05  1.43640e-05  6.97705e-06  3.28880e-06  1.50298e-06  6.52868e-07  2.82152e-07  1.06408e-07  3.08454e-08  2.07636e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.71094e-06  5.16848e-06  2.59646e-06  5.49649e-06  1.24454e-05  1.93722e-05  2.27688e-05  2.68197e-05  3.46486e-05  4.55370e-05  5.97155e-05  7.50989e-05  8.77217e-05  9.75413e-05  1.09398e-04  1.29861e-04  1.58297e-04  1.80079e-04  1.78489e-04  1.54078e-04  1.23512e-04  1.01303e-04  9.01795e-05  8.60100e-05  8.45852e-05  8.35828e-05  8.21182e-05  8.02554e-05  7.85283e-05  7.73477e-05  7.67136e-05  7.64347e-05  7.64778e-05  7.69986e-05  7.80723e-05  7.95160e-05  8.10374e-05  8.25153e-05  8.40683e-05  8.58513e-05  8.78421e-05  8.98472e-05  9.16706e-05  9.32321e-05  9.45493e-05  9.56724e-05  9.66634e-05  9.76167e-05  9.86824e-05  1.00065e-04  1.01954e-04  1.04390e-04  1.07135e-04  1.09695e-04  1.11503e-04  1.12184e-04  1.11707e-04  1.10366e-04  1.08659e-04  1.07141e-04  1.06320e-04  1.06564e-04  1.08021e-04  1.10553e-04  1.13765e-04  1.17139e-04  1.20248e-04  1.22943e-04  1.25409e-04  1.28043e-04  1.31223e-04  1.35087e-04  1.39455e-04  1.43923e-04  1.48056e-04  1.51581e-04  1.54462e-04  1.56877e-04  1.59112e-04  1.61454e-04  1.64121e-04  1.67234e-04  1.70828e-04  1.74874e-04  1.79303e-04  1.84041e-04  1.89024e-04  1.94213e-04  1.99600e-04  2.05191e-04  2.11003e-04  2.17045e-04  2.23314e-04  2.29786e-04  2.36406e-04  2.43080e-04  2.49680e-04  2.56049e-04  2.62028e-04  2.67497e-04  2.72404e-04  2.76785e-04  2.80764e-04  2.84519e-04  2.88251e-04  2.92136e-04  2.96298e-04  3.00797e-04  3.05631e-04  3.10748e-04  3.16055e-04  3.21442e-04  3.26798e-04  3.32035e-04  3.37107e-04  3.42020e-04  3.46839e-04  3.51670e-04  3.56645e-04  3.61893e-04  3.67515e-04  3.73562e-04  3.80016e-04  3.86786e-04  3.93697e-04  4.00508e-04  4.06916e-04  4.12591e-04  4.17199e-04  4.20439e-04  4.22078e-04  4.21980e-04  4.20122e-04  4.16604e-04  4.11642e-04  4.05550e-04  3.98715e-04  3.91556e-04  3.84495e-04  3.77914e-04  3.72131e-04  3.67378e-04  3.63800e-04  3.61464e-04  3.60379e-04  3.60526e-04  3.61882e-04  3.64453e-04  3.68291e-04  3.73532e-04  3.80403e-04  3.89251e-04  4.00640e-04  4.15459e-04  4.35196e-04  4.62269e-04  5.00606e-04  5.56501e-04  6.39828e-04  7.65689e-04  9.56556e-04  1.24482e-03  1.67558e-03  2.30914e-03  3.22260e-03  4.50944e-03  6.27589e-03  8.63304e-03  1.16839e-02  1.55057e-02  2.01286e-02  2.55142e-02  3.15377e-02  3.79779e-02  4.45210e-02  5.07796e-02  5.63268e-02  6.07434e-02  6.36686e-02  6.48494e-02  6.41754e-02  6.16962e-02  5.76143e-02  5.22574e-02  4.60344e-02  3.93832e-02  3.27201e-02  2.63984e-02  2.06818e-02  1.57338e-02  1.16227e-02  8.33685e-03  5.80643e-03  3.92667e-03  2.57835e-03  1.64383e-03  1.01757e-03  6.11593e-04  3.56897e-04  2.02210e-04  1.11234e-04  5.94076e-05  3.08042e-05  1.55072e-05  7.57859e-06  3.59504e-06  1.65352e-06  7.39702e-07  3.14251e-07  1.19184e-07  3.47446e-08  2.32407e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.54403e-05  9.12560e-06  3.56023e-06  5.75145e-06  1.27314e-05  1.89607e-05  2.09489e-05  2.38255e-05  3.06828e-05  4.17405e-05  5.77853e-05  7.46830e-05  8.71950e-05  9.59510e-05  1.06768e-04  1.26574e-04  1.54691e-04  1.76771e-04  1.76252e-04  1.53184e-04  1.23644e-04  1.02146e-04  9.20672e-05  8.98187e-05  9.07065e-05  9.10696e-05  8.89873e-05  8.46465e-05  7.96924e-05  7.58063e-05  7.37429e-05  7.34356e-05  7.45483e-05  7.66653e-05  7.91502e-05  8.12051e-05  8.22668e-05  8.23492e-05  8.19905e-05  8.18840e-05  8.24978e-05  8.39004e-05  8.58254e-05  8.78854e-05  8.98071e-05  9.15688e-05  9.33800e-05  9.55461e-05  9.83234e-05  1.01829e-04  1.05985e-04  1.10481e-04  1.14785e-04  1.18266e-04  1.20383e-04  1.20865e-04  1.19780e-04  1.17497e-04  1.14589e-04  1.11712e-04  1.09494e-04  1.08438e-04  1.08823e-04  1.10621e-04  1.13475e-04  1.16785e-04  1.19911e-04  1.22418e-04  1.24241e-04  1.25682e-04  1.27222e-04  1.29273e-04  1.31991e-04  1.35245e-04  1.38729e-04  1.42127e-04  1.45249e-04  1.48073e-04  1.50730e-04  1.53439e-04  1.56442e-04  1.59947e-04  1.64092e-04  1.68921e-04  1.74383e-04  1.80348e-04  1.86639e-04  1.93068e-04  1.99468e-04  2.05728e-04  2.11803e-04  2.17725e-04  2.23586e-04  2.29503e-04  2.35567e-04  2.41793e-04  2.48085e-04  2.54248e-04  2.60029e-04  2.65195e-04  2.69609e-04  2.73280e-04  2.76367e-04  2.79140e-04  2.81908e-04  2.84946e-04  2.88435e-04  2.92447e-04  2.96948e-04  3.01831e-04  3.06949e-04  3.12150e-04  3.17305e-04  3.22334e-04  3.27215e-04  3.31995e-04  3.36784e-04  3.41731e-04  3.46997e-04  3.52724e-04  3.58999e-04  3.65841e-04  3.73187e-04  3.80906e-04  3.88801e-04  3.96636e-04  4.04145e-04  4.11052e-04  4.17078e-04  4.21964e-04  4.25481e-04  4.27453e-04  4.27777e-04  4.26438e-04  4.23520e-04  4.19203e-04  4.13750e-04  4.07484e-04  4.00756e-04  3.93911e-04  3.87265e-04  3.81081e-04  3.75569e-04  3.70891e-04  3.67173e-04  3.64527e-04  3.63064e-04  3.62903e-04  3.64181e-04  3.67052e-04  3.71713e-04  3.78400e-04  3.87433e-04  3.99306e-04  4.14826e-04  4.35394e-04  4.63358e-04  5.02603e-04  5.59421e-04  6.43726e-04  7.70708e-04  9.62951e-04  1.25296e-03  1.68585e-03  2.32185e-03  3.23770e-03  4.52616e-03  6.29235e-03  8.64585e-03  1.16879e-02  1.54939e-02  2.00928e-02  2.54457e-02  3.14287e-02  3.78232e-02  4.43199e-02  5.05370e-02  5.60538e-02  6.04567e-02  6.33891e-02  6.45995e-02  6.39761e-02  6.15638e-02  5.75582e-02  5.22792e-02  4.61276e-02  3.95349e-02  3.29132e-02  2.66141e-02  2.09024e-02  1.59445e-02  1.18127e-02  8.49966e-03  5.93967e-03  4.03111e-03  2.65696e-03  1.70074e-03  1.05725e-03  6.38264e-04  3.74199e-04  2.13049e-04  1.17794e-04  6.32461e-05  3.29763e-05  1.66962e-05  8.20843e-06  3.91785e-06  1.81655e-06  8.16653e-07  3.48677e-07  1.32983e-07  3.88410e-08  2.60325e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.81444e-05  1.18117e-05  4.10428e-06  5.10862e-06  1.20133e-05  1.79193e-05  1.94762e-05  2.17584e-05  2.78489e-05  3.88524e-05  5.53858e-05  7.29204e-05  8.69742e-05  9.80388e-05  1.10111e-04  1.29035e-04  1.55043e-04  1.74796e-04  1.71859e-04  1.46863e-04  1.16928e-04  9.64445e-05  8.76010e-05  8.59112e-05  8.65493e-05  8.63140e-05  8.40282e-05  8.03532e-05  7.67724e-05  7.44049e-05  7.35384e-05  7.39426e-05  7.52747e-05  7.70966e-05  7.87462e-05  7.94927e-05  7.89630e-05  7.74334e-05  7.56989e-05  7.46169e-05  7.46573e-05  7.57478e-05  7.74692e-05  7.94106e-05  8.14235e-05  8.36473e-05  8.63586e-05  8.97904e-05  9.40263e-05  9.89755e-05  1.04374e-04  1.09792e-04  1.14683e-04  1.18500e-04  1.20846e-04  1.21593e-04  1.20924e-04  1.19289e-04  1.17295e-04  1.15567e-04  1.14605e-04  1.14697e-04  1.15876e-04  1.17932e-04  1.20462e-04  1.22974e-04  1.25037e-04  1.26428e-04  1.27226e-04  1.27769e-04  1.28500e-04  1.29769e-04  1.31702e-04  1.34187e-04  1.36975e-04  1.39816e-04  1.42554e-04  1.45167e-04  1.47746e-04  1.50458e-04  1.53516e-04  1.57157e-04  1.61599e-04  1.66996e-04  1.73381e-04  1.80630e-04  1.88468e-04  1.96516e-04  2.04367e-04  2.11673e-04  2.18214e-04  2.23945e-04  2.28993e-04  2.33613e-04  2.38106e-04  2.42725e-04  2.47593e-04  2.52676e-04  2.57806e-04  2.62757e-04  2.67345e-04  2.71496e-04  2.75274e-04  2.78850e-04  2.82429e-04  2.86175e-04  2.90165e-04  2.94380e-04  2.98743e-04  3.03159e-04  3.07559e-04  3.11914e-04  3.16231e-04  3.20540e-04  3.24879e-04  3.29289e-04  3.33826e-04  3.38557e-04  3.43568e-04  3.48945e-04  3.54763e-04  3.61058e-04  3.67818e-04  3.74971e-04  3.82389e-04  3.89896e-04  3.97282e-04  4.04313e-04  4.10748e-04  4.16352e-04  4.20905e-04  4.24223e-04  4.26165e-04  4.26654e-04  4.25678e-04  4.23301e-04  4.19657e-04  4.14942e-04  4.09396e-04  4.03284e-04  3.96879e-04  3.90446e-04  3.84236e-04  3.78479e-04  3.73394e-04  3.69187e-04  3.66060e-04  3.64201e-04  3.63789e-04  3.64984e-04  3.67931e-04  3.72789e-04  3.79737e-04  3.89030e-04  4.01111e-04  4.16756e-04  4.37370e-04  4.65340e-04  5.04633e-04  5.61655e-04  6.46462e-04  7.74396e-04  9.68176e-04  1.26038e-03  1.69611e-03  2.33535e-03  3.25436e-03  4.54508e-03  6.31143e-03  8.66142e-03  1.16946e-02  1.54846e-02  2.00592e-02  2.53792e-02  3.13217e-02  3.76708e-02  4.41213e-02  5.02969e-02  5.57832e-02  6.01717e-02  6.31102e-02  6.43485e-02  6.37735e-02  6.14257e-02  5.74943e-02  5.22914e-02  4.62102e-02  3.96758e-02  3.30960e-02  2.68208e-02  2.11155e-02  1.61494e-02  1.19986e-02  8.65984e-03  6.07146e-03  4.13498e-03  2.73555e-03  1.75794e-03  1.09735e-03  6.65373e-04  3.91885e-04  2.24192e-04  1.24580e-04  6.72410e-05  3.52511e-05  1.79496e-05  8.87678e-06  4.26431e-06  1.98905e-06  8.99972e-07  3.86170e-07  1.47958e-07  4.34365e-08  2.91075e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.68625e-05  1.13792e-05  3.97631e-06  5.54643e-06  1.29567e-05  1.74382e-05  1.88345e-05  2.26009e-05  3.00352e-05  4.14323e-05  5.66019e-05  7.26623e-05  8.71385e-05  9.96449e-05  1.12200e-04  1.30214e-04  1.54893e-04  1.73465e-04  1.69341e-04  1.43252e-04  1.12734e-04  9.20662e-05  8.27300e-05  7.97021e-05  7.83276e-05  7.63561e-05  7.38285e-05  7.19333e-05  7.15360e-05  7.25440e-05  7.42597e-05  7.59917e-05  7.73623e-05  7.82456e-05  7.85572e-05  7.81766e-05  7.71112e-05  7.57014e-05  7.45788e-05  7.43234e-05  7.50851e-05  7.64986e-05  7.79742e-05  7.91214e-05  7.99941e-05  8.10313e-05  8.27930e-05  8.56816e-05  8.97901e-05  9.48969e-05  1.00545e-04  1.06150e-04  1.11118e-04  1.14973e-04  1.17462e-04  1.18594e-04  1.18635e-04  1.18038e-04  1.17345e-04  1.17058e-04  1.17519e-04  1.18829e-04  1.20846e-04  1.23240e-04  1.25595e-04  1.27529e-04  1.28798e-04  1.29381e-04  1.29490e-04  1.29504e-04  1.29821e-04  1.30720e-04  1.32274e-04  1.34369e-04  1.36804e-04  1.39400e-04  1.42069e-04  1.44812e-04  1.47691e-04  1.50789e-04  1.54212e-04  1.58098e-04  1.62612e-04  1.67908e-04  1.74055e-04  1.80981e-04  1.88450e-04  1.96101e-04  2.03538e-04  2.10425e-04  2.16568e-04  2.21951e-04  2.26721e-04  2.31128e-04  2.35440e-04  2.39867e-04  2.44504e-04  2.49326e-04  2.54218e-04  2.59040e-04  2.63694e-04  2.68166e-04  2.72529e-04  2.76909e-04  2.81431e-04  2.86160e-04  2.91081e-04  2.96109e-04  3.01125e-04  3.06022e-04  3.10731e-04  3.15226e-04  3.19514e-04  3.23624e-04  3.27593e-04  3.31477e-04  3.35365e-04  3.39381e-04  3.43683e-04  3.48435e-04  3.53779e-04  3.59792e-04  3.66468e-04  3.73707e-04  3.81327e-04  3.89088e-04  3.96724e-04  4.03977e-04  4.10619e-04  4.16465e-04  4.21380e-04  4.25268e-04  4.28068e-04  4.29738e-04  4.30249e-04  4.29583e-04  4.27736e-04  4.24731e-04  4.20629e-04  4.15543e-04  4.09645e-04  4.03167e-04  3.96390e-04  3.89634e-04  3.83236e-04  3.77526e-04  3.72810e-04  3.69353e-04  3.67367e-04  3.67004e-04  3.68368e-04  3.71522e-04  3.76542e-04  3.83531e-04  3.92695e-04  4.04465e-04  4.19644e-04  4.39712e-04  4.67174e-04  5.06155e-04  5.63244e-04  6.48697e-04  7.78050e-04  9.74175e-04  1.26973e-03  1.70974e-03  2.35393e-03  3.27798e-03  4.57293e-03  6.34135e-03  8.68959e-03  1.17152e-02  1.54902e-02  2.00408e-02  2.53274e-02  3.12279e-02  3.75290e-02  4.39298e-02  5.00595e-02  5.55098e-02  5.98784e-02  6.28171e-02  6.40778e-02  6.35465e-02  6.12598e-02  5.74008e-02  5.22737e-02  4.62641e-02  3.97904e-02  3.32559e-02  2.70085e-02  2.13138e-02  1.63434e-02  1.21768e-02  8.81509e-03  6.20039e-03  4.23744e-03  2.81368e-03  1.81521e-03  1.13778e-03  6.92886e-04  4.09953e-04  2.35651e-04  1.31603e-04  7.14026e-05  3.76365e-05  1.92727e-05  9.58810e-06  4.63362e-06  2.17492e-06  9.90364e-07  4.26924e-07  1.64528e-07  4.85110e-08  3.25861e-09  1.35533e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.36340e-05  1.10936e-05  5.31541e-06  6.73659e-06  1.37481e-05  1.75114e-05  1.88071e-05  2.25536e-05  3.06889e-05  4.34986e-05  5.86204e-05  7.35417e-05  8.65015e-05  9.66875e-05  1.07091e-04  1.24839e-04  1.51572e-04  1.73328e-04  1.71507e-04  1.45588e-04  1.13515e-04  9.05896e-05  7.87221e-05  7.29379e-05  6.89425e-05  6.52315e-05  6.24540e-05  6.17641e-05  6.33845e-05  6.64769e-05  6.98663e-05  7.25992e-05  7.41645e-05  7.45885e-05  7.43097e-05  7.38233e-05  7.34366e-05  7.33149e-05  7.35947e-05  7.43386e-05  7.54271e-05  7.65984e-05  7.76454e-05  7.85753e-05  7.96034e-05  8.10241e-05  8.30684e-05  8.58144e-05  8.91715e-05  9.29249e-05  9.67949e-05  1.00475e-04  1.03655e-04  1.06082e-04  1.07634e-04  1.08390e-04  1.08632e-04  1.08780e-04  1.09294e-04  1.10550e-04  1.12731e-04  1.15771e-04  1.19378e-04  1.23133e-04  1.26619e-04  1.29534e-04  1.31744e-04  1.33297e-04  1.34384e-04  1.35274e-04  1.36216e-04  1.37363e-04  1.38736e-04  1.40267e-04  1.41882e-04  1.43577e-04  1.45438e-04  1.47603e-04  1.50189e-04  1.53260e-04  1.56830e-04  1.60901e-04  1.65495e-04  1.70644e-04  1.76361e-04  1.82586e-04  1.89169e-04  1.95881e-04  2.02459e-04  2.08667e-04  2.14351e-04  2.19467e-04  2.24079e-04  2.28326e-04  2.32374e-04  2.36371e-04  2.40426e-04  2.44598e-04  2.48922e-04  2.53420e-04  2.58129e-04  2.63097e-04  2.68377e-04  2.73995e-04  2.79922e-04  2.86056e-04  2.92228e-04  2.98235e-04  3.03887e-04  3.09056e-04  3.13705e-04  3.17885e-04  3.21710e-04  3.25330e-04  3.28899e-04  3.32564e-04  3.36461e-04  3.40722e-04  3.45469e-04  3.50804e-04  3.56798e-04  3.63462e-04  3.70737e-04  3.78490e-04  3.86521e-04  3.94591e-04  4.02449e-04  4.09864e-04  4.16641e-04  4.22642e-04  4.27774e-04  4.31986e-04  4.35247e-04  4.37535e-04  4.38825e-04  4.39084e-04  4.38282e-04  4.36398e-04  4.33443e-04  4.29473e-04  4.24600e-04  4.19000e-04  4.12908e-04  4.06604e-04  4.00394e-04  3.94588e-04  3.89477e-04  3.85311e-04  3.82282e-04  3.80525e-04  3.80118e-04  3.81093e-04  3.83469e-04  3.87308e-04  3.92734e-04  4.00020e-04  4.09703e-04  4.22735e-04  4.40773e-04  4.66521e-04  5.04309e-04  5.60931e-04  6.46825e-04  7.77675e-04  9.76448e-04  1.27580e-03  1.72063e-03  2.37030e-03  3.29989e-03  4.59944e-03  6.37015e-03  8.71665e-03  1.17346e-02  1.54940e-02  2.00198e-02  2.52718e-02  3.11289e-02  3.73806e-02  4.37301e-02  4.98125e-02  5.52257e-02  5.95733e-02  6.25118e-02  6.37950e-02  6.33080e-02  6.10835e-02  5.72982e-02  5.22487e-02  4.63126e-02  3.99016e-02  3.34142e-02  2.71962e-02  2.15133e-02  1.65394e-02  1.23577e-02  8.97331e-03  6.33226e-03  4.34261e-03  2.89416e-03  1.87443e-03  1.17975e-03  7.21560e-04  4.28862e-04  2.47696e-04  1.39018e-04  7.58177e-05  4.01798e-05  2.06914e-05  1.03536e-05  5.03375e-06  2.37746e-06  1.08935e-06  4.71953e-07  1.82863e-07  5.41894e-08  2.26703e-08  1.51874e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.95632e-06  8.70736e-06  5.23513e-06  6.45870e-06  1.27441e-05  1.76324e-05  2.13355e-05  2.57541e-05  3.38218e-05  4.62655e-05  5.91877e-05  7.10948e-05  8.21539e-05  9.20036e-05  1.03745e-04  1.23746e-04  1.51536e-04  1.72331e-04  1.68904e-04  1.41874e-04  1.08898e-04  8.45645e-05  7.05879e-05  6.25521e-05  5.72144e-05  5.39542e-05  5.36015e-05  5.67566e-05  6.26612e-05  6.94494e-05  7.51559e-05  7.84284e-05  7.88704e-05  7.71578e-05  7.46255e-05  7.24364e-05  7.10751e-05  7.05038e-05  7.05384e-05  7.09981e-05  7.16811e-05  7.24029e-05  7.31164e-05  7.39671e-05  7.52174e-05  7.71016e-05  7.96963e-05  8.28704e-05  8.63469e-05  8.98382e-05  9.31409e-05  9.61139e-05  9.86055e-05  1.00457e-04  1.01618e-04  1.02252e-04  1.02733e-04  1.03509e-04  1.04942e-04  1.07210e-04  1.10291e-04  1.13988e-04  1.17992e-04  1.21952e-04  1.25574e-04  1.28688e-04  1.31290e-04  1.33518e-04  1.35579e-04  1.37656e-04  1.39824e-04  1.42023e-04  1.44094e-04  1.45889e-04  1.47373e-04  1.48681e-04  1.50088e-04  1.51908e-04  1.54384e-04  1.57618e-04  1.61566e-04  1.66094e-04  1.71040e-04  1.76256e-04  1.81625e-04  1.87058e-04  1.92482e-04  1.97840e-04  2.03086e-04  2.08195e-04  2.13156e-04  2.17979e-04  2.22681e-04  2.27278e-04  2.31778e-04  2.36175e-04  2.40459e-04  2.44626e-04  2.48696e-04  2.52718e-04  2.56770e-04  2.60946e-04  2.65339e-04  2.70011e-04  2.74976e-04  2.80190e-04  2.85556e-04  2.90953e-04  2.96266e-04  3.01427e-04  3.06424e-04  3.11308e-04  3.16168e-04  3.21109e-04  3.26228e-04  3.31602e-04  3.37281e-04  3.43295e-04  3.49655e-04  3.56355e-04  3.63370e-04  3.70651e-04  3.78120e-04  3.85671e-04  3.93177e-04  4.00503e-04  4.07523e-04  4.14131e-04  4.20244e-04  4.25802e-04  4.30756e-04  4.35054e-04  4.38630e-04  4.41402e-04  4.43276e-04  4.44162e-04  4.43986e-04  4.42712e-04  4.40351e-04  4.36969e-04  4.32679e-04  4.27640e-04  4.22047e-04  4.16119e-04  4.10091e-04  4.04205e-04  3.98702e-04  3.93805e-04  3.89712e-04  3.86581e-04  3.84529e-04  3.83636e-04  3.83953e-04  3.85537e-04  3.88503e-04  3.93040e-04  3.99499e-04  4.08497e-04  4.21058e-04  4.38915e-04  4.64832e-04  5.03192e-04  5.60838e-04  6.48264e-04  7.81214e-04  9.82711e-04  1.28545e-03  1.73426e-03  2.38834e-03  3.32231e-03  4.62543e-03  6.39773e-03  8.74228e-03  1.17529e-02  1.54979e-02  2.00006e-02  2.52205e-02  3.10372e-02  3.72425e-02  4.35437e-02  4.95813e-02  5.49592e-02  5.92868e-02  6.22248e-02  6.35292e-02  6.30843e-02  6.09192e-02  5.72044e-02  5.22292e-02  4.63637e-02  4.00132e-02  3.35714e-02  2.73818e-02  2.17106e-02  1.67334e-02  1.25370e-02  9.13044e-03  6.46358e-03  4.44765e-03  2.97482e-03  1.93400e-03  1.22212e-03  7.50632e-04  4.48119e-04  2.60020e-04  1.46643e-04  8.03808e-05  4.28232e-05  2.21732e-05  1.11581e-05  5.45685e-06  2.59294e-06  1.19539e-06  5.20289e-07  2.02661e-07  8.67986e-08  2.53671e-08  1.69893e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
9.56859e-06  8.58506e-06  5.15525e-06  5.74197e-06  1.03164e-05  1.59406e-05  2.16716e-05  2.78546e-05  3.74330e-05  5.02686e-05  6.16496e-05  7.07336e-05  7.88238e-05  8.67740e-05  9.91573e-05  1.21657e-04  1.51457e-04  1.73094e-04  1.70169e-04  1.43377e-04  1.09824e-04  8.43390e-05  6.94766e-05  6.12955e-05  5.65805e-05  5.44705e-05  5.52181e-05  5.87862e-05  6.42712e-05  7.02434e-05  7.52680e-05  7.81748e-05  7.84376e-05  7.66081e-05  7.40805e-05  7.21703e-05  7.14145e-05  7.16202e-05  7.23084e-05  7.30587e-05  7.36471e-05  7.40644e-05  7.44565e-05  7.50356e-05  7.60366e-05  7.77046e-05  8.02250e-05  8.35955e-05  8.75688e-05  9.17402e-05  9.56900e-05  9.90601e-05  1.01571e-04  1.03067e-04  1.03607e-04  1.03500e-04  1.03231e-04  1.03286e-04  1.04017e-04  1.05587e-04  1.07990e-04  1.11093e-04  1.14665e-04  1.18426e-04  1.22103e-04  1.25497e-04  1.28528e-04  1.31226e-04  1.33689e-04  1.36015e-04  1.38244e-04  1.40338e-04  1.42206e-04  1.43784e-04  1.45110e-04  1.46365e-04  1.47848e-04  1.49889e-04  1.52744e-04  1.56508e-04  1.61088e-04  1.66233e-04  1.71608e-04  1.76884e-04  1.81810e-04  1.86255e-04  1.90221e-04  1.93814e-04  1.97208e-04  2.00590e-04  2.04127e-04  2.07933e-04  2.12056e-04  2.16471e-04  2.21091e-04  2.25790e-04  2.30437e-04  2.34929e-04  2.39222e-04  2.43333e-04  2.47333e-04  2.51321e-04  2.55390e-04  2.59603e-04  2.63979e-04  2.68499e-04  2.73117e-04  2.77788e-04  2.82494e-04  2.87264e-04  2.92174e-04  2.97337e-04  3.02883e-04  3.08928e-04  3.15546e-04  3.22762e-04  3.30538e-04  3.38789e-04  3.47391e-04  3.56201e-04  3.65072e-04  3.73871e-04  3.82482e-04  3.90810e-04  3.98783e-04  4.06345e-04  4.13456e-04  4.20079e-04  4.26176e-04  4.31704e-04  4.36608e-04  4.40821e-04  4.44267e-04  4.46868e-04  4.48556e-04  4.49279e-04  4.49012e-04  4.47757e-04  4.45548e-04  4.42438e-04  4.38503e-04  4.33831e-04  4.28528e-04  4.22719e-04  4.16552e-04  4.10209e-04  4.03898e-04  3.97854e-04  3.92323e-04  3.87547e-04  3.83746e-04  3.81108e-04  3.79784e-04  3.79888e-04  3.81520e-04  3.84819e-04  3.89966e-04  3.97294e-04  4.07318e-04  4.21053e-04  4.40166e-04  4.67394e-04  5.07135e-04  5.66299e-04  6.55500e-04  7.90646e-04  9.94938e-04  1.30121e-03  1.75434e-03  2.41336e-03  3.35243e-03  4.66000e-03  6.43485e-03  8.77842e-03  1.17827e-02  1.55141e-02  1.99946e-02  2.51832e-02  3.09602e-02  3.71197e-02  4.33731e-02  4.93661e-02  5.47085e-02  5.90152e-02  6.19513e-02  6.32747e-02  6.28692e-02  6.07603e-02  5.71130e-02  5.22094e-02  4.64125e-02  4.01209e-02  3.37239e-02  2.75628e-02  2.19035e-02  1.69239e-02  1.27137e-02  9.28592e-03  6.59403e-03  4.55244e-03  3.05562e-03  1.99394e-03  1.26496e-03  7.80166e-04  4.67780e-04  2.72667e-04  1.54510e-04  8.51157e-05  4.55809e-05  2.37286e-05  1.20078e-05  5.90652e-06  2.82348e-06  1.30946e-06  5.72585e-07  2.52319e-07  9.66353e-08  2.83510e-08  1.90541e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.24902e-05  8.58741e-06  4.13229e-06  3.76352e-06  7.87845e-06  1.57114e-05  2.23689e-05  2.82981e-05  3.82546e-05  5.17859e-05  6.32349e-05  7.10778e-05  7.79084e-05  8.68164e-05  1.02660e-04  1.28204e-04  1.56968e-04  1.73595e-04  1.65688e-04  1.37147e-04  1.04818e-04  8.16079e-05  6.86642e-05  6.15245e-05  5.71003e-05  5.50006e-05  5.57783e-05  5.93153e-05  6.45930e-05  7.03403e-05  7.53934e-05  7.86248e-05  7.92080e-05  7.72575e-05  7.39616e-05  7.08652e-05  6.89955e-05  6.85370e-05  6.90787e-05  7.00693e-05  7.11773e-05  7.24021e-05  7.39251e-05  7.58627e-05  7.81578e-05  8.06792e-05  8.33707e-05  8.62762e-05  8.94355e-05  9.27687e-05  9.60385e-05  9.89128e-05  1.01104e-04  1.02528e-04  1.03373e-04  1.04022e-04  1.04855e-04  1.06079e-04  1.07697e-04  1.09611e-04  1.11756e-04  1.14150e-04  1.16839e-04  1.19813e-04  1.22977e-04  1.26184e-04  1.29306e-04  1.32271e-04  1.35041e-04  1.37568e-04  1.39764e-04  1.41518e-04  1.42761e-04  1.43534e-04  1.44014e-04  1.44493e-04  1.45303e-04  1.46736e-04  1.48979e-04  1.52094e-04  1.56014e-04  1.60586e-04  1.65601e-04  1.70845e-04  1.76134e-04  1.81330e-04  1.86348e-04  1.91143e-04  1.95690e-04  1.99975e-04  2.03995e-04  2.07769e-04  2.11351e-04  2.14821e-04  2.18280e-04  2.21824e-04  2.25526e-04  2.29425e-04  2.33531e-04  2.37834e-04  2.42312e-04  2.46947e-04  2.51715e-04  2.56587e-04  2.61517e-04  2.66445e-04  2.71302e-04  2.76037e-04  2.80638e-04  2.85161e-04  2.89731e-04  2.94534e-04  2.99785e-04  3.05680e-04  3.12360e-04  3.19874e-04  3.28167e-04  3.37092e-04  3.46434e-04  3.55948e-04  3.65399e-04  3.74589e-04  3.83382e-04  3.91700e-04  3.99521e-04  4.06853e-04  4.13713e-04  4.20109e-04  4.26022e-04  4.31401e-04  4.36173e-04  4.40252e-04  4.43557e-04  4.46031e-04  4.47651e-04  4.48433e-04  4.48422e-04  4.47681e-04  4.46267e-04  4.44211e-04  4.41514e-04  4.38141e-04  4.34048e-04  4.29199e-04  4.23607e-04  4.17358e-04  4.10628e-04  4.03678e-04  3.96843e-04  3.90495e-04  3.85011e-04  3.80733e-04  3.77941e-04  3.76839e-04  3.77555e-04  3.80159e-04  3.84727e-04  3.91369e-04  4.00245e-04  4.11836e-04  4.27047e-04  4.47486e-04  4.75877e-04  5.16656e-04  5.76826e-04  6.67142e-04  8.03687e-04  1.00985e-03  1.31859e-03  1.77485e-03  2.43749e-03  3.38027e-03  4.69084e-03  6.46682e-03  8.80809e-03  1.18048e-02  1.55217e-02  1.99794e-02  2.51362e-02  3.08733e-02  3.69870e-02  4.31926e-02  4.91409e-02  5.44476e-02  5.87332e-02  6.16670e-02  6.30092e-02  6.26428e-02  6.05903e-02  5.70108e-02  5.21796e-02  4.64523e-02  4.02210e-02  3.38706e-02  2.77396e-02  2.20940e-02  1.71134e-02  1.28906e-02  9.44241e-03  6.72598e-03  4.65894e-03  3.13813e-03  2.05543e-03  1.30911e-03  8.10753e-04  4.88239e-04  2.85894e-04  1.62780e-04  9.01183e-05  4.85106e-05  2.53901e-05  1.29206e-05  6.39245e-06  3.07406e-06  1.43422e-06  6.52482e-07  2.79491e-07  1.07627e-07  3.17515e-08  2.13464e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.24087e-05  6.54680e-06  2.40413e-06  3.45344e-06  8.18417e-06  1.54962e-05  2.17884e-05  2.90740e-05  3.96555e-05  5.18359e-05  6.21232e-05  7.05385e-05  7.90799e-05  8.98024e-05  1.06432e-04  1.30069e-04  1.54105e-04  1.65946e-04  1.56226e-04  1.29084e-04  9.95655e-05  7.90811e-05  6.81202e-05  6.20147e-05  5.78714e-05  5.57052e-05  5.63178e-05  5.96678e-05  6.48514e-05  7.06666e-05  7.57288e-05  7.85301e-05  7.81428e-05  7.50201e-05  7.08344e-05  6.74068e-05  6.57490e-05  6.58752e-05  6.72103e-05  6.91136e-05  7.11889e-05  7.33005e-05  7.54083e-05  7.74289e-05  7.92600e-05  8.09200e-05  8.26264e-05  8.47082e-05  8.74052e-05  9.06937e-05  9.42595e-05  9.76489e-05  1.00524e-04  1.02863e-04  1.04951e-04  1.07174e-04  1.09740e-04  1.12539e-04  1.15225e-04  1.17448e-04  1.19066e-04  1.20207e-04  1.21150e-04  1.22143e-04  1.23296e-04  1.24587e-04  1.25953e-04  1.27372e-04  1.28870e-04  1.30468e-04  1.32125e-04  1.33734e-04  1.35189e-04  1.36463e-04  1.37649e-04  1.38934e-04  1.40519e-04  1.42540e-04  1.45038e-04  1.47969e-04  1.51256e-04  1.54834e-04  1.58674e-04  1.62778e-04  1.67144e-04  1.71745e-04  1.76506e-04  1.81318e-04  1.86065e-04  1.90656e-04  1.95054e-04  1.99278e-04  2.03389e-04  2.07463e-04  2.11569e-04  2.15750e-04  2.20023e-04  2.24384e-04  2.28822e-04  2.33333e-04  2.37917e-04  2.42582e-04  2.47331e-04  2.52154e-04  2.57022e-04  2.61897e-04  2.66745e-04  2.71550e-04  2.76338e-04  2.81179e-04  2.86183e-04  2.91493e-04  2.97256e-04  3.03606e-04  3.10636e-04  3.18378e-04  3.26794e-04  3.35765e-04  3.45109e-04  3.54598e-04  3.63987e-04  3.73052e-04  3.81617e-04  3.89572e-04  3.96880e-04  4.03567e-04  4.09699e-04  4.15361e-04  4.20630e-04  4.25561e-04  4.30174e-04  4.34456e-04  4.38363e-04  4.41835e-04  4.44805e-04  4.47203e-04  4.48966e-04  4.50029e-04  4.50317e-04  4.49744e-04  4.48209e-04  4.45610e-04  4.41862e-04  4.36934e-04  4.30869e-04  4.23814e-04  4.16026e-04  4.07864e-04  3.99765e-04  3.92201e-04  3.85634e-04  3.80472e-04  3.77031e-04  3.75513e-04  3.76003e-04  3.78484e-04  3.82874e-04  3.89129e-04  3.97162e-04  4.07123e-04  4.19431e-04  4.35009e-04  4.55534e-04  4.83856e-04  5.24583e-04  5.84929e-04  6.75883e-04  8.13760e-04  1.02214e-03  1.33412e-03  1.79457e-03  2.46211e-03  3.40994e-03  4.72477e-03  6.50289e-03  8.84252e-03  1.18320e-02  1.55342e-02  1.99685e-02  2.50928e-02  3.07892e-02  3.68566e-02  4.30144e-02  4.89184e-02  5.41903e-02  5.84561e-02  6.13893e-02  6.27519e-02  6.24263e-02  6.04315e-02  5.69209e-02  5.21626e-02  4.65050e-02  4.03339e-02  3.40293e-02  2.79277e-02  2.22947e-02  1.73119e-02  1.30754e-02  9.60562e-03  6.86354e-03  4.77000e-03  3.22426e-03  2.11972e-03  1.35537e-03  8.42872e-04  5.09785e-04  2.99867e-04  1.71546e-04  9.54418e-05  5.16410e-05  2.71732e-05  1.39049e-05  6.91899e-06  3.34702e-06  1.57533e-06  7.19161e-07  3.09576e-07  1.19899e-07  3.55204e-08  2.38957e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.31280e-05  6.11164e-06  3.12746e-06  5.59042e-06  9.02471e-06  1.36694e-05  1.91499e-05  2.75242e-05  3.77587e-05  4.78671e-05  5.80993e-05  7.02525e-05  8.35660e-05  9.68459e-05  1.12477e-04  1.31567e-04  1.49200e-04  1.55927e-04  1.44856e-04  1.20031e-04  9.44711e-05  7.77481e-05  6.95394e-05  6.49099e-05  6.09819e-05  5.81077e-05  5.75675e-05  5.96368e-05  6.34621e-05  6.78099e-05  7.14755e-05  7.34181e-05  7.31633e-05  7.12099e-05  6.88278e-05  6.73288e-05  6.74210e-05  6.90317e-05  7.15633e-05  7.43387e-05  7.69436e-05  7.92675e-05  8.13020e-05  8.29631e-05  8.41381e-05  8.48860e-05  8.55466e-05  8.66053e-05  8.84045e-05  9.09210e-05  9.37773e-05  9.64879e-05  9.87770e-05  1.00747e-04  1.02777e-04  1.05227e-04  1.08155e-04  1.11248e-04  1.13999e-04  1.16006e-04  1.17189e-04  1.17786e-04  1.18173e-04  1.18640e-04  1.19283e-04  1.20058e-04  1.20905e-04  1.21847e-04  1.22984e-04  1.24403e-04  1.26098e-04  1.27962e-04  1.29863e-04  1.31741e-04  1.33654e-04  1.35735e-04  1.38097e-04  1.40749e-04  1.43585e-04  1.46439e-04  1.49180e-04  1.51784e-04  1.54346e-04  1.57040e-04  1.60036e-04  1.63434e-04  1.67222e-04  1.71297e-04  1.75507e-04  1.79709e-04  1.83813e-04  1.87800e-04  1.91706e-04  1.95610e-04  1.99602e-04  2.03767e-04  2.08167e-04  2.12830e-04  2.17749e-04  2.22883e-04  2.28171e-04  2.33546e-04  2.38953e-04  2.44360e-04  2.49760e-04  2.55169e-04  2.60619e-04  2.66144e-04  2.71777e-04  2.77541e-04  2.83450e-04  2.89522e-04  2.95782e-04  3.02274e-04  3.09054e-04  3.16182e-04  3.23702e-04  3.31614e-04  3.39865e-04  3.48342e-04  3.56889e-04  3.65331e-04  3.73509e-04  3.81302e-04  3.88646e-04  3.95529e-04  4.01978e-04  4.08040e-04  4.13765e-04  4.19188e-04  4.24328e-04  4.29187e-04  4.33751e-04  4.37995e-04  4.41888e-04  4.45382e-04  4.48411e-04  4.50878e-04  4.52649e-04  4.53556e-04  4.53408e-04  4.52015e-04  4.49221e-04  4.44946e-04  4.39212e-04  4.32171e-04  4.24108e-04  4.15425e-04  4.06613e-04  3.98203e-04  3.90714e-04  3.84601e-04  3.80209e-04  3.77751e-04  3.77299e-04  3.78799e-04  3.82107e-04  3.87064e-04  3.93510e-04  4.01415e-04  4.10954e-04  4.22639e-04  4.37519e-04  4.57421e-04  4.85347e-04  5.26050e-04  5.86867e-04  6.78883e-04  8.18471e-04  1.02922e-03  1.34416e-03  1.80801e-03  2.47906e-03  3.42998e-03  4.74666e-03  6.52432e-03  8.85981e-03  1.18400e-02  1.55263e-02  1.99372e-02  2.50306e-02  3.06894e-02  3.67151e-02  4.28308e-02  4.86973e-02  5.39415e-02  5.81942e-02  6.11326e-02  6.25202e-02  6.22384e-02  6.03026e-02  5.68605e-02  5.21736e-02  4.65832e-02  4.04691e-02  3.42072e-02  2.81317e-02  2.25086e-02  1.75211e-02  1.32688e-02  9.77563e-03  7.00647e-03  4.88526e-03  3.31364e-03  2.18648e-03  1.40347e-03  8.76342e-04  5.32294e-04  3.14509e-04  1.80763e-04  1.01060e-04  5.49583e-05  2.90713e-05  1.49575e-05  7.48493e-06  3.64373e-06  1.72457e-06  7.91983e-07  3.42605e-07  1.33382e-07  3.96880e-08  2.66471e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.36090e-05  7.77846e-06  5.09785e-06  7.28374e-06  9.99676e-06  1.38311e-05  1.92648e-05  2.73657e-05  3.72711e-05  4.72668e-05  5.85176e-05  7.37043e-05  9.09327e-05  1.07078e-04  1.22818e-04  1.38889e-04  1.51661e-04  1.53813e-04  1.40581e-04  1.16683e-04  9.38475e-05  7.96604e-05  7.25659e-05  6.75878e-05  6.24805e-05  5.81840e-05  5.62897e-05  5.72366e-05  6.02808e-05  6.42743e-05  6.81115e-05  7.08171e-05  7.17975e-05  7.11620e-05  6.96567e-05  6.82409e-05  6.76870e-05  6.83774e-05  7.02711e-05  7.30279e-05  7.62184e-05  7.94541e-05  8.23716e-05  8.46097e-05  8.59151e-05  8.63182e-05  8.61896e-05  8.60898e-05  8.65068e-05  8.76534e-05  8.94329e-05  9.15688e-05  9.38090e-05  9.60744e-05  9.84619e-05  1.01104e-04  1.03997e-04  1.06918e-04  1.09523e-04  1.11548e-04  1.12975e-04  1.14034e-04  1.15043e-04  1.16200e-04  1.17488e-04  1.18759e-04  1.19893e-04  1.20918e-04  1.22002e-04  1.23329e-04  1.24984e-04  1.26909e-04  1.28973e-04  1.31077e-04  1.33217e-04  1.35464e-04  1.37884e-04  1.40467e-04  1.43106e-04  1.45658e-04  1.48023e-04  1.50218e-04  1.52385e-04  1.54741e-04  1.57496e-04  1.60774e-04  1.64579e-04  1.68802e-04  1.73281e-04  1.77851e-04  1.82388e-04  1.86824e-04  1.91133e-04  1.95326e-04  1.99431e-04  2.03492e-04  2.07556e-04  2.11661e-04  2.15823e-04  2.20036e-04  2.24276e-04  2.28525e-04  2.32789e-04  2.37109e-04  2.41565e-04  2.46263e-04  2.51312e-04  2.56802e-04  2.62781e-04  2.69249e-04  2.76154e-04  2.83413e-04  2.90924e-04  2.98591e-04  3.06339e-04  3.14119e-04  3.21905e-04  3.29688e-04  3.37460e-04  3.45208e-04  3.52906e-04  3.60518e-04  3.68000e-04  3.75311e-04  3.82412e-04  3.89275e-04  3.95880e-04  4.02214e-04  4.08273e-04  4.14053e-04  4.19553e-04  4.24770e-04  4.29704e-04  4.34351e-04  4.38703e-04  4.42740e-04  4.46420e-04  4.49668e-04  4.52359e-04  4.54321e-04  4.55341e-04  4.55189e-04  4.53654e-04  4.50590e-04  4.45954e-04  4.39837e-04  4.32475e-04  4.24237e-04  4.15596e-04  4.07076e-04  3.99201e-04  3.92436e-04  3.87145e-04  3.83561e-04  3.81785e-04  3.81796e-04  3.83486e-04  3.86704e-04  3.91316e-04  3.97252e-04  4.04575e-04  4.13573e-04  4.24856e-04  4.39555e-04  4.59549e-04  4.87864e-04  5.29250e-04  5.91027e-04  6.84254e-04  8.25282e-04  1.03768e-03  1.35441e-03  1.82011e-03  2.49284e-03  3.44485e-03  4.76139e-03  6.53672e-03  8.86650e-03  1.18362e-02  1.55061e-02  1.98937e-02  2.49568e-02  3.05792e-02  3.65648e-02  4.26401e-02  4.84707e-02  5.36885e-02  5.79289e-02  6.08725e-02  6.22846e-02  6.20454e-02  6.01670e-02  5.67920e-02  5.21751e-02  4.66510e-02  4.05938e-02  3.43749e-02  2.83265e-02  2.27144e-02  1.77239e-02  1.34572e-02  9.94224e-03  7.14724e-03  4.99933e-03  3.40251e-03  2.25318e-03  1.45176e-03  9.10110e-04  5.55118e-04  3.29431e-04  1.90207e-04  1.06848e-04  5.83946e-05  3.10487e-05  1.60606e-05  8.08275e-06  3.95689e-06  1.88389e-06  8.70197e-07  3.78206e-07  1.47987e-07  4.41793e-08  2.95888e-09  1.25743e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.26224e-05  7.78802e-06  5.89053e-06  8.76771e-06  1.13351e-05  1.38259e-05  1.88913e-05  2.70895e-05  3.68174e-05  4.61460e-05  5.64224e-05  7.20019e-05  9.13979e-05  1.08785e-04  1.22738e-04  1.35796e-04  1.47897e-04  1.52800e-04  1.43213e-04  1.20678e-04  9.63968e-05  7.98152e-05  7.12068e-05  6.61971e-05  6.20163e-05  5.84443e-05  5.61541e-05  5.56544e-05  5.71191e-05  6.03784e-05  6.47141e-05  6.88346e-05  7.14820e-05  7.22459e-05  7.17256e-05  7.09511e-05  7.07370e-05  7.14362e-05  7.30224e-05  7.52652e-05  7.78604e-05  8.04667e-05  8.26954e-05  8.41783e-05  8.47533e-05  8.46191e-05  8.42818e-05  8.43032e-05  8.50422e-05  8.65537e-05  8.86552e-05  9.10615e-05  9.35009e-05  9.57889e-05  9.78573e-05  9.97361e-05  1.01489e-04  1.03144e-04  1.04669e-04  1.06027e-04  1.07242e-04  1.08421e-04  1.09684e-04  1.11080e-04  1.12551e-04  1.13991e-04  1.15353e-04  1.16709e-04  1.18230e-04  1.20087e-04  1.22351e-04  1.24952e-04  1.27726e-04  1.30501e-04  1.33178e-04  1.35753e-04  1.38278e-04  1.40796e-04  1.43290e-04  1.45692e-04  1.47926e-04  1.49975e-04  1.51920e-04  1.53915e-04  1.56134e-04  1.58695e-04  1.61622e-04  1.64854e-04  1.68295e-04  1.71872e-04  1.75559e-04  1.79379e-04  1.83365e-04  1.87540e-04  1.91891e-04  1.96375e-04  2.00926e-04  2.05469e-04  2.09933e-04  2.14261e-04  2.18421e-04  2.22420e-04  2.26304e-04  2.30159e-04  2.34104e-04  2.38270e-04  2.42791e-04  2.47787e-04  2.53351e-04  2.59537e-04  2.66353e-04  2.73760e-04  2.81667e-04  2.89943e-04  2.98430e-04  3.06963e-04  3.15389e-04  3.23594e-04  3.31511e-04  3.39122e-04  3.46455e-04  3.53565e-04  3.60514e-04  3.67358e-04  3.74140e-04  3.80884e-04  3.87597e-04  3.94276e-04  4.00901e-04  4.07442e-04  4.13849e-04  4.20057e-04  4.25990e-04  4.31568e-04  4.36715e-04  4.41364e-04  4.45456e-04  4.48927e-04  4.51694e-04  4.53650e-04  4.54655e-04  4.54555e-04  4.53204e-04  4.50495e-04  4.46400e-04  4.40989e-04  4.34449e-04  4.27072e-04  4.19238e-04  4.11377e-04  4.03923e-04  3.97267e-04  3.91724e-04  3.87510e-04  3.84731e-04  3.83399e-04  3.83456e-04  3.84809e-04  3.87369e-04  3.91104e-04  3.96054e-04  4.02401e-04  4.10530e-04  4.21132e-04  4.35387e-04  4.55207e-04  4.83631e-04  5.25429e-04  5.87950e-04  6.82305e-04  8.24921e-04  1.03945e-03  1.35893e-03  1.82800e-03  2.50456e-03  3.46052e-03  4.78047e-03  6.55767e-03  8.88644e-03  1.18508e-02  1.55093e-02  1.98785e-02  2.49155e-02  3.05050e-02  3.64526e-02  4.24883e-02  4.82820e-02  5.34706e-02  5.76945e-02  6.06379e-02  6.20679e-02  6.18646e-02  6.00371e-02  5.67231e-02  5.21713e-02  4.67100e-02  4.07074e-02  3.45307e-02  2.85096e-02  2.29097e-02  1.79176e-02  1.36385e-02  1.01035e-02  7.28424e-03  5.11096e-03  3.48996e-03  2.31917e-03  1.49980e-03  9.43878e-04  5.78066e-04  3.44518e-04  1.99808e-04  1.12766e-04  6.19292e-05  3.30948e-05  1.72099e-05  8.70799e-06  4.28703e-06  2.05296e-06  9.53678e-07  4.16375e-07  1.63655e-07  4.89903e-08  2.09329e-08  1.40424e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.31317e-05  6.84187e-06  5.29535e-06  8.75182e-06  1.17063e-05  1.39856e-05  1.84800e-05  2.67563e-05  3.78599e-05  4.89096e-05  5.94886e-05  7.37511e-05  9.13612e-05  1.06770e-04  1.18988e-04  1.31960e-04  1.45713e-04  1.52384e-04  1.43455e-04  1.20717e-04  9.61529e-05  7.95030e-05  7.09693e-05  6.61627e-05  6.23012e-05  5.90319e-05  5.68975e-05  5.63884e-05  5.77123e-05  6.07729e-05  6.50756e-05  6.96538e-05  7.33596e-05  7.54720e-05  7.60705e-05  7.58130e-05  7.53762e-05  7.50948e-05  7.50330e-05  7.52691e-05  7.60191e-05  7.74575e-05  7.94454e-05  8.14932e-05  8.30489e-05  8.38689e-05  8.41532e-05  8.43689e-05  8.49552e-05  8.61324e-05  8.78725e-05  8.99568e-05  9.20559e-05  9.38404e-05  9.51195e-05  9.59379e-05  9.65441e-05  9.72386e-05  9.82200e-05  9.95464e-05  1.01211e-04  1.03230e-04  1.05636e-04  1.08410e-04  1.11416e-04  1.14435e-04  1.17261e-04  1.19801e-04  1.22092e-04  1.24253e-04  1.26400e-04  1.28599e-04  1.30856e-04  1.33138e-04  1.35407e-04  1.37642e-04  1.39844e-04  1.42021e-04  1.44171e-04  1.46282e-04  1.48347e-04  1.50386e-04  1.52456e-04  1.54641e-04  1.57007e-04  1.59571e-04  1.62291e-04  1.65093e-04  1.67919e-04  1.70767e-04  1.73694e-04  1.76796e-04  1.80166e-04  1.83860e-04  1.87883e-04  1.92190e-04  1.96700e-04  2.01311e-04  2.05923e-04  2.10454e-04  2.14862e-04  2.19149e-04  2.23366e-04  2.27599e-04  2.31951e-04  2.36529e-04  2.41435e-04  2.46757e-04  2.52578e-04  2.58971e-04  2.65988e-04  2.73651e-04  2.81927e-04  2.90721e-04  2.99867e-04  3.09150e-04  3.18324e-04  3.27159e-04  3.35472e-04  3.43152e-04  3.50168e-04  3.56568e-04  3.62457e-04  3.67978e-04  3.73292e-04  3.78551e-04  3.83887e-04  3.89394e-04  3.95117e-04  4.01045e-04  4.07116e-04  4.13225e-04  4.19246e-04  4.25049e-04  4.30515e-04  4.35549e-04  4.40065e-04  4.43986e-04  4.47218e-04  4.49647e-04  4.51138e-04  4.51552e-04  4.50767e-04  4.48710e-04  4.45382e-04  4.40879e-04  4.35389e-04  4.29187e-04  4.22608e-04  4.16008e-04  4.09730e-04  4.04068e-04  3.99242e-04  3.95383e-04  3.92541e-04  3.90704e-04  3.89820e-04  3.89830e-04  3.90697e-04  3.92430e-04  3.95121e-04  3.98936e-04  4.04174e-04  4.11318e-04  4.21129e-04  4.34839e-04  4.54395e-04  4.82870e-04  5.25074e-04  5.88418e-04  6.84101e-04  8.28656e-04  1.04584e-03  1.36878e-03  1.84207e-03  2.52344e-03  3.48433e-03  4.80855e-03  6.58821e-03  8.91617e-03  1.18747e-02  1.55209e-02  1.98698e-02  2.48781e-02  3.04312e-02  3.63366e-02  4.23278e-02  4.80795e-02  5.32337e-02  5.74358e-02  6.03742e-02  6.18181e-02  6.16475e-02  5.98689e-02  5.66154e-02  5.21295e-02  4.67330e-02  4.07881e-02  3.46574e-02  2.86681e-02  2.30849e-02  1.80958e-02  1.38081e-02  1.02564e-02  7.41570e-03  5.21914e-03  3.57544e-03  2.38418e-03  1.54747e-03  9.77631e-04  6.01161e-04  3.59802e-04  2.09599e-04  1.18840e-04  6.55803e-05  3.52229e-05  1.84119e-05  9.36666e-06  4.63718e-06  2.23347e-06  1.04334e-06  4.57540e-07  1.80648e-07  7.89205e-08  2.33634e-08  1.57338e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.30396e-05  6.23008e-06  3.78125e-06  6.64792e-06  1.13035e-05  1.52705e-05  2.00023e-05  2.73029e-05  3.69158e-05  4.82828e-05  6.05013e-05  7.46721e-05  8.98292e-05  1.02331e-04  1.13023e-04  1.26661e-04  1.43142e-04  1.53281e-04  1.46602e-04  1.24097e-04  9.84355e-05  8.00643e-05  6.95561e-05  6.31928e-05  5.89166e-05  5.63488e-05  5.52655e-05  5.54814e-05  5.72112e-05  6.07985e-05  6.59975e-05  7.16317e-05  7.61064e-05  7.83927e-05  7.85943e-05  7.76008e-05  7.62634e-05  7.49536e-05  7.38017e-05  7.31092e-05  7.33648e-05  7.48735e-05  7.74329e-05  8.03827e-05  8.29712e-05  8.47358e-05  8.56424e-05  8.59690e-05  8.61023e-05  8.63922e-05  8.70736e-05  8.81990e-05  8.95980e-05  9.09469e-05  9.19658e-05  9.26147e-05  9.31274e-05  9.38520e-05  9.50398e-05  9.67512e-05  9.89242e-05  1.01499e-04  1.04470e-04  1.07826e-04  1.11454e-04  1.15117e-04  1.18526e-04  1.21455e-04  1.23828e-04  1.25725e-04  1.27314e-04  1.28763e-04  1.30177e-04  1.31585e-04  1.32971e-04  1.34329e-04  1.35699e-04  1.37169e-04  1.38842e-04  1.40801e-04  1.43085e-04  1.45686e-04  1.48567e-04  1.51670e-04  1.54917e-04  1.58210e-04  1.61447e-04  1.64552e-04  1.67507e-04  1.70372e-04  1.73262e-04  1.76310e-04  1.79615e-04  1.83214e-04  1.87076e-04  1.91126e-04  1.95273e-04  1.99446e-04  2.03611e-04  2.07775e-04  2.11981e-04  2.16287e-04  2.20749e-04  2.25399e-04  2.30239e-04  2.35254e-04  2.40426e-04  2.45767e-04  2.51335e-04  2.57242e-04  2.63632e-04  2.70641e-04  2.78355e-04  2.86766e-04  2.95759e-04  3.05115e-04  3.14548e-04  3.23749e-04  3.32443e-04  3.40423e-04  3.47580e-04  3.53910e-04  3.59492e-04  3.64474e-04  3.69041e-04  3.73390e-04  3.77706e-04  3.82149e-04  3.86840e-04  3.91852e-04  3.97213e-04  4.02902e-04  4.08861e-04  4.15001e-04  4.21210e-04  4.27361e-04  4.33311e-04  4.38900e-04  4.43949e-04  4.48268e-04  4.51661e-04  4.53951e-04  4.54997e-04  4.54718e-04  4.53110e-04  4.50251e-04  4.46297e-04  4.41469e-04  4.36028e-04  4.30249e-04  4.24392e-04  4.18684e-04  4.13304e-04  4.08380e-04  4.04003e-04  4.00236e-04  3.97140e-04  3.94783e-04  3.93250e-04  3.92652e-04  3.93130e-04  3.94866e-04  3.98078e-04  4.03073e-04  4.10317e-04  4.20537e-04  4.34936e-04  4.55447e-04  4.85161e-04  5.28937e-04  5.94266e-04  6.92451e-04  8.40135e-04  1.06116e-03  1.38867e-03  1.86714e-03  2.55401e-03  3.52013e-03  4.84843e-03  6.62976e-03  8.95545e-03  1.19061e-02  1.55372e-02  1.98627e-02  2.48390e-02  3.03523e-02  3.62125e-02  4.21568e-02  4.78645e-02  5.29832e-02  5.71633e-02  6.00973e-02  6.15564e-02  6.14203e-02  5.96929e-02  5.65022e-02  5.20846e-02  4.67551e-02  4.08699e-02  3.47870e-02  2.88307e-02  2.32651e-02  1.82793e-02  1.39832e-02  1.04146e-02  7.55197e-03  5.33152e-03  3.66447e-03  2.45208e-03  1.59741e-03  1.01309e-03  6.25505e-04  3.75970e-04  2.19995e-04  1.25315e-04  6.94891e-05  3.75101e-05  1.97101e-05  1.00815e-05  5.01904e-06  2.43135e-06  1.14208e-06  5.03113e-07  2.25806e-07  8.78320e-08  2.61278e-08  1.75660e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.12953e-05  4.09658e-06  1.91690e-06  5.70958e-06  1.13742e-05  1.55906e-05  1.97831e-05  2.62201e-05  3.41475e-05  4.46477e-05  5.79484e-05  7.25176e-05  8.57378e-05  9.54910e-05  1.04761e-04  1.19015e-04  1.38107e-04  1.52322e-04  1.49273e-04  1.28137e-04  1.01663e-04  8.15353e-05  6.93920e-05  6.21287e-05  5.79702e-05  5.64151e-05  5.67240e-05  5.81564e-05  6.06741e-05  6.45819e-05  6.95208e-05  7.41777e-05  7.71458e-05  7.79908e-05  7.74218e-05  7.64942e-05  7.57431e-05  7.50931e-05  7.44402e-05  7.41025e-05  7.46384e-05  7.63179e-05  7.88265e-05  8.14402e-05  8.34661e-05  8.45939e-05  8.49548e-05  8.49436e-05  8.49942e-05  8.54379e-05  8.64350e-05  8.79356e-05  8.96898e-05  9.13643e-05  9.27322e-05  9.38033e-05  9.47785e-05  9.58684e-05  9.71379e-05  9.85082e-05  9.98957e-05  1.01345e-04  1.03038e-04  1.05164e-04  1.07769e-04  1.10696e-04  1.13654e-04  1.16368e-04  1.18700e-04  1.20683e-04  1.22455e-04  1.24160e-04  1.25865e-04  1.27551e-04  1.29160e-04  1.30668e-04  1.32126e-04  1.33662e-04  1.35429e-04  1.37554e-04  1.40105e-04  1.43075e-04  1.46396e-04  1.49948e-04  1.53573e-04  1.57097e-04  1.60369e-04  1.63308e-04  1.65935e-04  1.68373e-04  1.70813e-04  1.73456e-04  1.76458e-04  1.79893e-04  1.83756e-04  1.87985e-04  1.92497e-04  1.97218e-04  2.02099e-04  2.07115e-04  2.12251e-04  2.17489e-04  2.22795e-04  2.28113e-04  2.33381e-04  2.38549e-04  2.43604e-04  2.48598e-04  2.53652e-04  2.58946e-04  2.64694e-04  2.71093e-04  2.78284e-04  2.86313e-04  2.95102e-04  3.04459e-04  3.14087e-04  3.23629e-04  3.32716e-04  3.41022e-04  3.48305e-04  3.54449e-04  3.59473e-04  3.63521e-04  3.66840e-04  3.69731e-04  3.72511e-04  3.75467e-04  3.78823e-04  3.82722e-04  3.87225e-04  3.92316e-04  3.97929e-04  4.03961e-04  4.10299e-04  4.16821e-04  4.23402e-04  4.29904e-04  4.36168e-04  4.42009e-04  4.47218e-04  4.51582e-04  4.54900e-04  4.57012e-04  4.57824e-04  4.57316e-04  4.55552e-04  4.52662e-04  4.48829e-04  4.44263e-04  4.39175e-04  4.33758e-04  4.28180e-04  4.22590e-04  4.17119e-04  4.11905e-04  4.07099e-04  4.02871e-04  3.99411e-04  3.96918e-04  3.95585e-04  3.95599e-04  3.97153e-04  4.00441e-04  4.05735e-04  4.13459e-04  4.24316e-04  4.39507e-04  4.60996e-04  4.91937e-04  5.37275e-04  6.04608e-04  7.05349e-04  8.56232e-04  1.08116e-03  1.41323e-03  1.89678e-03  2.58890e-03  3.55984e-03  4.89163e-03  6.67390e-03  8.99649e-03  1.19384e-02  1.55535e-02  1.98547e-02  2.47983e-02  3.02711e-02  3.60855e-02  4.19822e-02  4.76454e-02  5.27279e-02  5.68853e-02  5.98140e-02  6.12874e-02  6.11848e-02  5.95077e-02  5.63792e-02  5.20296e-02  4.67673e-02  4.09425e-02  3.49082e-02  2.89861e-02  2.34395e-02  1.84584e-02  1.41553e-02  1.05709e-02  7.68727e-03  5.44363e-03  3.75368e-03  2.52041e-03  1.64789e-03  1.04910e-03  6.50338e-04  3.92540e-04  2.30699e-04  1.32015e-04  7.35536e-05  3.99010e-05  2.10744e-05  1.08368e-05  5.42486e-06  2.64288e-06  1.24812e-06  5.77024e-07  2.49516e-07  9.75480e-08  2.91280e-08  1.95662e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.11531e-05  4.69792e-06  1.97008e-06  5.06516e-06  1.01924e-05  1.48892e-05  1.99969e-05  2.63911e-05  3.35183e-05  4.37640e-05  5.75822e-05  7.18514e-05  8.35002e-05  9.18429e-05  1.01110e-04  1.16682e-04  1.37417e-04  1.52560e-04  1.49687e-04  1.29056e-04  1.03991e-04  8.54983e-05  7.42814e-05  6.68720e-05  6.18327e-05  5.93833e-05  5.92945e-05  6.08056e-05  6.34380e-05  6.69040e-05  7.04824e-05  7.30905e-05  7.40601e-05  7.36144e-05  7.25221e-05  7.13914e-05  7.03608e-05  6.94154e-05  6.88416e-05  6.92108e-05  7.08827e-05  7.35903e-05  7.65388e-05  7.88977e-05  8.02508e-05  8.07073e-05  8.06997e-05  8.07064e-05  8.10942e-05  8.20857e-05  8.37432e-05  8.59242e-05  8.82862e-05  9.04170e-05  9.20407e-05  9.31468e-05  9.39402e-05  9.46655e-05  9.54616e-05  9.63566e-05  9.73692e-05  9.85915e-05  1.00161e-04  1.02141e-04  1.04423e-04  1.06741e-04  1.08808e-04  1.10465e-04  1.11772e-04  1.12966e-04  1.14332e-04  1.16067e-04  1.18198e-04  1.20607e-04  1.23115e-04  1.25594e-04  1.28035e-04  1.30542e-04  1.33264e-04  1.36313e-04  1.39712e-04  1.43381e-04  1.47171e-04  1.50904e-04  1.54409e-04  1.57552e-04  1.60261e-04  1.62550e-04  1.64519e-04  1.66348e-04  1.68259e-04  1.70463e-04  1.73125e-04  1.76338e-04  1.80124e-04  1.84460e-04  1.89293e-04  1.94557e-04  2.00179e-04  2.06064e-04  2.12100e-04  2.18154e-04  2.24096e-04  2.29810e-04  2.35224e-04  2.40316e-04  2.45129e-04  2.49769e-04  2.54395e-04  2.59206e-04  2.64420e-04  2.70247e-04  2.76852e-04  2.84328e-04  2.92660e-04  3.01712e-04  3.11226e-04  3.20848e-04  3.30168e-04  3.38785e-04  3.46370e-04  3.52719e-04  3.57783e-04  3.61673e-04  3.64636e-04  3.67003e-04  3.69140e-04  3.71394e-04  3.74051e-04  3.77315e-04  3.81301e-04  3.86046e-04  3.91523e-04  3.97663e-04  4.04369e-04  4.11523e-04  4.18990e-04  4.26615e-04  4.34211e-04  4.41567e-04  4.48444e-04  4.54595e-04  4.59780e-04  4.63791e-04  4.66473e-04  4.67741e-04  4.67583e-04  4.66054e-04  4.63265e-04  4.59363e-04  4.54516e-04  4.48898e-04  4.42691e-04  4.36087e-04  4.29291e-04  4.22533e-04  4.16065e-04  4.10153e-04  4.05063e-04  4.01040e-04  3.98294e-04  3.96990e-04  3.97254e-04  3.99205e-04  4.02968e-04  4.08767e-04  4.17003e-04  4.28387e-04  4.44153e-04  4.66316e-04  4.98091e-04  5.44489e-04  6.13176e-04  7.15630e-04  8.68646e-04  1.09616e-03  1.43127e-03  1.91819e-03  2.61376e-03  3.58776e-03  4.92144e-03  6.70337e-03  9.02204e-03  1.19549e-02  1.55546e-02  1.98330e-02  2.47459e-02  3.01814e-02  3.59536e-02  4.18069e-02  4.74298e-02  5.24803e-02  5.66186e-02  5.95448e-02  6.10342e-02  6.09661e-02  5.93390e-02  5.62717e-02  5.19884e-02  4.67913e-02  4.10246e-02  3.50370e-02  2.91475e-02  2.36185e-02  1.86412e-02  1.43303e-02  1.07297e-02  7.82467e-03  5.55756e-03  3.84447e-03  2.59010e-03  1.69949e-03  1.08602e-03  6.75875e-04  4.09639e-04  2.41789e-04  1.38984e-04  7.78001e-05  4.24107e-05  2.25134e-05  1.16376e-05  5.85742e-06  2.86954e-06  1.36985e-06  6.33633e-07  2.75301e-07  1.08158e-07  3.24021e-08  2.17753e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.66446e-06  4.24555e-06  2.21531e-06  5.41006e-06  1.04833e-05  1.52215e-05  2.06465e-05  2.64979e-05  3.25938e-05  4.20864e-05  5.57821e-05  6.99174e-05  8.11991e-05  9.01298e-05  1.01628e-04  1.20614e-04  1.44728e-04  1.61417e-04  1.57587e-04  1.34728e-04  1.07602e-04  8.77013e-05  7.56663e-05  6.78550e-05  6.26448e-05  6.01137e-05  5.99117e-05  6.11673e-05  6.34067e-05  6.65056e-05  6.99224e-05  7.26014e-05  7.37314e-05  7.33383e-05  7.20723e-05  7.05956e-05  6.93002e-05  6.85155e-05  6.87132e-05  7.02827e-05  7.30826e-05  7.63142e-05  7.89226e-05  8.02018e-05  8.01454e-05  7.93441e-05  7.85788e-05  7.84311e-05  7.91351e-05  8.06537e-05  8.28099e-05  8.53564e-05  8.80035e-05  9.04681e-05  9.25451e-05  9.41446e-05  9.52681e-05  9.59614e-05  9.63012e-05  9.64218e-05  9.65365e-05  9.68985e-05  9.76979e-05  9.89554e-05  1.00496e-04  1.02035e-04  1.03341e-04  1.04365e-04  1.05270e-04  1.06349e-04  1.07875e-04  1.09985e-04  1.12633e-04  1.15639e-04  1.18787e-04  1.21928e-04  1.25034e-04  1.28176e-04  1.31453e-04  1.34922e-04  1.38549e-04  1.42226e-04  1.45812e-04  1.49183e-04  1.52263e-04  1.55024e-04  1.57477e-04  1.59655e-04  1.61616e-04  1.63441e-04  1.65241e-04  1.67156e-04  1.69340e-04  1.71945e-04  1.75104e-04  1.78917e-04  1.83437e-04  1.88651e-04  1.94474e-04  2.00747e-04  2.07258e-04  2.13780e-04  2.20114e-04  2.26129e-04  2.31777e-04  2.37084e-04  2.42129e-04  2.47012e-04  2.51836e-04  2.56701e-04  2.61705e-04  2.66952e-04  2.72546e-04  2.78572e-04  2.85078e-04  2.92040e-04  2.99358e-04  3.06860e-04  3.14322e-04  3.21514e-04  3.28238e-04  3.34360e-04  3.39831e-04  3.44685e-04  3.49023e-04  3.52993e-04  3.56767e-04  3.60518e-04  3.64413e-04  3.68601e-04  3.73209e-04  3.78339e-04  3.84060e-04  3.90408e-04  3.97376e-04  4.04913e-04  4.12925e-04  4.21272e-04  4.29778e-04  4.38232e-04  4.46398e-04  4.54030e-04  4.60881e-04  4.66719e-04  4.71343e-04  4.74590e-04  4.76347e-04  4.76549e-04  4.75183e-04  4.72283e-04  4.67932e-04  4.62262e-04  4.55459e-04  4.47764e-04  4.39473e-04  4.30932e-04  4.22513e-04  4.14599e-04  4.07551e-04  4.01680e-04  3.97229e-04  3.94361e-04  3.93167e-04  3.93691e-04  3.95978e-04  4.00100e-04  4.06252e-04  4.14833e-04  4.26568e-04  4.42723e-04  4.65348e-04  4.97694e-04  5.44815e-04  6.14427e-04  7.18072e-04  8.72617e-04  1.10207e-03  1.43958e-03  1.92934e-03  2.62800e-03  3.60498e-03  4.94088e-03  6.72331e-03  9.03955e-03  1.19657e-02  1.55530e-02  1.98123e-02  2.46993e-02  3.01026e-02  3.58382e-02  4.16536e-02  4.72414e-02  5.22640e-02  5.63861e-02  5.93111e-02  6.08165e-02  6.07810e-02  5.92010e-02  5.61909e-02  5.19696e-02  4.68331e-02  4.11205e-02  3.51761e-02  2.93162e-02  2.38028e-02  1.88277e-02  1.45080e-02  1.08906e-02  7.96384e-03  5.67302e-03  3.93660e-03  2.66095e-03  1.75209e-03  1.12376e-03  7.02072e-04  4.27245e-04  2.53252e-04  1.46219e-04  8.22284e-05  4.50402e-05  2.40286e-05  1.24852e-05  6.31767e-06  3.11414e-06  1.49415e-06  6.94837e-07  3.03317e-07  1.19703e-07  3.60045e-08  2.41488e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
7.84503e-06  4.15898e-06  2.67404e-06  5.79443e-06  9.62792e-06  1.35172e-05  1.89729e-05  2.53192e-05  3.23400e-05  4.21604e-05  5.48287e-05  6.73205e-05  7.76901e-05  8.73810e-05  1.01456e-04  1.24338e-04  1.52062e-04  1.69841e-04  1.64079e-04  1.38148e-04  1.08915e-04  8.85158e-05  7.70169e-05  6.98934e-05  6.48717e-05  6.18571e-05  6.07806e-05  6.10865e-05  6.22691e-05  6.40183e-05  6.59200e-05  6.74255e-05  6.82194e-05  6.84313e-05  6.83961e-05  6.83363e-05  6.83865e-05  6.88231e-05  7.00588e-05  7.22923e-05  7.51820e-05  7.79177e-05  7.96498e-05  7.99410e-05  7.89683e-05  7.74054e-05  7.60886e-05  7.56615e-05  7.63842e-05  7.81619e-05  8.07010e-05  8.36667e-05  8.67750e-05  8.98145e-05  9.26211e-05  9.50395e-05  9.69146e-05  9.81367e-05  9.87154e-05  9.88271e-05  9.87849e-05  9.89291e-05  9.94860e-05  1.00473e-04  1.01714e-04  1.02957e-04  1.04034e-04  1.04958e-04  1.05908e-04  1.07131e-04  1.08821e-04  1.11044e-04  1.13734e-04  1.16750e-04  1.19947e-04  1.23239e-04  1.26611e-04  1.30088e-04  1.33678e-04  1.37328e-04  1.40920e-04  1.44305e-04  1.47370e-04  1.50075e-04  1.52464e-04  1.54628e-04  1.56661e-04  1.58622e-04  1.60526e-04  1.62375e-04  1.64184e-04  1.66023e-04  1.68014e-04  1.70326e-04  1.73135e-04  1.76590e-04  1.80774e-04  1.85682e-04  1.91209e-04  1.97164e-04  2.03309e-04  2.09406e-04  2.15271e-04  2.20814e-04  2.26048e-04  2.31064e-04  2.35988e-04  2.40934e-04  2.45976e-04  2.51147e-04  2.56460e-04  2.61938e-04  2.67635e-04  2.73630e-04  2.80000e-04  2.86786e-04  2.93955e-04  3.01389e-04  3.08896e-04  3.16243e-04  3.23200e-04  3.29584e-04  3.35289e-04  3.40305e-04  3.44710e-04  3.48658e-04  3.52345e-04  3.55982e-04  3.59770e-04  3.63874e-04  3.68419e-04  3.73485e-04  3.79110e-04  3.85303e-04  3.92044e-04  3.99298e-04  4.07006e-04  4.15088e-04  4.23431e-04  4.31886e-04  4.40267e-04  4.48351e-04  4.55893e-04  4.62642e-04  4.68358e-04  4.72829e-04  4.75882e-04  4.77392e-04  4.77284e-04  4.75533e-04  4.72170e-04  4.67282e-04  4.61022e-04  4.53614e-04  4.45349e-04  4.36576e-04  4.27686e-04  4.19079e-04  4.11138e-04  4.04196e-04  3.98521e-04  3.94300e-04  3.91651e-04  3.90634e-04  3.91291e-04  3.93691e-04  3.97947e-04  4.04309e-04  4.13224e-04  4.25456e-04  4.42286e-04  4.65766e-04  4.99136e-04  5.47447e-04  6.18430e-04  7.23672e-04  8.80123e-04  1.11189e-03  1.45221e-03  1.94528e-03  2.64764e-03  3.62832e-03  4.96726e-03  6.75109e-03  9.06576e-03  1.19859e-02  1.55613e-02  1.98016e-02  2.46621e-02  3.00319e-02  3.57289e-02  4.15036e-02  4.70529e-02  5.20437e-02  5.61454e-02  5.90651e-02  6.05825e-02  6.05763e-02  5.90408e-02  5.60864e-02  5.19265e-02  4.68514e-02  4.11944e-02  3.52955e-02  2.94681e-02  2.39731e-02  1.90033e-02  1.46776e-02  1.10458e-02  8.09926e-03  5.78623e-03  4.02756e-03  2.73135e-03  1.80467e-03  1.16171e-03  7.28564e-04  4.45149e-04  2.64974e-04  1.53658e-04  8.68074e-05  4.77746e-05  2.56135e-05  1.33768e-05  6.80596e-06  3.37267e-06  1.62732e-06  7.60772e-07  3.33621e-07  1.32303e-07  3.99112e-08  2.68903e-09  1.16603e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.22754e-06  5.24633e-06  3.37031e-06  6.36668e-06  1.02335e-05  1.43169e-05  2.03164e-05  2.62488e-05  3.21877e-05  4.14356e-05  5.31712e-05  6.37911e-05  7.26316e-05  8.25440e-05  9.83689e-05  1.23386e-04  1.52229e-04  1.69028e-04  1.60803e-04  1.32680e-04  1.02575e-04  8.26643e-05  7.26615e-05  6.73851e-05  6.36737e-05  6.08868e-05  5.91990e-05  5.87638e-05  5.94958e-05  6.09764e-05  6.26481e-05  6.41729e-05  6.55228e-05  6.67481e-05  6.77700e-05  6.84337e-05  6.87305e-05  6.89499e-05  6.95844e-05  7.10119e-05  7.31951e-05  7.56430e-05  7.76708e-05  7.87786e-05  7.89272e-05  7.85557e-05  7.83304e-05  7.87868e-05  8.00972e-05  8.20823e-05  8.43940e-05  8.67149e-05  8.88660e-05  9.07967e-05  9.25029e-05  9.39487e-05  9.50585e-05  9.57806e-05  9.61645e-05  9.63835e-05  9.66831e-05  9.72832e-05  9.82818e-05  9.96104e-05  1.01069e-04  1.02432e-04  1.03570e-04  1.04512e-04  1.05431e-04  1.06546e-04  1.08031e-04  1.09954e-04  1.12274e-04  1.14882e-04  1.17660e-04  1.20525e-04  1.23450e-04  1.26448e-04  1.29532e-04  1.32679e-04  1.35821e-04  1.38878e-04  1.41806e-04  1.44630e-04  1.47436e-04  1.50317e-04  1.53317e-04  1.56379e-04  1.59358e-04  1.62069e-04  1.64363e-04  1.66200e-04  1.67680e-04  1.69040e-04  1.70596e-04  1.72672e-04  1.75527e-04  1.79296e-04  1.83965e-04  1.89385e-04  1.95307e-04  2.01454e-04  2.07577e-04  2.13507e-04  2.19176e-04  2.24605e-04  2.29865e-04  2.35037e-04  2.40182e-04  2.45326e-04  2.50478e-04  2.55650e-04  2.60879e-04  2.66230e-04  2.71787e-04  2.77618e-04  2.83756e-04  2.90172e-04  2.96782e-04  3.03455e-04  3.10040e-04  3.16394e-04  3.22408e-04  3.28019e-04  3.33223e-04  3.38068e-04  3.42650e-04  3.47094e-04  3.51543e-04  3.56137e-04  3.61002e-04  3.66241e-04  3.71929e-04  3.78110e-04  3.84799e-04  3.91982e-04  3.99616e-04  4.07631e-04  4.15924e-04  4.24366e-04  4.32798e-04  4.41041e-04  4.48901e-04  4.56179e-04  4.62679e-04  4.68211e-04  4.72600e-04  4.75680e-04  4.77306e-04  4.77355e-04  4.75745e-04  4.72452e-04  4.67529e-04  4.61120e-04  4.53464e-04  4.44888e-04  4.35781e-04  4.26562e-04  4.17649e-04  4.09420e-04  4.02191e-04  3.96207e-04  3.91640e-04  3.88599e-04  3.87157e-04  3.87381e-04  3.89372e-04  3.93277e-04  3.99370e-04  4.08117e-04  4.20285e-04  4.37159e-04  4.60794e-04  4.94458e-04  5.43256e-04  6.15015e-04  7.21458e-04  8.79706e-04  1.11404e-03  1.45782e-03  1.95529e-03  2.66283e-03  3.64905e-03  4.99317e-03  6.78070e-03  9.09620e-03  1.20127e-02  1.55784e-02  1.98019e-02  2.46378e-02  2.99759e-02  3.56359e-02  4.13713e-02  4.68831e-02  5.18430e-02  5.59250e-02  5.88398e-02  6.03692e-02  6.03921e-02  5.89005e-02  5.60010e-02  5.19015e-02  4.68865e-02  4.12837e-02  3.54288e-02  2.96324e-02  2.41546e-02  1.91886e-02  1.48556e-02  1.12082e-02  8.24074e-03  5.90445e-03  4.12258e-03  2.80497e-03  1.85974e-03  1.20153e-03  7.56428e-04  4.64031e-04  2.77375e-04  1.61555e-04  9.16852e-05  5.06988e-05  2.73152e-05  1.43393e-05  7.33384e-06  3.65413e-06  1.77303e-06  8.33183e-07  3.67138e-07  1.46280e-07  4.43471e-08  1.93283e-08  1.29891e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
8.32425e-06  5.11032e-06  3.98682e-06  6.24923e-06  9.01849e-06  1.32063e-05  2.03203e-05  2.65633e-05  3.11457e-05  3.87833e-05  5.04042e-05  6.21812e-05  7.12278e-05  8.00103e-05  9.43117e-05  1.17312e-04  1.43423e-04  1.57966e-04  1.49692e-04  1.23672e-04  9.59985e-05  7.75775e-05  6.82943e-05  6.34487e-05  5.99054e-05  5.69659e-05  5.50463e-05  5.46333e-05  5.57525e-05  5.78872e-05  6.03676e-05  6.28247e-05  6.52337e-05  6.76241e-05  6.98774e-05  7.17711e-05  7.31247e-05  7.39188e-05  7.43540e-05  7.47953e-05  7.55751e-05  7.67714e-05  7.81522e-05  7.93655e-05  8.02432e-05  8.09528e-05  8.18551e-05  8.31987e-05  8.49323e-05  8.67706e-05  8.84137e-05  8.97300e-05  9.07971e-05  9.18094e-05  9.29264e-05  9.41610e-05  9.53812e-05  9.64214e-05  9.72116e-05  9.78302e-05  9.84543e-05  9.92576e-05  1.00324e-04  1.01619e-04  1.03033e-04  1.04452e-04  1.05830e-04  1.07214e-04  1.08714e-04  1.10439e-04  1.12440e-04  1.14694e-04  1.17118e-04  1.19607e-04  1.22068e-04  1.24446e-04  1.26736e-04  1.28971e-04  1.31201e-04  1.33473e-04  1.35812e-04  1.38233e-04  1.40758e-04  1.43434e-04  1.46330e-04  1.49500e-04  1.52942e-04  1.56556e-04  1.60146e-04  1.63460e-04  1.66272e-04  1.68455e-04  1.70038e-04  1.71210e-04  1.72281e-04  1.73607e-04  1.75511e-04  1.78214e-04  1.81801e-04  1.86211e-04  1.91275e-04  1.96757e-04  2.02420e-04  2.08069e-04  2.13586e-04  2.18929e-04  2.24120e-04  2.29212e-04  2.34261e-04  2.39310e-04  2.44382e-04  2.49496e-04  2.54675e-04  2.59954e-04  2.65373e-04  2.70966e-04  2.76745e-04  2.82689e-04  2.88750e-04  2.94859e-04  3.00947e-04  3.06954e-04  3.12838e-04  3.18579e-04  3.24170e-04  3.29609e-04  3.34901e-04  3.40051e-04  3.45072e-04  3.49989e-04  3.54845e-04  3.59703e-04  3.64645e-04  3.69763e-04  3.75153e-04  3.80901e-04  3.87079e-04  3.93727e-04  4.00852e-04  4.08417e-04  4.16344e-04  4.24515e-04  4.32774e-04  4.40938e-04  4.48803e-04  4.56148e-04  4.62740e-04  4.68339e-04  4.72704e-04  4.75609e-04  4.76859e-04  4.76313e-04  4.73914e-04  4.69702e-04  4.63830e-04  4.56555e-04  4.48224e-04  4.39243e-04  4.30042e-04  4.21039e-04  4.12616e-04  4.05094e-04  3.98726e-04  3.93705e-04  3.90167e-04  3.88218e-04  3.87964e-04  3.89540e-04  3.93123e-04  3.99012e-04  4.07691e-04  4.19940e-04  4.37063e-04  4.61138e-04  4.95475e-04  5.45242e-04  6.18353e-04  7.26645e-04  8.87358e-04  1.12488e-03  1.47263e-03  1.97477e-03  2.68746e-03  3.67882e-03  5.02729e-03  6.81727e-03  9.13195e-03  1.20428e-02  1.55966e-02  1.98009e-02  2.46099e-02  2.99140e-02  3.55347e-02  4.12288e-02  4.67013e-02  5.16285e-02  5.56889e-02  5.85971e-02  6.01368e-02  6.01871e-02  5.87383e-02  5.58927e-02  5.18534e-02  4.68987e-02  4.13512e-02  3.55420e-02  2.97789e-02  2.43207e-02  1.93613e-02  1.50236e-02  1.13629e-02  8.37672e-03  6.01891e-03  4.21519e-03  2.87717e-03  1.91406e-03  1.24103e-03  7.84223e-04  4.82971e-04  2.89882e-04  1.69563e-04  9.66600e-05  5.36980e-05  2.90714e-05  1.53373e-05  7.88490e-06  3.94972e-06  1.92699e-06  9.10087e-07  4.02854e-07  1.61280e-07  7.17831e-08  2.15031e-08  1.44490e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.31360e-05  6.87398e-06  5.05630e-06  5.99503e-06  6.85085e-06  1.02176e-05  1.79362e-05  2.58550e-05  3.16829e-05  3.95907e-05  5.16894e-05  6.43820e-05  7.34198e-05  8.12454e-05  9.44157e-05  1.15161e-04  1.37385e-04  1.48929e-04  1.41115e-04  1.18161e-04  9.33343e-05  7.61128e-05  6.70559e-05  6.25120e-05  5.94550e-05  5.65984e-05  5.39453e-05  5.22144e-05  5.21035e-05  5.36579e-05  5.63034e-05  5.93994e-05  6.25851e-05  6.56468e-05  6.82976e-05  7.02258e-05  7.13110e-05  7.17492e-05  7.19912e-05  7.25439e-05  7.37244e-05  7.54918e-05  7.74824e-05  7.92641e-05  8.06444e-05  8.17828e-05  8.30049e-05  8.44968e-05  8.61630e-05  8.77456e-05  8.90519e-05  9.00806e-05  9.09840e-05  9.19359e-05  9.30091e-05  9.41299e-05  9.51353e-05  9.58946e-05  9.64120e-05  9.68405e-05  9.74067e-05  9.83054e-05  9.96247e-05  1.01327e-04  1.03282e-04  1.05333e-04  1.07358e-04  1.09314e-04  1.11229e-04  1.13163e-04  1.15157e-04  1.17201e-04  1.19240e-04  1.21203e-04  1.23047e-04  1.24789e-04  1.26510e-04  1.28333e-04  1.30381e-04  1.32721e-04  1.35346e-04  1.38188e-04  1.41154e-04  1.44182e-04  1.47259e-04  1.50415e-04  1.53675e-04  1.57015e-04  1.60332e-04  1.63466e-04  1.66245e-04  1.68556e-04  1.70399e-04  1.71903e-04  1.73306e-04  1.74903e-04  1.76978e-04  1.79745e-04  1.83304e-04  1.87623e-04  1.92556e-04  1.97875e-04  2.03332e-04  2.08708e-04  2.13859e-04  2.18729e-04  2.23348e-04  2.27802e-04  2.32200e-04  2.36648e-04  2.41237e-04  2.46031e-04  2.51080e-04  2.56410e-04  2.62026e-04  2.67903e-04  2.73984e-04  2.80183e-04  2.86405e-04  2.92566e-04  2.98618e-04  3.04559e-04  3.10429e-04  3.16296e-04  3.22223e-04  3.28245e-04  3.34341e-04  3.40438e-04  3.46423e-04  3.52165e-04  3.57558e-04  3.62543e-04  3.67133e-04  3.71419e-04  3.75558e-04  3.79753e-04  3.84220e-04  3.89154e-04  3.94702e-04  4.00940e-04  4.07862e-04  4.15385e-04  4.23358e-04  4.31578e-04  4.39815e-04  4.47820e-04  4.55339e-04  4.62117e-04  4.67899e-04  4.72441e-04  4.75516e-04  4.76935e-04  4.76565e-04  4.74356e-04  4.70357e-04  4.64722e-04  4.57713e-04  4.49677e-04  4.41020e-04  4.32178e-04  4.23577e-04  4.15609e-04  4.08608e-04  4.02840e-04  3.98502e-04  3.95730e-04  3.94620e-04  3.95257e-04  3.97744e-04  4.02221e-04  4.08943e-04  4.18356e-04  4.31210e-04  4.48798e-04  4.73219e-04  5.07834e-04  5.57899e-04  6.31450e-04  7.40470e-04  9.02347e-04  1.14159e-03  1.49167e-03  1.99669e-03  2.71254e-03  3.70686e-03  5.05728e-03  6.84715e-03  9.15832e-03  1.20608e-02  1.56002e-02  1.97828e-02  2.45628e-02  2.98314e-02  3.54119e-02  4.10642e-02  4.64974e-02  5.13924e-02  5.54321e-02  5.83346e-02  5.98856e-02  5.99645e-02  5.85592e-02  5.57686e-02  5.17903e-02  4.68972e-02  4.14063e-02  3.56442e-02  2.99158e-02  2.44790e-02  1.95278e-02  1.51871e-02  1.15146e-02  8.51072e-03  6.13230e-03  4.30738e-03  2.94938e-03  1.96864e-03  1.28091e-03  8.12413e-04  5.02271e-04  3.02687e-04  1.77803e-04  1.01804e-04  5.68159e-05  3.09057e-05  1.63857e-05  8.46701e-06  4.26377e-06  2.09151e-06  9.92595e-07  4.41442e-07  2.01557e-07  7.94809e-08  2.38966e-08  1.60818e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.50006e-05  8.05654e-06  6.30545e-06  6.32436e-06  6.12966e-06  8.87900e-06  1.63786e-05  2.53701e-05  3.35008e-05  4.38299e-05  5.79252e-05  7.13703e-05  7.91424e-05  8.44312e-05  9.46215e-05  1.11691e-04  1.30112e-04  1.39725e-04  1.33052e-04  1.13241e-04  9.14046e-05  7.58659e-05  6.76375e-05  6.40068e-05  6.22419e-05  6.06196e-05  5.85135e-05  5.63842e-05  5.52808e-05  5.59029e-05  5.80805e-05  6.10935e-05  6.42108e-05  6.68439e-05  6.84991e-05  6.89127e-05  6.82909e-05  6.73255e-05  6.68802e-05  6.75609e-05  6.94437e-05  7.20961e-05  7.48538e-05  7.71995e-05  7.90345e-05  8.06621e-05  8.24869e-05  8.46742e-05  8.70458e-05  8.92564e-05  9.10469e-05  9.23562e-05  9.32585e-05  9.38426e-05  9.41484e-05  9.41889e-05  9.40185e-05  9.37806e-05  9.36892e-05  9.39512e-05  9.46803e-05  9.58615e-05  9.73757e-05  9.90569e-05  1.00744e-04  1.02319e-04  1.03727e-04  1.04997e-04  1.06236e-04  1.07594e-04  1.09212e-04  1.11169e-04  1.13443e-04  1.15926e-04  1.18460e-04  1.20907e-04  1.23205e-04  1.25389e-04  1.27572e-04  1.29888e-04  1.32439e-04  1.35262e-04  1.38331e-04  1.41596e-04  1.45012e-04  1.48555e-04  1.52202e-04  1.55901e-04  1.59545e-04  1.62980e-04  1.66040e-04  1.68602e-04  1.70639e-04  1.72237e-04  1.73590e-04  1.74962e-04  1.76631e-04  1.78842e-04  1.81754e-04  1.85420e-04  1.89783e-04  1.94692e-04  1.99945e-04  2.05330e-04  2.10668e-04  2.15845e-04  2.20818e-04  2.25608e-04  2.30283e-04  2.34935e-04  2.39660e-04  2.44541e-04  2.49638e-04  2.54976e-04  2.60538e-04  2.66262e-04  2.72054e-04  2.77811e-04  2.83448e-04  2.88930e-04  2.94287e-04  2.99616e-04  3.05058e-04  3.10753e-04  3.16804e-04  3.23237e-04  3.29985e-04  3.36900e-04  3.43780e-04  3.50414e-04  3.56626e-04  3.62311e-04  3.67455e-04  3.72140e-04  3.76528e-04  3.80831e-04  3.85282e-04  3.90094e-04  3.95432e-04  4.01394e-04  4.08001e-04  4.15203e-04  4.22890e-04  4.30911e-04  4.39091e-04  4.47236e-04  4.55141e-04  4.62587e-04  4.69335e-04  4.75130e-04  4.79707e-04  4.82808e-04  4.84209e-04  4.83749e-04  4.81358e-04  4.77082e-04  4.71085e-04  4.63650e-04  4.55158e-04  4.46056e-04  4.36818e-04  4.27908e-04  4.19744e-04  4.12673e-04  4.06957e-04  4.02775e-04  4.00232e-04  3.99384e-04  4.00274e-04  4.02967e-04  4.07572e-04  4.14327e-04  4.23677e-04  4.36392e-04  4.53802e-04  4.78069e-04  5.12634e-04  5.62856e-04  6.36890e-04  7.46840e-04  9.10212e-04  1.15160e-03  1.50447e-03  2.01284e-03  2.73230e-03  3.73000e-03  5.08279e-03  6.87295e-03  9.18106e-03  1.20758e-02  1.56013e-02  1.97633e-02  2.45155e-02  2.97497e-02  3.52915e-02  4.09036e-02  4.62989e-02  5.11629e-02  5.51827e-02  5.80799e-02  5.96422e-02  5.97491e-02  5.83867e-02  5.56499e-02  5.17316e-02  4.68990e-02  4.14637e-02  3.57481e-02  3.00542e-02  2.46385e-02  1.96956e-02  1.53519e-02  1.16677e-02  8.64632e-03  6.24732e-03  4.40115e-03  3.02303e-03  2.02450e-03  1.32185e-03  8.41464e-04  5.22235e-04  3.15987e-04  1.86397e-04  1.07193e-04  6.00963e-05  3.28452e-05  1.74996e-05  9.08865e-06  4.60089e-06  2.26906e-06  1.08204e-06  5.07995e-07  2.22061e-07  8.79971e-08  2.65666e-08  1.78887e-09  0.00000e+00  0.00000e+00  0.00000e+00  0.00000e+00  
1.45662e-05  7.36906e-06  5.66092e-06  4.68533e-06  3.99143e-06  6.74977e-06  1.40042e-05  2.40353e-05  3.40051e-05  4.47780e-05  5.82631e-05  7.15266e-05  7.96929e-05  8.51489e-05  9.48303e-05  1.10855e-04  1.28110e-04  1.37290e-04  1.31704e-04  1.14194e-04  9.47277e-05  8.07101e-05  7.28588e-05  6.87074e-05  6.61536e-05  6.40890e-05  6.20213e-05  6.00352e-05  5.87571e-05  5.88138e-05  6.02295e-05  6.24282e-05  6.46685e-05  6.63298e-05  6.69903e-05  6.65703e-05  6.54986e-05  6.45881e-05  6.45816e-05  6.57193e-05  6.76645e-05  6.97880e-05  7.15691e-05  7.28764e-05  7.40027e-05  7.54440e-05  7.75501e-05  8.02829e-05  8.32583e-05  8.60327e-05  8.83906e-05  9.04116e-05  9.22965e-05  9.41276e-05  9.57637e-05  9.69357e-05  9.74512e-05  9.73460e-05  9.68761e-05  9.63774e-05  9.61072e-05  9.61736e-05  9.65716e-05  9.72644e-05  9.82374e-05  9.95025e-05  1.01072e-04  1.02939e-04  1.05071e-04  1.07426e-04  1.09959e-04  1.12622e-04  1.15357e-04  1.18095e-04  1.20752e-04  1.23255e-04  1.25562e-04  1.27681e-04  1.29670e-04  1.31617e-04  1.33608e-04  1.35700e-04  1.37920e-04  1.40273e-04  1.42757e-04  1.45370e-04  1.48106e-04  1.50935e-04  1.53803e-04  1.56631e-04  1.59345e-04  1.61893e-04  1.64270e-04  1.66518e-04  1.68731e-04  1.71039e-04  1.73595e-04  1.76549e-04  1.80017e-04  1.84048e-04  1.88612e-04  1.93599e-04  1.98852e-04  2.04202e-04  2.09509e-04  2.14688e-04  2.19713e-04  2.24603e-04  2.29405e-04  2.34178e-04  2.38981e-04  2.43869e-04  2.48879e-04  2.54029e-04  2.59300e-04  2.64636e-04  2.69953e-04  2.75159e-04  2.80188e-04  2.85027e-04  2.89735e-04  2.94439e-04  2.99308e-04  3.04514e-04  3.10189e-04  3.16386e-04  3.23069e-04  3.30115e-04  3.37343e-04  3.44550e-04  3.51550e-04  3.58204e-04  3.64442e-04  3.70271e-04  3.75765e-04  3.81055e-04  3.86302e-04  3.91672e-04  3.97312e-04  4.03329e-04  4.09782e-04  4.16674e-04  4.23958e-04  4.31546e-04  4.39314e-04  4.47111e-04  4.54759e-04  4.62058e-04  4.68786e-04  4.74705e-04  4.79572e-04  4.83150e-04  4.85230e-04  4.85654e-04  4.84332e-04  4.81265e-04  4.76548e-04  4.70381e-04  4.63050e-04  4.54910e-04  4.46358e-04  4.37802e-04  4.29626e-04  4.22171e-04  4.15715e-04  4.10470e-04  4.06584e-04  4.04156e-04  4.03253e-04  4.03947e-04  4.06337e-04  4.10571e-04  4.16933e-04  4.25911e-04  4.38319e-04  4.55549e-04  4.79828e-04  5.14681e-04  5.65565e-04  6.40740e-04  7.52420e-04  9.18200e-04  1.16272e-03  1.51943e-03  2.03219e-03  2.75626e-03  3.75823e-03  5.11412e-03  6.90512e-03  9.21049e-03  1.20975e-02  1.56090e-02  1.97498e-02  2.44734e-02  2.96726e-02  3.51746e-02  4.07452e-02  4.61016e-02  5.09335e-02  5.49325e-02  5.78236e-02  5.93966e-02  5.95310e-02  5.82112e-02  5.55284e-02  5.16703e-02  4.68986e-02  4.15195e-02  3.58511e-02  3.01924e-02  2.47986e-02  1.98645e-02  1.55183e-02  1.18228e-02  8.78402e-03  6.36444e-03  4.49691e-03  3.09848e-03  2.08189e-03  1.36407e-03  8.71513e-04  5.42960e-04  3.29845e-04  1.95387e-04  1.12853e-04  6.35564e-05  3.48999e-05  1.86851e-05  9.75342e-06  4.96320e-06  2.46085e-06  1.19072e-06  5.56736e-07  2.44594e-07  9.73956e-08  2.95140e-08  1.98793e-09  0.00000e+00  0.00000e+00  0.00000e+00  
1.57913e-05  9.61392e-06  6.13574e-06  4.76901e-06  4.18732e-06  6.39849e-06  1.27867e-05  2.30529e-05  3.43321e-05  4.61955e-05  6.01780e-05  7.34443e-05  8.20908e-05  8.95349e-05  1.01601e-04  1.18390e-04  1.34797e-04  1.43087e-04  1.37181e-04  1.19553e-04  1.00096e-04  8.62075e-05  7.82433e-05  7.36008e-05  7.05546e-05  6.83484e-05  6.63723e-05  6.42350e-05  6.21616e-05  6.08354e-05  6.07745e-05  6.19214e-05  6.37056e-05  6.53025e-05  6.59301e-05  6.52582e-05  6.37399e-05  6.24403e-05  6.23527e-05  6.37623e-05  6.61667e-05  6.87160e-05  7.07533e-05  7.21014e-05  7.30206e-05  7.39607e-05  7.52765e-05  7.70467e-05  7.90872e-05  8.11499e-05  8.31612e-05  8.52968e-05  8.78106e-05  9.07586e-05  9.38545e-05  9.65821e-05  9.84722e-05  9.93363e-05  9.93164e-05  9.87627e-05  9.80609e-05  9.75186e-05  9.73436e-05  9.76695e-05  9.85752e-05  1.00078e-04  1.02114e-04  1.04542e-04  1.07165e-04  1.09781e-04  1.12229e-04  1.14415e-04  1.16318e-04  1.17983e-04  1.19493e-04  1.20951e-04  1.22459e-04  1.24103e-04  1.25937e-04  1.27974e-04  1.30173e-04  1.32457e-04  1.34732e-04  1.36925e-04  1.39005e-04  1.40993e-04  1.42950e-04  1.44956e-04  1.47091e-04  1.49415e-04  1.51961e-04  1.54729e-04  1.57688e-04  1.60779e-04  1.63941e-04  1.67131e-04  1.70351e-04  1.73651e-04  1.77108e-04  1.80799e-04  1.84759e-04  1.88967e-04  1.93353e-04  1.97829e-04  2.02321e-04  2.06797e-04  2.11274e-04  2.15801e-04  2.20436e-04  2.25231e-04  2.30215e-04  2.35393e-04  2.40744e-04  2.46224e-04  2.51764e-04  2.57277e-04  2.62671e-04  2.67870e-04  2.72841e-04  2.77612e-04  2.82277e-04  2.86990e-04  2.91926e-04  2.97254e-04  3.03091e-04  3.09478e-04  3.16370e-04  3.23650e-04  3.31150e-04  3.38686e-04  3.46094e-04  3.53251e-04  3.60092e-04  3.66607e-04  3.72842e-04  3.78875e-04  3.84805e-04  3.90728e-04  3.96731e-04  4.02873e-04  4.09191e-04  4.15698e-04  4.22386e-04  4.29230e-04  4.36186e-04  4.43187e-04  4.50141e-04  4.56921e-04  4.63365e-04  4.69281e-04  4.74454e-04  4.78659e-04  4.81681e-04  4.83333e-04  4.83478e-04  4.82046e-04  4.79051e-04  4.74593e-04  4.68861e-04  4.62121e-04  4.54693e-04  4.46930e-04  4.39187e-04  4.31800e-04  4.25067e-04  4.19232e-04  4.14485e-04  4.10966e-04  4.08770e-04  4.07968e-04  4.08638e-04  4.10884e-04  4.14860e-04  4.20878e-04  4.29405e-04  4.41341e-04  4.58124e-04  4.82066e-04  5.16797e-04  5.67898e-04  6.43762e-04  7.56734e-04  9.24520e-04  1.17183e-03  1.53209e-03  2.04902e-03  2.77756e-03  3.78375e-03  5.14279e-03  6.93478e-03  9.23769e-03  1.21174e-02  1.56156e-02  1.97361e-02  2.44324e-02  2.95979e-02  3.50619e-02  4.05932e-02  4.59128e-02  5.07147e-02  5.46946e-02  5.75810e-02  5.91655e-02  5.93278e-02  5.80502e-02  5.54205e-02  5.16213e-02  4.69089e-02  4.15845e-02  3.59619e-02  3.03370e-02  2.49639e-02  2.00378e-02  1.56884e-02  1.19810e-02  8.92441e-03  6.48390e-03  4.59468e-03  3.17563e-03  2.14069e-03  1.40742e-03  9.02458e-04  5.64367e-04  3.44207e-04  2.04736e-04  1.18762e-04  6.71836e-05  3.70630e-05  1.99389e-05  1.04598e-05  5.35005e-06  2.66910e-06  1.29741e-06  6.09553e-07  2.69132e-07  1.07654e-07  3.27449e-08  2.20083e-09  0.00000e+00  0.00000e+00  
1.56167e-05  9.98210e-06  5.51520e-06  4.73730e-06  4.92137e-06  7.33371e-06  1.38468e-05  2.42106e-05  3.53329e-05  4.67192e-05  5.96180e-05  7.15132e-05  8.04992e-05  8.99397e-05  1.02962e-04  1.18977e-04  1.34908e-04  1.43842e-04  1.38186e-04  1.19409e-04  9.84447e-05  8.41194e-05  7.68949e-05  7.33535e-05  7.12254e-05  6.97980e-05  6.86078e-05  6.71353e-05  6.53408e-05  6.38072e-05  6.31735e-05  6.35743e-05  6.45899e-05  6.55141e-05  6.56932e-05  6.49218e-05  6.37105e-05  6.30640e-05  6.37971e-05  6.59477e-05  6.87861e-05  7.13513e-05  7.30237e-05  7.37366e-05  7.38217e-05  7.37352e-05  7.38556e-05  7.43793e-05  7.53065e-05  7.65379e-05  7.80412e-05  7.99375e-05  8.24010e-05  8.54494e-05  8.88286e-05  9.21012e-05  9.48536e-05  9.68565e-05  9.80908e-05  9.86761e-05  9.87895e-05  9.86232e-05  9.83782e-05  9.82630e-05  9.84765e-05  9.91733e-05  1.00428e-04  1.02216e-04  1.04415e-04  1.06842e-04  1.09290e-04  1.11579e-04  1.13587e-04  1.15271e-04  1.16662e-04  1.17839e-04  1.18913e-04  1.19993e-04  1.21170e-04  1.22502e-04  1.24010e-04  1.25691e-04  1.27534e-04  1.29536e-04  1.31708e-04  1.34071e-04  1.36638e-04  1.39402e-04  1.42334e-04  1.45391e-04  1.48522e-04  1.51679e-04  1.54815e-04  1.57888e-04  1.60865e-04  1.63734e-04  1.66514e-04  1.69262e-04  1.72064e-04  1.75010e-04  1.78170e-04  1.81575e-04  1.85216e-04  1.89059e-04  1.93075e-04  1.97257e-04  2.01621e-04  2.06202e-04  2.11027e-04  2.16099e-04  2.21393e-04  2.26852e-04  2.32406e-04  2.37974e-04  2.43478e-04  2.48849e-04  2.54033e-04  2.59006e-04  2.63781e-04  2.68421e-04  2.73034e-04  2.77760e-04  2.82750e-04  2.88135e-04  2.94006e-04  3.00391e-04  3.07261e-04  3.14531e-04  3.22082e-04  3.29779e-04  3.37493e-04  3.45111e-04  3.52554e-04  3.59778e-04  3.66776e-04  3.73573e-04  3.80217e-04  3.86766e-04  3.93279e-04  3.99808e-04  4.06389e-04  4.13049e-04  4.19801e-04  4.26651e-04  4.33587e-04  4.40580e-04  4.47576e-04  4.54483e-04  4.61170e-04  4.67468e-04  4.73174e-04  4.78067e-04  4.81920e-04  4.84525e-04  4.85713e-04  4.85370e-04  4.83456e-04  4.80015e-04  4.75173e-04  4.69136e-04  4.62171e-04  4.54589e-04  4.46720e-04  4.38889e-04  4.31404e-04  4.24537e-04  4.18520e-04  4.13547e-04  4.09775e-04  4.07333e-04  4.06332e-04  4.06897e-04  4.09174e-04  4.13375e-04  4.19779e-04  4.28927e-04  4.41700e-04  4.59534e-04  4.84731e-04  5.20920e-04  5.73690e-04  6.51461e-04  7.66621e-04  9.36929e-04  1.18713e-03  1.55067e-03  2.07116e-03  2.80331e-03  3.81273e-03  5.17395e-03  6.96613e-03  9.26611e-03  1.21386e-02  1.56240e-02  1.97254e-02  2.43962e-02  2.95304e-02  3.49590e-02  4.04537e-02  4.57388e-02  5.05126e-02  5.44747e-02  5.73566e-02  5.89519e-02  5.91403e-02  5.79026e-02  5.53230e-02  5.15797e-02  4.69239e-02  4.16517e-02  3.60727e-02  3.04803e-02  2.51272e-02  2.02089e-02  1.58564e-02  1.21374e-02  9.06353e-03  6.60256e-03  4.69207e-03  3.25272e-03  2.19965e-03  1.45104e-03  9.33714e-04  5.86077e-04  3.58833e-04  2.14300e-04  1.24834e-04  7.09286e-05  3.93075e-05  2.12463e-05  1.12003e-05  5.75911e-06  2.88758e-06  1.41114e-06  6.66078e-07  2.95500e-07  1.18722e-07  3.62145e-08  2.43716e-09  1.07707e-09  
1.27531e-05  1.03037e-05  4.86244e-06  4.26023e-06  5.96174e-06  8.49421e-06  1.38765e-05  2.29418e-05  3.28132e-05  4.25646e-05  5.33437e-05  6.36133e-05  7.28460e-05  8.36149e-05  9.70831e-05  1.12619e-04  1.28430e-04  1.38111e-04  1.33457e-04  1.15077e-04  9.37336e-05  7.89619e-05  7.19012e-05  6.90116e-05  6.75096e-05  6.65167e-05  6.57928e-05  6.49896e-05  6.39151e-05  6.27835e-05  6.19613e-05  6.16598e-05  6.18937e-05  6.25170e-05  6.32516e-05  6.38765e-05  6.45005e-05  6.55505e-05  6.73828e-05  6.98822e-05  7.24396e-05  7.43241e-05  7.51304e-05  7.49616e-05  7.42727e-05  7.35702e-05  7.31928e-05  7.32440e-05  7.36496e-05  7.43003e-05  7.52101e-05  7.65721e-05  7.86422e-05  8.15342e-05  8.50927e-05  8.89288e-05  9.25684e-05  9.56035e-05  9.77871e-05  9.90693e-05  9.95827e-05  9.95861e-05  9.93837e-05  9.92516e-05  9.93988e-05  9.99614e-05  1.01011e-04  1.02554e-04  1.04532e-04  1.06813e-04  1.09213e-04  1.11535e-04  1.13605e-04  1.15313e-04  1.16623e-04  1.17569e-04  1.18232e-04  1.18720e-04  1.19139e-04  1.19585e-04  1.20143e-04  1.20896e-04  1.21933e-04  1.23348e-04  1.25217e-04  1.27579e-04  1.30409e-04  1.33621e-04  1.37088e-04  1.40673e-04  1.44265e-04  1.47786e-04  1.51197e-04  1.54478e-04  1.57622e-04  1.60632e-04  1.63525e-04  1.66344e-04  1.69155e-04  1.72032e-04  1.75039e-04  1.78209e-04  1.81545e-04  1.85025e-04  1.88631e-04  1.92371e-04  1.96278e-04  2.00408e-04  2.04814e-04  2.09523e-04  2.14522e-04  2.19758e-04  2.25151e-04  2.30611e-04  2.36055e-04  2.41423e-04  2.46683e-04  2.51843e-04  2.56943e-04  2.62055e-04  2.67272e-04  2.72690e-04  2.78394e-04  2.84442e-04  2.90859e-04  2.97635e-04  3.04731e-04  3.12087e-04  3.19630e-04  3.27278e-04  3.34947e-04  3.42551e-04  3.50009e-04  3.57255e-04  3.64246e-04  3.70974e-04  3.77466e-04  3.83785e-04  3.90017e-04  3.96255e-04  4.02591e-04  4.09095e-04  4.15809e-04  4.22746e-04  4.29885e-04  4.37177e-04  4.44541e-04  4.51873e-04  4.59040e-04  4.65880e-04  4.72213e-04  4.77838e-04  4.82547e-04  4.86140e-04  4.88443e-04  4.89318e-04  4.88687e-04  4.86537e-04  4.82922e-04  4.77966e-04  4.71852e-04  4.64808e-04  4.57096e-04  4.49002e-04  4.40819e-04  4.32842e-04  4.25363e-04  4.18659e-04  4.12991e-04  4.08597e-04  4.05685e-04  4.04437e-04  4.05025e-04  4.07635e-04  4.12406e-04  4.19640e-04  4.29801e-04  4.43705e-04  4.62724e-04  4.89115e-04  5.26488e-04  5.80447e-04  6.59468e-04  7.76029e-04  9.48001e-04  1.20024e-03  1.56626e-03  2.08965e-03  2.82497e-03  3.83743e-03  5.20093e-03  6.99374e-03  9.29155e-03  1.21577e-02  1.56316e-02  1.97153e-02  2.43618e-02  2.94659e-02  3.48599e-02  4.03182e-02  4.55687e-02  5.03137e-02  5.42565e-02  5.71320e-02  5.87357e-02  5.89479e-02  5.77477e-02  5.52163e-02  5.15273e-02  4.69271e-02  4.17069e-02  3.61721e-02  3.06132e-02  2.52814e-02  2.03724e-02  1.60186e-02  1.22896e-02  9.19977e-03  6.71946e-03  4.78855e-03  3.32950e-03  2.25867e-03  1.49493e-03  9.65322e-04  6.08140e-04  3.73772e-04  2.24117e-04  1.31100e-04  7.48129e-05  4.16478e-05  2.26170e-05  1.19817e-05  6.19150e-06  3.12050e-06  1.53309e-06  7.26891e-07  3.24062e-07  1.30761e-07  4.00476e-08  1.77833e-08  
1.24690e-05  1.13275e-05  4.69694e-06  4.19728e-06  7.10829e-06  9.35369e-06  1.33870e-05  2.14619e-05  3.10565e-05  4.10740e-05  5.24359e-05  6.29018e-05  7.17279e-05  8.16790e-05  9.40779e-05  1.08950e-04  1.25351e-04  1.36779e-04  1.33664e-04  1.15346e-04  9.26947e-05  7.63043e-05  6.82008e-05  6.49941e-05  6.34803e-05  6.23265e-05  6.12458e-05  6.02573e-05  5.95448e-05  5.92809e-05  5.93664e-05  5.95468e-05  5.97917e-05  6.03618e-05  6.14796e-05  6.30960e-05  6.50290e-05  6.71893e-05  6.95600e-05  7.19799e-05  7.40404e-05  7.52762e-05  7.55070e-05  7.49995e-05  7.42828e-05  7.37902e-05  7.36267e-05  7.36038e-05  7.34606e-05  7.31152e-05  7.28008e-05  7.30027e-05  7.42242e-05  7.67257e-05  8.03891e-05  8.47596e-05  8.92126e-05  9.31602e-05  9.62235e-05  9.83184e-05  9.96212e-05  1.00437e-04  1.01045e-04  1.01614e-04  1.02205e-04  1.02847e-04  1.03597e-04  1.04551e-04  1.05802e-04  1.07386e-04  1.09244e-04  1.11226e-04  1.13137e-04  1.14794e-04  1.16079e-04  1.16974e-04  1.17548e-04  1.17927e-04  1.18249e-04  1.18629e-04  1.19146e-04  1.19858e-04  1.20821e-04  1.22106e-04  1.23796e-04  1.25955e-04  1.28609e-04  1.31727e-04  1.35224e-04  1.38987e-04  1.42892e-04  1.46831e-04  1.50709e-04  1.54448e-04  1.57982e-04  1.61260e-04  1.64259e-04  1.66997e-04  1.69537e-04  1.71978e-04  1.74429e-04  1.76988e-04  1.79722e-04  1.82660e-04  1.85806e-04  1.89153e-04  1.92698e-04  1.96444e-04  2.00400e-04  2.04570e-04  2.08946e-04  2.13507e-04  2.18222e-04  2.23055e-04  2.27980e-04  2.32986e-04  2.38084e-04  2.43307e-04  2.48715e-04  2.54378e-04  2.60371e-04  2.66752e-04  2.73552e-04  2.80759e-04  2.88315e-04  2.96123e-04  3.04061e-04  3.11999e-04  3.19815e-04  3.27406e-04  3.34692e-04  3.41622e-04  3.48168e-04  3.54327e-04  3.60131e-04  3.65641e-04  3.70957e-04  3.76204e-04  3.81525e-04  3.87057e-04  3.92913e-04  3.99167e-04  4.05842e-04  4.12913e-04  4.20316e-04  4.27962e-04  4.35746e-04  4.43559e-04  4.51290e-04  4.58822e-04  4.66023e-04  4.72747e-04  4.78822e-04  4.84064e-04  4.88278e-04  4.91278e-04  4.92901e-04  4.93026e-04  4.91586e-04  4.88575e-04  4.84058e-04  4.78167e-04  4.71095e-04  4.63099e-04  4.54479e-04  4.45579e-04  4.36766e-04  4.28419e-04  4.20912e-04  4.14591e-04  4.09763e-04  4.06683e-04  4.05542e-04  4.06521e-04  4.09694e-04  4.15204e-04  4.23261e-04  4.34260e-04  4.48967e-04  4.68726e-04  4.95801e-04  5.33841e-04  5.88531e-04  6.68456e-04  7.86223e-04  9.59836e-04  1.21426e-03  1.58304e-03  2.10970e-03  2.84856e-03  3.86437e-03  5.23032e-03  7.02368e-03  9.31895e-03  1.21782e-02  1.56396e-02  1.97044e-02  2.43253e-02  2.93976e-02  3.47557e-02  4.01763e-02  4.53909e-02  5.01059e-02  5.40286e-02  5.68972e-02  5.85091e-02  5.87449e-02  5.75823e-02  5.50993e-02  5.14652e-02  4.69214e-02  4.17540e-02  3.62644e-02  3.07401e-02  2.54309e-02  2.05325e-02  1.61784e-02  1.24404e-02  9.33539e-03  6.83634e-03  4.88540e-03  3.40687e-03  2.31838e-03  1.53950e-03  9.97547e-04  6.30725e-04  3.89128e-04  2.34251e-04  1.37595e-04  7.88579e-05  4.40962e-05  2.40586e-05  1.28064e-05  6.65060e-06  3.36913e-06  1.66390e-06  7.92440e-07  3.54977e-07  1.43886e-07  6.51781e-08  
1.55454e-05  1.10281e-05  4.05317e-06  4.60296e-06  8.64348e-06  1.07887e-05  1.39764e-05  2.16406e-05  3.12261e-05  4.15543e-05  5.33402e-05  6.34083e-05  7.11094e-05  7.97868e-05  9.07224e-05  1.03983e-04  1.19365e-04  1.31119e-04  1.29296e-04  1.12059e-04  8.97454e-05  7.34787e-05  6.59589e-05  6.37992e-05  6.31935e-05  6.22211e-05  6.05282e-05  5.86264e-05  5.73549e-05  5.72096e-05  5.79157e-05  5.88167e-05  5.96325e-05  6.06446e-05  6.21896e-05  6.41865e-05  6.62179e-05  6.79364e-05  6.92824e-05  7.03442e-05  7.11181e-05  7.14823e-05  7.14038e-05  7.11051e-05  7.09675e-05  7.12470e-05  7.18722e-05  7.25008e-05  7.27828e-05  7.26390e-05  7.23579e-05  7.24502e-05  7.33729e-05  7.53156e-05  7.81635e-05  8.16018e-05  8.52591e-05  8.88195e-05  9.20874e-05  9.50036e-05  9.76048e-05  9.99415e-05  1.02002e-04  1.03698e-04  1.04919e-04  1.05624e-04  1.05897e-04  1.05937e-04  1.05986e-04  1.06249e-04  1.06831e-04  1.07723e-04  1.08826e-04  1.10003e-04  1.11123e-04  1.12111e-04  1.12955e-04  1.13707e-04  1.14450e-04  1.15275e-04  1.16259e-04  1.17462e-04  1.18941e-04  1.20757e-04  1.22975e-04  1.25646e-04  1.28779e-04  1.32323e-04  1.36164e-04  1.40146e-04  1.44110e-04  1.47930e-04  1.51534e-04  1.54905e-04  1.58064e-04  1.61045e-04  1.63881e-04  1.66602e-04  1.69237e-04  1.71825e-04  1.74410e-04  1.77037e-04  1.79740e-04  1.82535e-04  1.85419e-04  1.88380e-04  1.91404e-04  1.94482e-04  1.97621e-04  2.00845e-04  2.04198e-04  2.07733e-04  2.11512e-04  2.15590e-04  2.20011e-04  2.24799e-04  2.29961e-04  2.35497e-04  2.41401e-04  2.47676e-04  2.54328e-04  2.61363e-04  2.68775e-04  2.76535e-04  2.84584e-04  2.92831e-04  3.01167e-04  3.09468e-04  3.17611e-04  3.25480e-04  3.32975e-04  3.40009e-04  3.46521e-04  3.52478e-04  3.57892e-04  3.62826e-04  3.67402e-04  3.71789e-04  3.76186e-04  3.80800e-04  3.85812e-04  3.91353e-04  3.97491e-04  4.04229e-04  4.11520e-04  4.19276e-04  4.27394e-04  4.35766e-04  4.44279e-04  4.52818e-04  4.61245e-04  4.69398e-04  4.77074e-04  4.84037e-04  4.90027e-04  4.94774e-04  4.98026e-04  4.99574e-04  4.99276e-04  4.97068e-04  4.92983e-04  4.87144e-04  4.79767e-04  4.71144e-04  4.61634e-04  4.51640e-04  4.41594e-04  4.31937e-04  4.23092e-04  4.15450e-04  4.09345e-04  4.05045e-04  4.02739e-04  4.02554e-04  4.04544e-04  4.08738e-04  4.15193e-04  4.24069e-04  4.35736e-04  4.50965e-04  4.71135e-04  4.98573e-04  5.37017e-04  5.92253e-04  6.72981e-04  7.91924e-04  9.67187e-04  1.22381e-03  1.59533e-03  2.12520e-03  2.86747e-03  3.88644e-03  5.25460e-03  7.04828e-03  9.34082e-03  1.21931e-02  1.56420e-02  1.96882e-02  2.42840e-02  2.93256e-02  3.46488e-02  4.00333e-02  4.52139e-02  4.99009e-02  5.38055e-02  5.66690e-02  5.82909e-02  5.85517e-02  5.74276e-02  5.49937e-02  5.14147e-02  4.69271e-02  4.18122e-02  3.63673e-02  3.08769e-02  2.55895e-02  2.07007e-02  1.63454e-02  1.25976e-02  9.47653e-03  6.95789e-03  4.98614e-03  3.48742e-03  2.38061e-03  1.58604e-03  1.03126e-03  6.54411e-04  4.05275e-04  2.44940e-04  1.44468e-04  8.31530e-05  4.67062e-05  2.56003e-05  1.36925e-05  7.14602e-06  3.63859e-06  1.80638e-06  8.64085e-07  3.88990e-07  1.80534e-07  
1.82495e-05  1.04561e-05  3.02313e-06  3.76298e-06  8.24615e-06  1.12353e-05  1.48843e-05  2.20480e-05  3.13402e-05  4.24514e-05  5.45590e-05  6.35319e-05  6.95518e-05  7.67228e-05  8.63938e-05  9.85085e-05  1.13174e-04  1.25335e-04  1.25386e-04  1.10873e-04  9.09314e-05  7.59387e-05  6.87629e-05  6.65518e-05  6.57401e-05  6.43168e-05  6.18852e-05  5.91346e-05  5.71333e-05  5.64842e-05  5.69084e-05  5.76961e-05  5.84634e-05  5.93525e-05  6.06264e-05  6.22810e-05  6.40601e-05  6.56852e-05  6.69698e-05  6.77753e-05  6.79887e-05  6.76171e-05  6.69080e-05  6.63301e-05  6.63626e-05  6.72125e-05  6.86685e-05  7.02152e-05  7.13500e-05  7.18911e-05  7.20660e-05  7.23335e-05  7.30905e-05  7.44798e-05  7.63945e-05  7.86171e-05  8.09660e-05  8.33739e-05  8.58861e-05  8.86011e-05  9.15813e-05  9.47739e-05  9.79812e-05  1.00907e-04  1.03264e-04  1.04880e-04  1.05766e-04  1.06086e-04  1.06085e-04  1.05990e-04  1.05964e-04  1.06090e-04  1.06403e-04  1.06913e-04  1.07631e-04  1.08567e-04  1.09720e-04  1.11064e-04  1.12550e-04  1.14117e-04  1.15714e-04  1.17335e-04  1.19028e-04  1.20903e-04  1.23096e-04  1.25732e-04  1.28868e-04  1.32456e-04  1.36343e-04  1.40308e-04  1.44123e-04  1.47625e-04  1.50757e-04  1.53563e-04  1.56161e-04  1.58685e-04  1.61242e-04  1.63894e-04  1.66658e-04  1.69525e-04  1.72475e-04  1.75491e-04  1.78561e-04  1.81671e-04  1.84809e-04  1.87955e-04  1.91093e-04  1.94210e-04  1.97308e-04  2.00412e-04  2.03575e-04  2.06873e-04  2.10400e-04  2.14246e-04  2.18480e-04  2.23140e-04  2.28231e-04  2.33728e-04  2.39597e-04  2.45803e-04  2.52329e-04  2.59167e-04  2.66318e-04  2.73780e-04  2.81532e-04  2.89529e-04  2.97701e-04  3.05956e-04  3.14184e-04  3.22268e-04  3.30087e-04  3.37524e-04  3.44480e-04  3.50882e-04  3.56705e-04  3.61979e-04  3.66800e-04  3.71319e-04  3.75732e-04  3.80245e-04  3.85048e-04  3.90286e-04  3.96044e-04  4.02339e-04  4.09135e-04  4.16360e-04  4.23928e-04  4.31755e-04  4.39767e-04  4.47898e-04  4.56076e-04  4.64203e-04  4.72141e-04  4.79701e-04  4.86640e-04  4.92676e-04  4.97510e-04  5.00851e-04  5.02451e-04  5.02132e-04  4.99808e-04  4.95497e-04  4.89325e-04  4.81524e-04  4.72416e-04  4.62397e-04  4.51915e-04  4.41447e-04  4.31474e-04  4.22451e-04  4.14784e-04  4.08810e-04  4.04778e-04  4.02845e-04  4.03088e-04  4.05517e-04  4.10115e-04  4.16909e-04  4.26046e-04  4.37913e-04  4.53317e-04  4.73697e-04  5.01456e-04  5.40418e-04  5.96462e-04  6.78385e-04  7.99002e-04  9.76503e-04  1.23597e-03  1.61095e-03  2.14476e-03  2.89118e-03  3.91401e-03  5.28497e-03  7.07939e-03  9.36940e-03  1.22146e-02  1.56506e-02  1.96772e-02  2.42468e-02  2.92561e-02  3.45426e-02  3.98887e-02  4.50330e-02  4.96897e-02  5.35740e-02  5.64303e-02  5.80601e-02  5.83443e-02  5.72577e-02  5.48721e-02  5.13481e-02  4.69171e-02  4.18555e-02  3.64565e-02  3.10016e-02  2.57378e-02  2.08606e-02  1.65059e-02  1.27499e-02  9.61427e-03  7.07724e-03  5.08560e-03  3.56734e-03  2.44267e-03  1.63266e-03  1.06520e-03  6.78360e-04  4.21677e-04  2.55847e-04  1.51515e-04  8.75787e-05  4.94080e-05  2.72047e-05  1.46193e-05  7.66691e-06  3.92348e-06  1.95779e-06  9.40570e-07  4.48223e-07  
1.99704e-05  1.05036e-05  2.84721e-06  3.66893e-06  8.36905e-06  1.28273e-05  1.77704e-05  2.35390e-05  3.08647e-05  4.26635e-05  5.69019e-05  6.71914e-05  7.30340e-05  7.87332e-05  8.63841e-05  9.68171e-05  1.10454e-04  1.22165e-04  1.22811e-04  1.10564e-04  9.39398e-05  8.15917e-05  7.52660e-05  7.23794e-05  7.01389e-05  6.70167e-05  6.29996e-05  5.92201e-05  5.68843e-05  5.62882e-05  5.67715e-05  5.74583e-05  5.79339e-05  5.83137e-05  5.88783e-05  5.97530e-05  6.08692e-05  6.20743e-05  6.31835e-05  6.39845e-05  6.43152e-05  6.42120e-05  6.39925e-05  6.41621e-05  6.51570e-05  6.70589e-05  6.94748e-05  7.17141e-05  7.31946e-05  7.38021e-05  7.39336e-05  7.42039e-05  7.50589e-05  7.65742e-05  7.85188e-05  8.05654e-05  8.24863e-05  8.42485e-05  8.60010e-05  8.79789e-05  9.03703e-05  9.32043e-05  9.63144e-05  9.93937e-05  1.02110e-04  1.04220e-04  1.05625e-04  1.06366e-04  1.06563e-04  1.06369e-04  1.05936e-04  1.05414e-04  1.04966e-04  1.04759e-04  1.04950e-04  1.05656e-04  1.06919e-04  1.08697e-04  1.10870e-04  1.13274e-04  1.15753e-04  1.18204e-04  1.20607e-04  1.23021e-04  1.25561e-04  1.28338e-04  1.31404e-04  1.34718e-04  1.38148e-04  1.41511e-04  1.44650e-04  1.47491e-04  1.50076e-04  1.52538e-04  1.55049e-04  1.57753e-04  1.60715e-04  1.63920e-04  1.67281e-04  1.70687e-04  1.74032e-04  1.77243e-04  1.80285e-04  1.83164e-04  1.85910e-04  1.88573e-04  1.91209e-04  1.93872e-04  1.96618e-04  1.99505e-04  2.02597e-04  2.05958e-04  2.09651e-04  2.13723e-04  2.18194e-04  2.23056e-04  2.28278e-04  2.33820e-04  2.39646e-04  2.45738e-04  2.52097e-04  2.58741e-04  2.65685e-04  2.72928e-04  2.80439e-04  2.88156e-04  2.95987e-04  3.03825e-04  3.11559e-04  3.19085e-04  3.26320e-04  3.33199e-04  3.39680e-04  3.45741e-04  3.51385e-04  3.56640e-04  3.61562e-04  3.66233e-04  3.70760e-04  3.75265e-04  3.79869e-04  3.84684e-04  3.89799e-04  3.95278e-04  4.01155e-04  4.07441e-04  4.14135e-04  4.21221e-04  4.28681e-04  4.36486e-04  4.44587e-04  4.52906e-04  4.61321e-04  4.69654e-04  4.77674e-04  4.85099e-04  4.91611e-04  4.96889e-04  5.00625e-04  5.02563e-04  5.02522e-04  5.00414e-04  4.96256e-04  4.90178e-04  4.82416e-04  4.73302e-04  4.63245e-04  4.52711e-04  4.42193e-04  4.32181e-04  4.23131e-04  4.15439e-04  4.09416e-04  4.05277e-04  4.03143e-04  4.03067e-04  4.05049e-04  4.09087e-04  4.15253e-04  4.23763e-04  4.35087e-04  4.50128e-04  4.70419e-04  4.98441e-04  5.38086e-04  5.95284e-04  6.78868e-04  8.01678e-04  9.81908e-04  1.24462e-03  1.62327e-03  2.16101e-03  2.91128e-03  3.93739e-03  5.31032e-03  7.10448e-03  9.39087e-03  1.22279e-02  1.56503e-02  1.96571e-02  2.42006e-02  2.91783e-02  3.44295e-02  3.97393e-02  4.48497e-02  4.94787e-02  5.33451e-02  5.61964e-02  5.78358e-02  5.81446e-02  5.70960e-02  5.47586e-02  5.12890e-02  4.69137e-02  4.19044e-02  3.65503e-02  3.11301e-02  2.58891e-02  2.10229e-02  1.66686e-02  1.29041e-02  9.75370e-03  7.19815e-03  5.18649e-03  3.64856e-03  2.50586e-03  1.68025e-03  1.09993e-03  7.02948e-04  4.38572e-04  2.67123e-04  1.58827e-04  9.21882e-05  5.22339e-05  2.88900e-05  1.55972e-05  8.21920e-06  4.22700e-06  2.11984e-06  1.03913e-06  
2.23179e-05  1.05653e-05  3.58196e-06  4.58487e-06  8.66950e-06  1.43663e-05  2.13032e-05  2.68057e-05  3.21550e-05  4.22828e-05  5.65615e-05  6.91378e-05  7.79326e-05  8.44951e-05  9.02165e-05  9.77366e-05  1.09211e-04  1.19790e-04  1.20300e-04  1.09122e-04  9.44440e-05  8.39392e-05  7.85732e-05  7.57082e-05  7.29438e-05  6.91254e-05  6.44571e-05  6.01779e-05  5.75021e-05  5.66898e-05  5.70955e-05  5.78626e-05  5.84442e-05  5.86759e-05  5.86460e-05  5.85736e-05  5.87164e-05  5.92603e-05  6.01934e-05  6.12598e-05  6.20982e-05  6.25175e-05  6.26973e-05  6.31259e-05  6.42828e-05  6.62769e-05  6.87117e-05  7.09084e-05  7.23515e-05  7.30275e-05  7.34003e-05  7.40631e-05  7.53557e-05  7.72190e-05  7.93256e-05  8.13291e-05  8.30543e-05  8.45497e-05  8.60228e-05  8.77203e-05  8.98141e-05  9.23363e-05  9.51772e-05  9.81304e-05  1.00955e-04  1.03424e-04  1.05342e-04  1.06561e-04  1.06988e-04  1.06621e-04  1.05581e-04  1.04123e-04  1.02597e-04  1.01381e-04  1.00796e-04  1.01041e-04  1.02174e-04  1.04123e-04  1.06727e-04  1.09782e-04  1.13088e-04  1.16482e-04  1.19863e-04  1.23201e-04  1.26514e-04  1.29836e-04  1.33168e-04  1.36448e-04  1.39547e-04  1.42317e-04  1.44656e-04  1.46574e-04  1.48221e-04  1.49851e-04  1.51753e-04  1.54154e-04  1.57154e-04  1.60699e-04  1.64615e-04  1.68663e-04  1.72613e-04  1.76294e-04  1.79628e-04  1.82626e-04  1.85369e-04  1.87973e-04  1.90551e-04  1.93191e-04  1.95949e-04  1.98854e-04  2.01924e-04  2.05187e-04  2.08683e-04  2.12462e-04  2.16574e-04  2.21053e-04  2.25916e-04  2.31155e-04  2.36752e-04  2.42682e-04  2.48924e-04  2.55458e-04  2.62260e-04  2.69296e-04  2.76516e-04  2.83852e-04  2.91216e-04  2.98515e-04  3.05658e-04  3.12566e-04  3.19177e-04  3.25457e-04  3.31393e-04  3.36997e-04  3.42302e-04  3.47360e-04  3.52241e-04  3.57029e-04  3.61817e-04  3.66703e-04  3.71781e-04  3.77133e-04  3.82821e-04  3.88885e-04  3.95335e-04  4.02162e-04  4.09341e-04  4.16837e-04  4.24618e-04  4.32651e-04  4.40902e-04  4.49326e-04  4.57848e-04  4.66353e-04  4.74672e-04  4.82581e-04  4.89806e-04  4.96042e-04  5.00979e-04  5.04332e-04  5.05866e-04  5.05422e-04  5.02936e-04  4.98445e-04  4.92094e-04  4.84127e-04  4.74876e-04  4.64747e-04  4.54189e-04  4.43676e-04  4.33667e-04  4.24585e-04  4.16790e-04  4.10563e-04  4.06098e-04  4.03516e-04  4.02890e-04  4.04258e-04  4.07678e-04  4.13287e-04  4.21372e-04  4.32465e-04  4.47517e-04  4.68092e-04  4.96692e-04  5.37217e-04  5.95609e-04  6.80719e-04  8.05413e-04  9.87913e-04  1.25330e-03  1.63499e-03  2.17602e-03  2.92958e-03  3.95854e-03  5.33323e-03  7.12715e-03  9.41027e-03  1.22399e-02  1.56496e-02  1.96379e-02  2.41570e-02  2.91049e-02  3.43226e-02  3.95976e-02  4.46753e-02  4.92773e-02  5.31260e-02  5.59719e-02  5.76200e-02  5.79517e-02  5.69391e-02  5.46479e-02  5.12307e-02  4.69092e-02  4.19509e-02  3.66408e-02  3.12547e-02  2.60366e-02  2.11817e-02  1.68281e-02  1.30558e-02  9.89141e-03  7.31796e-03  5.28681e-03  3.72960e-03  2.56914e-03  1.72809e-03  1.13498e-03  7.27855e-04  4.55756e-04  2.78639e-04  1.66327e-04  9.69376e-05  5.51591e-05  3.06428e-05  1.66193e-05  8.79932e-06  4.54746e-06  2.29501e-06  
2.01319e-05  9.41979e-06  3.54424e-06  4.25139e-06  8.00754e-06  1.53254e-05  2.38734e-05  2.87609e-05  3.27490e-05  4.21793e-05  5.67672e-05  7.04734e-05  7.99239e-05  8.63175e-05  9.20825e-05  9.97775e-05  1.10350e-04  1.19079e-04  1.18665e-04  1.08353e-04  9.48199e-05  8.40845e-05  7.72391e-05  7.27977e-05  6.91486e-05  6.52441e-05  6.10290e-05  5.73795e-05  5.52031e-05  5.46678e-05  5.52828e-05  5.63917e-05  5.74402e-05  5.80181e-05  5.79484e-05  5.74047e-05  5.68601e-05  5.68168e-05  5.74881e-05  5.86687e-05  5.98996e-05  6.08100e-05  6.13829e-05  6.19592e-05  6.29828e-05  6.46739e-05  6.68622e-05  6.91065e-05  7.10088e-05  7.24755e-05  7.37248e-05  7.50674e-05  7.66686e-05  7.84700e-05  8.02795e-05  8.19162e-05  8.33057e-05  8.45012e-05  8.56525e-05  8.69533e-05  8.85845e-05  9.06645e-05  9.32162e-05  9.61538e-05  9.92898e-05  1.02352e-04  1.05012e-04  1.06926e-04  1.07807e-04  1.07520e-04  1.06154e-04  1.04048e-04  1.01718e-04  9.97307e-05  9.85587e-05  9.84826e-05  9.95656e-05  1.01688e-04  1.04616e-04  1.08069e-04  1.11780e-04  1.15538e-04  1.19210e-04  1.22743e-04  1.26154e-04  1.29474e-04  1.32707e-04  1.35791e-04  1.38600e-04  1.40995e-04  1.42897e-04  1.44354e-04  1.45568e-04  1.46850e-04  1.48532e-04  1.50864e-04  1.53932e-04  1.57637e-04  1.61734e-04  1.65909e-04  1.69873e-04  1.73430e-04  1.76515e-04  1.79189e-04  1.81604e-04  1.83945e-04  1.86385e-04  1.89040e-04  1.91961e-04  1.95140e-04  1.98536e-04  2.02110e-04  2.05846e-04  2.09763e-04  2.13908e-04  2.18336e-04  2.23095e-04  2.28210e-04  2.33677e-04  2.39466e-04  2.45535e-04  2.51836e-04  2.58327e-04  2.64974e-04  2.71747e-04  2.78619e-04  2.85555e-04  2.92513e-04  2.99445e-04  3.06298e-04  3.13024e-04  3.19584e-04  3.25958e-04  3.32142e-04  3.38145e-04  3.43989e-04  3.49703e-04  3.55320e-04  3.60875e-04  3.66409e-04  3.71965e-04  3.77595e-04  3.83350e-04  3.89283e-04  3.95439e-04  4.01854e-04  4.08548e-04  4.15531e-04  4.22798e-04  4.30337e-04  4.38122e-04  4.46112e-04  4.54244e-04  4.62423e-04  4.70515e-04  4.78341e-04  4.85682e-04  4.92289e-04  4.97894e-04  5.02236e-04  5.05080e-04  5.06237e-04  5.05581e-04  5.03066e-04  4.98729e-04  4.92702e-04  4.85202e-04  4.76527e-04  4.67037e-04  4.57138e-04  4.47251e-04  4.37789e-04  4.29128e-04  4.21592e-04  4.15437e-04  4.10851e-04  4.07963e-04  4.06871e-04  4.07652e-04  4.10409e-04  4.15331e-04  4.22750e-04  4.33245e-04  4.47812e-04  4.68065e-04  4.96563e-04  5.37277e-04  5.96236e-04  6.82393e-04  8.08718e-04  9.93530e-04  1.26196e-03  1.64740e-03  2.19274e-03  2.95085e-03  3.98406e-03  5.36193e-03  7.15697e-03  9.43795e-03  1.22609e-02  1.56585e-02  1.96284e-02  2.41225e-02  2.90397e-02  3.42227e-02  3.94614e-02  4.45045e-02  4.90775e-02  5.29063e-02  5.57444e-02  5.73989e-02  5.77516e-02  5.67732e-02  5.45268e-02  5.11610e-02  4.68930e-02  4.19857e-02  3.67202e-02  3.13693e-02  2.61753e-02  2.13332e-02  1.69821e-02  1.32034e-02  1.00262e-02  7.43597e-03  5.38615e-03  3.81025e-03  2.63243e-03  1.77615e-03  1.17035e-03  7.53115e-04  4.73265e-04  2.90428e-04  1.74042e-04  1.01847e-04  5.81976e-05  3.24727e-05  1.76919e-05  9.41124e-06  4.88878e-06  
1.53328e-05  7.66033e-06  3.19343e-06  3.23977e-06  6.35525e-06  1.45947e-05  2.39279e-05  2.81852e-05  3.20350e-05  4.26235e-05  5.83227e-05  7.26850e-05  8.21363e-05  8.77480e-05  9.31700e-05  1.01970e-04  1.14148e-04  1.23201e-04  1.21499e-04  1.09557e-04  9.49014e-05  8.31550e-05  7.49922e-05  6.92995e-05  6.50934e-05  6.14938e-05  5.80874e-05  5.52748e-05  5.37121e-05  5.35363e-05  5.42798e-05  5.53186e-05  5.62034e-05  5.66914e-05  5.67317e-05  5.65250e-05  5.65029e-05  5.71038e-05  5.84663e-05  6.03038e-05  6.20867e-05  6.34003e-05  6.42079e-05  6.48418e-05  6.57457e-05  6.71617e-05  6.89789e-05  7.08417e-05  7.24208e-05  7.36282e-05  7.46166e-05  7.56088e-05  7.67337e-05  7.79906e-05  7.93113e-05  8.06246e-05  8.18790e-05  8.30520e-05  8.41708e-05  8.53297e-05  8.66726e-05  8.83400e-05  9.04088e-05  9.28571e-05  9.55632e-05  9.83205e-05  1.00858e-04  1.02869e-04  1.04077e-04  1.04319e-04  1.03636e-04  1.02304e-04  1.00788e-04  9.96180e-05  9.92566e-05  9.99851e-05  1.01854e-04  1.04698e-04  1.08198e-04  1.11977e-04  1.15695e-04  1.19124e-04  1.22193e-04  1.24968e-04  1.27602e-04  1.30250e-04  1.32993e-04  1.35797e-04  1.38528e-04  1.41015e-04  1.43143e-04  1.44918e-04  1.46493e-04  1.48120e-04  1.50063e-04  1.52496e-04  1.55439e-04  1.58745e-04  1.62157e-04  1.65393e-04  1.68243e-04  1.70635e-04  1.72650e-04  1.74493e-04  1.76429e-04  1.78707e-04  1.81499e-04  1.84859e-04  1.88728e-04  1.92964e-04  1.97387e-04  2.01837e-04  2.06215e-04  2.10497e-04  2.14732e-04  2.19016e-04  2.23456e-04  2.28143e-04  2.33123e-04  2.38400e-04  2.43943e-04  2.49698e-04  2.55617e-04  2.61661e-04  2.67809e-04  2.74050e-04  2.80376e-04  2.86769e-04  2.93204e-04  2.99646e-04  3.06063e-04  3.12437e-04  3.18766e-04  3.25070e-04  3.31384e-04  3.37744e-04  3.44179e-04  3.50698e-04  3.57291e-04  3.63931e-04  3.70585e-04  3.77222e-04  3.83822e-04  3.90386e-04  3.96933e-04  4.03496e-04  4.10117e-04  4.16837e-04  4.23695e-04  4.30718e-04  4.37923e-04  4.45307e-04  4.52851e-04  4.60506e-04  4.68189e-04  4.75779e-04  4.83112e-04  4.89981e-04  4.96149e-04  5.01359e-04  5.05354e-04  5.07899e-04  5.08800e-04  5.07924e-04  5.05219e-04  5.00720e-04  4.94558e-04  4.86951e-04  4.78196e-04  4.68653e-04  4.58717e-04  4.48796e-04  4.39282e-04  4.30534e-04  4.22853e-04  4.16484e-04  4.11611e-04  4.08367e-04  4.06870e-04  4.07221e-04  4.09559e-04  4.14114e-04  4.21265e-04  4.31641e-04  4.46293e-04  4.66889e-04  4.96043e-04  5.37784e-04  5.98195e-04  6.86278e-04  8.15042e-04  1.00282e-03  1.27471e-03  1.66403e-03  2.21345e-03  2.97550e-03  4.01198e-03  5.39171e-03  7.18626e-03  9.46335e-03  1.22779e-02  1.56616e-02  1.96113e-02  2.40792e-02  2.89648e-02  3.41123e-02  3.93144e-02  4.43231e-02  4.88673e-02  5.26767e-02  5.55079e-02  5.71694e-02  5.75438e-02  5.66004e-02  5.43995e-02  5.10859e-02  4.68723e-02  4.20169e-02  3.67967e-02  3.14819e-02  2.63129e-02  2.14844e-02  1.71363e-02  1.33519e-02  1.01623e-02  7.55539e-03  5.48698e-03  3.89237e-03  2.69706e-03  1.82540e-03  1.20673e-03  7.79173e-04  4.91390e-04  3.02677e-04  1.82089e-04  1.06987e-04  6.13922e-05  3.44047e-05  1.88293e-05  1.00641e-05  
1.21516e-05  6.66729e-06  3.26157e-06  3.32180e-06  6.20646e-06  1.37634e-05  2.22626e-05  2.65640e-05  3.10078e-05  4.13015e-05  5.58835e-05  6.97913e-05  7.98794e-05  8.62261e-05  9.21890e-05  1.02231e-04  1.16400e-04  1.26637e-04  1.23892e-04  1.09092e-04  9.14880e-05  7.80299e-05  6.95037e-05  6.41871e-05  6.06100e-05  5.77611e-05  5.51646e-05  5.31159e-05  5.22579e-05  5.27664e-05  5.41096e-05  5.55754e-05  5.68044e-05  5.77594e-05  5.84157e-05  5.86879e-05  5.86134e-05  5.84539e-05  5.85323e-05  5.89694e-05  5.95982e-05  6.01527e-05  6.05639e-05  6.10914e-05  6.21591e-05  6.40282e-05  6.65793e-05  6.93759e-05  7.19393e-05  7.40050e-05  7.55816e-05  7.68357e-05  7.79519e-05  7.90697e-05  8.02763e-05  8.15991e-05  8.29983e-05  8.43962e-05  8.57423e-05  8.70651e-05  8.84638e-05  9.00498e-05  9.18808e-05  9.39285e-05  9.60798e-05  9.81540e-05  9.99238e-05  1.01149e-04  1.01641e-04  1.01343e-04  1.00402e-04  9.91719e-05  9.81360e-05  9.77705e-05  9.84069e-05  1.00144e-04  1.02839e-04  1.06164e-04  1.09708e-04  1.13094e-04  1.16067e-04  1.18552e-04  1.20654e-04  1.22599e-04  1.24646e-04  1.26991e-04  1.29693e-04  1.32663e-04  1.35697e-04  1.38564e-04  1.41100e-04  1.43274e-04  1.45201e-04  1.47098e-04  1.49201e-04  1.51674e-04  1.54546e-04  1.57703e-04  1.60928e-04  1.63977e-04  1.66661e-04  1.68913e-04  1.70804e-04  1.72523e-04  1.74315e-04  1.76420e-04  1.79004e-04  1.82132e-04  1.85759e-04  1.89764e-04  1.93989e-04  1.98295e-04  2.02596e-04  2.06881e-04  2.11206e-04  2.15673e-04  2.20391e-04  2.25440e-04  2.30848e-04  2.36581e-04  2.42551e-04  2.48643e-04  2.54741e-04  2.60754e-04  2.66630e-04  2.72354e-04  2.77941e-04  2.83418e-04  2.88814e-04  2.94152e-04  2.99454e-04  3.04746e-04  3.10067e-04  3.15476e-04  3.21040e-04  3.26833e-04  3.32916e-04  3.39323e-04  3.46056e-04  3.53086e-04  3.60355e-04  3.67796e-04  3.75343e-04  3.82945e-04  3.90570e-04  3.98209e-04  4.05868e-04  4.13560e-04  4.21299e-04  4.29093e-04  4.36936e-04  4.44812e-04  4.52686e-04  4.60507e-04  4.68207e-04  4.75691e-04  4.82839e-04  4.89503e-04  4.95510e-04  5.00665e-04  5.04767e-04  5.07622e-04  5.09063e-04  5.08961e-04  5.07245e-04  5.03909e-04  4.99017e-04  4.92699e-04  4.85151e-04  4.76619e-04  4.67393e-04  4.57791e-04  4.48146e-04  4.38792e-04  4.30046e-04  4.22204e-04  4.15524e-04  4.10229e-04  4.06507e-04  4.04532e-04  4.04460e-04  4.06477e-04  4.10843e-04  4.17959e-04  4.28460e-04  4.43396e-04  4.64431e-04  4.94178e-04  5.36674e-04  5.98027e-04  6.87282e-04  8.17511e-04  1.00711e-03  1.28126e-03  1.67327e-03  2.22577e-03  2.99107e-03  4.03060e-03  5.41257e-03  7.20771e-03  9.48269e-03  1.22913e-02  1.56642e-02  1.95976e-02  2.40433e-02  2.89014e-02  3.40176e-02  3.91868e-02  4.41640e-02  4.86818e-02  5.24732e-02  5.52977e-02  5.69657e-02  5.73603e-02  5.64496e-02  5.42917e-02  5.10273e-02  4.68651e-02  4.20587e-02  3.68816e-02  3.16007e-02  2.64551e-02  2.16390e-02  1.72931e-02  1.35023e-02  1.03000e-02  7.67624e-03  5.58909e-03  3.97562e-03  2.76271e-03  1.87552e-03  1.24383e-03  8.05827e-04  5.09987e-04  3.15285e-04  1.90400e-04  1.12316e-04  6.47170e-05  3.64238e-05  2.00237e-05  
9.62695e-06  6.26381e-06  4.25548e-06  4.43493e-06  6.49236e-06  1.20355e-05  1.87456e-05  2.38604e-05  3.07397e-05  4.16643e-05  5.46659e-05  6.64139e-05  7.45323e-05  8.03048e-05  8.78865e-05  1.00347e-04  1.16067e-04  1.27108e-04  1.25035e-04  1.10411e-04  9.20254e-05  7.72903e-05  6.77431e-05  6.19541e-05  5.85317e-05  5.65154e-05  5.51075e-05  5.39417e-05  5.32641e-05  5.34271e-05  5.43287e-05  5.55415e-05  5.67706e-05  5.79394e-05  5.89589e-05  5.96581e-05  5.99613e-05  6.00035e-05  5.99925e-05  5.99875e-05  5.98666e-05  5.95277e-05  5.91096e-05  5.90076e-05  5.96684e-05  6.13357e-05  6.39280e-05  6.70925e-05  7.03563e-05  7.32755e-05  7.55421e-05  7.70497e-05  7.79153e-05  7.84259e-05  7.89116e-05  7.96088e-05  8.06021e-05  8.18687e-05  8.33684e-05  8.50982e-05  8.70786e-05  8.93014e-05  9.16873e-05  9.40830e-05  9.62909e-05  9.81113e-05  9.93783e-05  9.99887e-05  9.99314e-05  9.93210e-05  9.84176e-05  9.76054e-05  9.73152e-05  9.79075e-05  9.95611e-05  1.02215e-04  1.05583e-04  1.09243e-04  1.12754e-04  1.15776e-04  1.18149e-04  1.19911e-04  1.21268e-04  1.22519e-04  1.23962e-04  1.25818e-04  1.28176e-04  1.30974e-04  1.34032e-04  1.37112e-04  1.39995e-04  1.42544e-04  1.44741e-04  1.46673e-04  1.48486e-04  1.50317e-04  1.52244e-04  1.54262e-04  1.56302e-04  1.58270e-04  1.60101e-04  1.61799e-04  1.63438e-04  1.65147e-04  1.67072e-04  1.69334e-04  1.72004e-04  1.75092e-04  1.78556e-04  1.82320e-04  1.86304e-04  1.90450e-04  1.94736e-04  1.99189e-04  2.03869e-04  2.08853e-04  2.14199e-04  2.19921e-04  2.25964e-04  2.32215e-04  2.38514e-04  2.44701e-04  2.50643e-04  2.56275e-04  2.61597e-04  2.66677e-04  2.71614e-04  2.76515e-04  2.81463e-04  2.86509e-04  2.91670e-04  2.96942e-04  3.02321e-04  3.07813e-04  3.13450e-04  3.19280e-04  3.25363e-04  3.31753e-04  3.38485e-04  3.45562e-04  3.52959e-04  3.60622e-04  3.68486e-04  3.76482e-04  3.84550e-04  3.92645e-04  4.00745e-04  4.08839e-04  4.16929e-04  4.25018e-04  4.33102e-04  4.41168e-04  4.49189e-04  4.57119e-04  4.64900e-04  4.72453e-04  4.79683e-04  4.86479e-04  4.92707e-04  4.98223e-04  5.02867e-04  5.06481e-04  5.08910e-04  5.10021e-04  5.09706e-04  5.07896e-04  5.04568e-04  4.99751e-04  4.93527e-04  4.86040e-04  4.77490e-04  4.68132e-04  4.58272e-04  4.48253e-04  4.38437e-04  4.29191e-04  4.20864e-04  4.13769e-04  4.08175e-04  4.04303e-04  4.02342e-04  4.02448e-04  4.04793e-04  4.09614e-04  4.17282e-04  4.28403e-04  4.44006e-04  4.65745e-04  4.96242e-04  5.39562e-04  6.01870e-04  6.92288e-04  8.23985e-04  1.01546e-03  1.29196e-03  1.68683e-03  2.24259e-03  3.01133e-03  4.05403e-03  5.43821e-03  7.23371e-03  9.50611e-03  1.23081e-02  1.56693e-02  1.95851e-02  2.40074e-02  2.88367e-02  3.39204e-02  3.90558e-02  4.40009e-02  4.84919e-02  5.22653e-02  5.50833e-02  5.67584e-02  5.71738e-02  5.62967e-02  5.41825e-02  5.09682e-02  4.68582e-02  4.21017e-02  3.69682e-02  3.17220e-02  2.66003e-02  2.17969e-02  1.74534e-02  1.36563e-02  1.04411e-02  7.80037e-03  5.69417e-03  4.06150e-03  2.83058e-03  1.92748e-03  1.28240e-03  8.33621e-04  5.29440e-04  3.28518e-04  1.99154e-04  1.17950e-04  6.82452e-05  3.85756e-05  
7.40668e-06  5.17831e-06  3.23475e-06  3.16571e-06  4.97055e-06  9.52463e-06  1.54673e-05  2.19743e-05  3.17550e-05  4.48313e-05  5.77738e-05  6.75231e-05  7.29751e-05  7.67610e-05  8.39665e-05  9.77252e-05  1.15758e-04  1.29202e-04  1.28445e-04  1.13337e-04  9.32926e-05  7.68783e-05  6.62384e-05  6.00755e-05  5.69556e-05  5.56308e-05  5.48684e-05  5.40685e-05  5.35201e-05  5.36252e-05  5.41912e-05  5.47347e-05  5.51354e-05  5.56712e-05  5.65593e-05  5.76998e-05  5.88276e-05  5.97419e-05  6.03521e-05  6.06184e-05  6.05572e-05  6.03087e-05  6.01431e-05  6.03685e-05  6.12100e-05  6.27412e-05  6.48840e-05  6.74428e-05  7.01397e-05  7.26491e-05  7.46613e-05  7.59864e-05  7.66489e-05  7.68917e-05  7.70653e-05  7.74779e-05  7.83096e-05  7.96228e-05  8.14147e-05  8.36403e-05  8.61961e-05  8.89028e-05  9.15244e-05  9.38246e-05  9.56318e-05  9.68795e-05  9.76070e-05  9.79249e-05  9.79706e-05  9.78840e-05  9.78158e-05  9.79531e-05  9.85266e-05  9.97723e-05  1.01850e-04  1.04759e-04  1.08296e-04  1.12092e-04  1.15715e-04  1.18798e-04  1.21153e-04  1.22807e-04  1.23972e-04  1.24963e-04  1.26099e-04  1.27615e-04  1.29613e-04  1.32056e-04  1.34792e-04  1.37612e-04  1.40313e-04  1.42746e-04  1.44853e-04  1.46655e-04  1.48230e-04  1.49673e-04  1.51056e-04  1.52415e-04  1.53754e-04  1.55064e-04  1.56347e-04  1.57633e-04  1.58980e-04  1.60467e-04  1.62175e-04  1.64176e-04  1.66523e-04  1.69247e-04  1.72357e-04  1.75844e-04  1.79684e-04  1.83850e-04  1.88315e-04  1.93065e-04  1.98101e-04  2.03429e-04  2.09043e-04  2.14906e-04  2.20937e-04  2.27007e-04  2.32966e-04  2.38670e-04  2.44022e-04  2.49000e-04  2.53658e-04  2.58121e-04  2.62548e-04  2.67098e-04  2.71896e-04  2.77015e-04  2.82469e-04  2.88224e-04  2.94219e-04  3.00389e-04  3.06677e-04  3.13051e-04  3.19497e-04  3.26021e-04  3.32633e-04  3.39344e-04  3.46159e-04  3.53083e-04  3.60119e-04  3.67280e-04  3.74586e-04  3.82068e-04  3.89759e-04  3.97687e-04  4.05861e-04  4.14266e-04  4.22859e-04  4.31566e-04  4.40289e-04  4.48919e-04  4.57340e-04  4.65444e-04  4.73130e-04  4.80308e-04  4.86892e-04  4.92797e-04  4.97935e-04  5.02213e-04  5.05531e-04  5.07785e-04  5.08872e-04  5.08697e-04  5.07179e-04  5.04265e-04  4.99935e-04  4.94219e-04  4.87210e-04  4.79068e-04  4.70024e-04  4.60379e-04  4.50486e-04  4.40729e-04  4.31500e-04  4.23171e-04  4.16072e-04  4.10482e-04  4.06622e-04  4.04681e-04  4.04808e-04  4.07173e-04  4.12014e-04  4.19710e-04  4.30880e-04  4.46575e-04  4.68482e-04  4.99267e-04  5.43061e-04  6.06107e-04  6.97626e-04  8.30893e-04  1.02451e-03  1.30379e-03  1.70209e-03  2.26181e-03  3.03479e-03  4.08151e-03  5.46882e-03  7.26560e-03  9.53634e-03  1.23326e-02  1.56827e-02  1.95817e-02  2.39809e-02  2.87817e-02  3.38327e-02  3.89337e-02  4.38457e-02  4.83085e-02  5.20619e-02  5.48711e-02  5.65505e-02  5.69839e-02  5.61376e-02  5.40645e-02  5.08982e-02  4.68387e-02  4.21311e-02  3.70411e-02  3.18298e-02  2.67328e-02  2.19435e-02  1.76040e-02  1.38023e-02  1.05760e-02  7.91972e-03  5.79580e-03  4.14499e-03  2.89690e-03  1.97850e-03  1.32046e-03  8.61170e-04  5.48811e-04  3.41758e-04  2.07953e-04  1.23640e-04  7.18266e-05  
8.31613e-06  6.02054e-06  4.09309e-06  3.73321e-06  5.09977e-06  8.54599e-06  1.39089e-05  2.15948e-05  3.28386e-05  4.56322e-05  5.72307e-05  6.68184e-05  7.34493e-05  7.74119e-05  8.24662e-05  9.35454e-05  1.10768e-04  1.25326e-04  1.25761e-04  1.10626e-04  8.97731e-05  7.29190e-05  6.28196e-05  5.81205e-05  5.69611e-05  5.74432e-05  5.76769e-05  5.67511e-05  5.51197e-05  5.36374e-05  5.26370e-05  5.21149e-05  5.22417e-05  5.32621e-05  5.51043e-05  5.73750e-05  5.96803e-05  6.17844e-05  6.34889e-05  6.45450e-05  6.48053e-05  6.44240e-05  6.38308e-05  6.34884e-05  6.36783e-05  6.44764e-05  6.58558e-05  6.77583e-05  7.00608e-05  7.25012e-05  7.46920e-05  7.62675e-05  7.70761e-05  7.72657e-05  7.72005e-05  7.72826e-05  7.78113e-05  7.89380e-05  8.06845e-05  8.29624e-05  8.55806e-05  8.82678e-05  9.07310e-05  9.27351e-05  9.41651e-05  9.50436e-05  9.55010e-05  9.57165e-05  9.58625e-05  9.60785e-05  9.64843e-05  9.72130e-05  9.84269e-05  1.00287e-04  1.02881e-04  1.06146e-04  1.09837e-04  1.13571e-04  1.16934e-04  1.19611e-04  1.21485e-04  1.22656e-04  1.23397e-04  1.24061e-04  1.24979e-04  1.26383e-04  1.28362e-04  1.30857e-04  1.33689e-04  1.36607e-04  1.39356e-04  1.41734e-04  1.43634e-04  1.45055e-04  1.46081e-04  1.46849e-04  1.47505e-04  1.48174e-04  1.48945e-04  1.49871e-04  1.50976e-04  1.52265e-04  1.53737e-04  1.55393e-04  1.57244e-04  1.59316e-04  1.61652e-04  1.64306e-04  1.67333e-04  1.70776e-04  1.74654e-04  1.78958e-04  1.83657e-04  1.88706e-04  1.94061e-04  1.99679e-04  2.05514e-04  2.11507e-04  2.17574e-04  2.23601e-04  2.29463e-04  2.35038e-04  2.40244e-04  2.45062e-04  2.49544e-04  2.53807e-04  2.58009e-04  2.62313e-04  2.66855e-04  2.71721e-04  2.76935e-04  2.82468e-04  2.88250e-04  2.94200e-04  3.00248e-04  3.06347e-04  3.12486e-04  3.18685e-04  3.24988e-04  3.31447e-04  3.38121e-04  3.45057e-04  3.52297e-04  3.59866e-04  3.67781e-04  3.76043e-04  3.84638e-04  3.93533e-04  4.02673e-04  4.11977e-04  4.21346e-04  4.30659e-04  4.39792e-04  4.48619e-04  4.57034e-04  4.64947e-04  4.72299e-04  4.79050e-04  4.85181e-04  4.90678e-04  4.95525e-04  4.99695e-04  5.03140e-04  5.05793e-04  5.07563e-04  5.08343e-04  5.08017e-04  5.06471e-04  5.03612e-04  4.99385e-04  4.93792e-04  4.86905e-04  4.78878e-04  4.69946e-04  4.60414e-04  4.50639e-04  4.41005e-04  4.31896e-04  4.23671e-04  4.16647e-04  4.11089e-04  4.07216e-04  4.05221e-04  4.05264e-04  4.07529e-04  4.12274e-04  4.19890e-04  4.31013e-04  4.46705e-04  4.68673e-04  4.99616e-04  5.43711e-04  6.07275e-04  6.99622e-04  8.34137e-04  1.02953e-03  1.31121e-03  1.71254e-03  2.27584e-03  3.05271e-03  4.10318e-03  5.49341e-03  7.29138e-03  9.56048e-03  1.23511e-02  1.56906e-02  1.95731e-02  2.39500e-02  2.87229e-02  3.37421e-02  3.88095e-02  4.36893e-02  4.81245e-02  5.18584e-02  5.46592e-02  5.63431e-02  5.67944e-02  5.59787e-02  5.39463e-02  5.08275e-02  4.68183e-02  4.21593e-02  3.71126e-02  3.19364e-02  2.68644e-02  2.20896e-02  1.77544e-02  1.39485e-02  1.07114e-02  8.03987e-03  5.89839e-03  4.22953e-03  2.96426e-03  2.03048e-03  1.35936e-03  8.89431e-04  5.68755e-04  3.55440e-04  2.17082e-04  1.29567e-04  
9.67649e-06  7.25816e-06  4.74412e-06  3.95062e-06  4.74967e-06  7.38038e-06  1.25961e-05  2.10310e-05  3.27466e-05  4.51834e-05  5.68219e-05  6.71995e-05  7.43422e-05  7.77350e-05  8.07637e-05  8.89291e-05  1.03782e-04  1.17640e-04  1.19108e-04  1.05607e-04  8.56641e-05  6.88646e-05  5.88860e-05  5.50059e-05  5.51027e-05  5.67637e-05  5.80076e-05  5.81088e-05  5.75021e-05  5.67740e-05  5.60726e-05  5.54539e-05  5.52253e-05  5.56648e-05  5.66781e-05  5.79545e-05  5.93237e-05  6.07891e-05  6.22543e-05  6.33838e-05  6.38280e-05  6.35571e-05  6.29319e-05  6.24623e-05  6.25220e-05  6.32530e-05  6.46423e-05  6.66046e-05  6.89700e-05  7.14323e-05  7.35839e-05  7.50773e-05  7.58111e-05  7.59920e-05  7.60230e-05  7.63141e-05  7.71433e-05  7.86206e-05  8.07109e-05  8.32601e-05  8.60168e-05  8.86758e-05  9.09535e-05  9.26696e-05  9.37930e-05  9.44337e-05  9.47915e-05  9.50890e-05  9.55193e-05  9.62226e-05  9.72928e-05  9.87959e-05  1.00775e-04  1.03232e-04  1.06083e-04  1.09140e-04  1.12123e-04  1.14728e-04  1.16725e-04  1.18034e-04  1.18751e-04  1.19116e-04  1.19428e-04  1.19971e-04  1.20951e-04  1.22478e-04  1.24554e-04  1.27085e-04  1.29890e-04  1.32729e-04  1.35346e-04  1.37523e-04  1.39138e-04  1.40191e-04  1.40803e-04  1.41175e-04  1.41541e-04  1.42114e-04  1.43046e-04  1.44412e-04  1.46208e-04  1.48364e-04  1.50764e-04  1.53278e-04  1.55792e-04  1.58241e-04  1.60623e-04  1.63005e-04  1.65505e-04  1.68260e-04  1.71395e-04  1.74997e-04  1.79102e-04  1.83698e-04  1.88740e-04  1.94166e-04  1.99900e-04  2.05859e-04  2.11944e-04  2.18043e-04  2.24035e-04  2.29810e-04  2.35293e-04  2.40462e-04  2.45356e-04  2.50068e-04  2.54726e-04  2.59454e-04  2.64350e-04  2.69465e-04  2.74793e-04  2.80285e-04  2.85865e-04  2.91460e-04  2.97014e-04  3.02507e-04  3.07957e-04  3.13415e-04  3.18950e-04  3.24641e-04  3.30565e-04  3.36793e-04  3.43384e-04  3.50386e-04  3.57832e-04  3.65741e-04  3.74109e-04  3.82903e-04  3.92062e-04  4.01490e-04  4.11065e-04  4.20640e-04  4.30060e-04  4.39177e-04  4.47859e-04  4.56007e-04  4.63562e-04  4.70505e-04  4.76848e-04  4.82628e-04  4.87886e-04  4.92653e-04  4.96934e-04  5.00698e-04  5.03870e-04  5.06335e-04  5.07944e-04  5.08529e-04  5.07924e-04  5.05988e-04  5.02630e-04  4.97831e-04  4.91655e-04  4.84258e-04  4.75880e-04  4.66834e-04  4.57476e-04  4.48187e-04  4.39341e-04  4.31287e-04  4.24333e-04  4.18740e-04  4.14730e-04  4.12504e-04  4.12237e-04  4.14130e-04  4.18458e-04  4.25637e-04  4.36329e-04  4.51636e-04  4.73311e-04  5.04118e-04  5.48317e-04  6.12320e-04  7.05548e-04  8.41495e-04  1.03896e-03  1.32340e-03  1.72814e-03  2.29538e-03  3.07636e-03  4.13063e-03  5.52359e-03  7.32227e-03  9.58896e-03  1.23729e-02  1.57005e-02  1.95651e-02  2.39180e-02  2.86616e-02  3.36476e-02  3.86803e-02  4.35270e-02  4.79341e-02  5.16485e-02  5.44410e-02  5.61298e-02  5.65997e-02  5.58152e-02  5.38245e-02  5.07542e-02  4.67960e-02  4.21866e-02  3.71840e-02  3.20436e-02  2.69973e-02  2.22374e-02  1.79070e-02  1.40971e-02  1.08492e-02  8.16249e-03  6.00333e-03  4.31620e-03  3.03349e-03  2.08405e-03  1.39956e-03  9.18722e-04  5.89491e-04  3.69711e-04  2.26638e-04  
8.54836e-06  6.41209e-06  4.81403e-06  4.52408e-06  4.92252e-06  7.05885e-06  1.20892e-05  2.07529e-05  3.29534e-05  4.57628e-05  5.75104e-05  6.77954e-05  7.47586e-05  7.76928e-05  8.01813e-05  8.80051e-05  1.02395e-04  1.15719e-04  1.17028e-04  1.03478e-04  8.30607e-05  6.55161e-05  5.51657e-05  5.16379e-05  5.25882e-05  5.52223e-05  5.74414e-05  5.85188e-05  5.87091e-05  5.83582e-05  5.76008e-05  5.66862e-05  5.60796e-05  5.60778e-05  5.65655e-05  5.72892e-05  5.82367e-05  5.96102e-05  6.14597e-05  6.34646e-05  6.51374e-05  6.62078e-05  6.67793e-05  6.71626e-05  6.76217e-05  6.82713e-05  6.91376e-05  7.02414e-05  7.15872e-05  7.30824e-05  7.45033e-05  7.55787e-05  7.61448e-05  7.62504e-05  7.61442e-05  7.61725e-05  7.66619e-05  7.78327e-05  7.97451e-05  8.22753e-05  8.51391e-05  8.79700e-05  9.04327e-05  9.23221e-05  9.36102e-05  9.44278e-05  9.50014e-05  9.55729e-05  9.63315e-05  9.73817e-05  9.87508e-05  1.00423e-04  1.02372e-04  1.04565e-04  1.06943e-04  1.09392e-04  1.11742e-04  1.13808e-04  1.15448e-04  1.16622e-04  1.17404e-04  1.17957e-04  1.18473e-04  1.19130e-04  1.20053e-04  1.21314e-04  1.22928e-04  1.24856e-04  1.27001e-04  1.29216e-04  1.31330e-04  1.33195e-04  1.34724e-04  1.35918e-04  1.36864e-04  1.37700e-04  1.38581e-04  1.39642e-04  1.40979e-04  1.42641e-04  1.44637e-04  1.46933e-04  1.49462e-04  1.52130e-04  1.54837e-04  1.57505e-04  1.60095e-04  1.62622e-04  1.65152e-04  1.67787e-04  1.70637e-04  1.73796e-04  1.77327e-04  1.81261e-04  1.85596e-04  1.90308e-04  1.95354e-04  2.00670e-04  2.06174e-04  2.11769e-04  2.17350e-04  2.22825e-04  2.28138e-04  2.33283e-04  2.38307e-04  2.43304e-04  2.48387e-04  2.53661e-04  2.59195e-04  2.65007e-04  2.71053e-04  2.77244e-04  2.83464e-04  2.89594e-04  2.95540e-04  3.01244e-04  3.06698e-04  3.11936e-04  3.17029e-04  3.22066e-04  3.27151e-04  3.32386e-04  3.37873e-04  3.43706e-04  3.49970e-04  3.56734e-04  3.64040e-04  3.71893e-04  3.80256e-04  3.89044e-04  3.98126e-04  4.07333e-04  4.16483e-04  4.25390e-04  4.33894e-04  4.41877e-04  4.49269e-04  4.56061e-04  4.62290e-04  4.68028e-04  4.73364e-04  4.78379e-04  4.83123e-04  4.87606e-04  4.91781e-04  4.95549e-04  4.98759e-04  5.01228e-04  5.02759e-04  5.03160e-04  5.02272e-04  4.99986e-04  4.96265e-04  4.91154e-04  4.84781e-04  4.77359e-04  4.69169e-04  4.60545e-04  4.51853e-04  4.43465e-04  4.35744e-04  4.29018e-04  4.23580e-04  4.19680e-04  4.17547e-04  4.17373e-04  4.19378e-04  4.23851e-04  4.31225e-04  4.42185e-04  4.57865e-04  4.80066e-04  5.11606e-04  5.56804e-04  6.22141e-04  7.17102e-04  8.55235e-04  1.05537e-03  1.34295e-03  1.75122e-03  2.32217e-03  3.10674e-03  4.16393e-03  5.55844e-03  7.35641e-03  9.61909e-03  1.23947e-02  1.57087e-02  1.95540e-02  2.38818e-02  2.85954e-02  3.35479e-02  3.85461e-02  4.33603e-02  4.77402e-02  5.14361e-02  5.42214e-02  5.59161e-02  5.64054e-02  5.56528e-02  5.37040e-02  5.06823e-02  4.67751e-02  4.22151e-02  3.72564e-02  3.21516e-02  2.71308e-02  2.23858e-02  1.80602e-02  1.42465e-02  1.09879e-02  8.28600e-03  6.10921e-03  4.40381e-03  3.10363e-03  2.13845e-03  1.44049e-03  9.48625e-04  6.10723e-04  3.84371e-04  
7.58095e-06  6.55743e-06  4.68385e-06  3.98946e-06  4.73494e-06  7.31504e-06  1.27619e-05  2.14114e-05  3.26400e-05  4.41557e-05  5.46743e-05  6.39151e-05  7.10290e-05  7.52304e-05  7.91571e-05  8.85797e-05  1.04858e-04  1.19489e-04  1.20306e-04  1.04517e-04  8.16290e-05  6.27445e-05  5.23534e-05  4.94823e-05  5.10290e-05  5.36797e-05  5.53586e-05  5.58082e-05  5.57220e-05  5.55615e-05  5.53413e-05  5.51239e-05  5.51748e-05  5.55832e-05  5.60648e-05  5.63317e-05  5.65462e-05  5.72467e-05  5.88135e-05  6.10751e-05  6.34518e-05  6.54275e-05  6.68712e-05  6.79861e-05  6.90417e-05  7.01629e-05  7.13107e-05  7.23922e-05  7.33528e-05  7.41715e-05  7.48043e-05  7.51653e-05  7.51787e-05  7.48570e-05  7.43406e-05  7.38780e-05  7.37632e-05  7.42565e-05  7.55070e-05  7.74942e-05  8.00131e-05  8.27252e-05  8.52634e-05  8.73518e-05  8.88906e-05  8.99682e-05  9.08014e-05  9.16315e-05  9.26299e-05  9.38544e-05  9.52716e-05  9.68207e-05  9.84726e-05  1.00244e-04  1.02160e-04  1.04201e-04  1.06269e-04  1.08207e-04  1.09859e-04  1.11133e-04  1.12037e-04  1.12670e-04  1.13178e-04  1.13717e-04  1.14422e-04  1.15399e-04  1.16711e-04  1.18374e-04  1.20343e-04  1.22516e-04  1.24755e-04  1.26929e-04  1.28953e-04  1.30813e-04  1.32568e-04  1.34317e-04  1.36168e-04  1.38205e-04  1.40472e-04  1.42976e-04  1.45697e-04  1.48597e-04  1.51627e-04  1.54728e-04  1.57840e-04  1.60911e-04  1.63905e-04  1.66815e-04  1.69659e-04  1.72482e-04  1.75339e-04  1.78294e-04  1.81404e-04  1.84721e-04  1.88284e-04  1.92124e-04  1.96252e-04  2.00656e-04  2.05295e-04  2.10100e-04  2.14984e-04  2.19863e-04  2.24673e-04  2.29390e-04  2.34038e-04  2.38680e-04  2.43404e-04  2.48298e-04  2.53431e-04  2.58835e-04  2.64500e-04  2.70377e-04  2.76391e-04  2.82456e-04  2.88492e-04  2.94436e-04  3.00249e-04  3.05919e-04  3.11461e-04  3.16914e-04  3.22340e-04  3.27819e-04  3.33450e-04  3.39343e-04  3.45608e-04  3.52344e-04  3.59621e-04  3.67467e-04  3.75858e-04  3.84711e-04  3.93892e-04  4.03226e-04  4.12515e-04  4.21563e-04  4.30192e-04  4.38267e-04  4.45701e-04  4.52468e-04  4.58594e-04  4.64150e-04  4.69238e-04  4.73968e-04  4.78441e-04  4.82730e-04  4.86863e-04  4.90811e-04  4.94492e-04  4.97768e-04  5.00460e-04  5.02367e-04  5.03285e-04  5.03033e-04  5.01476e-04  4.98544e-04  4.94245e-04  4.88676e-04  4.82015e-04  4.74521e-04  4.66511e-04  4.58344e-04  4.50394e-04  4.43029e-04  4.36593e-04  4.31387e-04  4.27676e-04  4.25696e-04  4.25645e-04  4.27748e-04  4.32300e-04  4.39742e-04  4.50775e-04  4.66557e-04  4.88921e-04  5.20730e-04  5.66364e-04  6.32374e-04  7.28331e-04  8.67867e-04  1.06989e-03  1.35985e-03  1.77098e-03  2.34510e-03  3.13282e-03  4.19262e-03  5.58848e-03  7.38560e-03  9.64418e-03  1.24114e-02  1.57117e-02  1.95376e-02  2.38403e-02  2.85237e-02  3.34426e-02  3.84063e-02  4.31881e-02  4.75410e-02  5.12185e-02  5.39967e-02  5.56975e-02  5.62063e-02  5.54857e-02  5.35789e-02  5.06058e-02  4.67499e-02  4.22394e-02  3.73251e-02  3.22564e-02  2.72617e-02  2.25322e-02  1.82121e-02  1.43950e-02  1.11264e-02  8.40969e-03  6.21556e-03  4.49209e-03  3.17451e-03  2.19361e-03  1.48212e-03  9.79146e-04  6.32469e-04  
7.31509e-06  5.89275e-06  4.47415e-06  4.62990e-06  6.09765e-06  8.38981e-06  1.29552e-05  2.00867e-05  3.00906e-05  4.19202e-05  5.29782e-05  6.12994e-05  6.75569e-05  7.34529e-05  8.12303e-05  9.41460e-05  1.11652e-04  1.25104e-04  1.23545e-04  1.05619e-04  8.15102e-05  6.22066e-05  5.17862e-05  4.88696e-05  5.01521e-05  5.25018e-05  5.42506e-05  5.53046e-05  5.60769e-05  5.66230e-05  5.67845e-05  5.66659e-05  5.65795e-05  5.65887e-05  5.63873e-05  5.57734e-05  5.51376e-05  5.52981e-05  5.67756e-05  5.92698e-05  6.18788e-05  6.38089e-05  6.48884e-05  6.55122e-05  6.62133e-05  6.72887e-05  6.87150e-05  7.02875e-05  7.17874e-05  7.30553e-05  7.39839e-05  7.45069e-05  7.46194e-05  7.44068e-05  7.40388e-05  7.37216e-05  7.36418e-05  7.39325e-05  7.46657e-05  7.58478e-05  7.74072e-05  7.91888e-05  8.09827e-05  8.25895e-05  8.38944e-05  8.49070e-05  8.57423e-05  8.65551e-05  8.74697e-05  8.85462e-05  8.97942e-05  9.12101e-05  9.28034e-05  9.45884e-05  9.65495e-05  9.86086e-05  1.00624e-04  1.02429e-04  1.03893e-04  1.04969e-04  1.05708e-04  1.06236e-04  1.06715e-04  1.07305e-04  1.08147e-04  1.09354e-04  1.11001e-04  1.13110e-04  1.15632e-04  1.18452e-04  1.21410e-04  1.24339e-04  1.27117e-04  1.29693e-04  1.32091e-04  1.34392e-04  1.36696e-04  1.39092e-04  1.41638e-04  1.44357e-04  1.47248e-04  1.50289e-04  1.53443e-04  1.56661e-04  1.59879e-04  1.63030e-04  1.66059e-04  1.68930e-04  1.71648e-04  1.74257e-04  1.76835e-04  1.79487e-04  1.82319e-04  1.85421e-04  1.88858e-04  1.92655e-04  1.96798e-04  2.01235e-04  2.05881e-04  2.10627e-04  2.15361e-04  2.19985e-04  2.24433e-04  2.28687e-04  2.32783e-04  2.36803e-04  2.40857e-04  2.45070e-04  2.49553e-04  2.54388e-04  2.59617e-04  2.65241e-04  2.71220e-04  2.77482e-04  2.83935e-04  2.90476e-04  2.97000e-04  3.03415e-04  3.09651e-04  3.15668e-04  3.21467e-04  3.27094e-04  3.32635e-04  3.38210e-04  3.43957e-04  3.50005e-04  3.56463e-04  3.63393e-04  3.70804e-04  3.78647e-04  3.86823e-04  3.95191e-04  4.03590e-04  4.11856e-04  4.19839e-04  4.27422e-04  4.34530e-04  4.41134e-04  4.47253e-04  4.52945e-04  4.58299e-04  4.63421e-04  4.68410e-04  4.73349e-04  4.78281e-04  4.83199e-04  4.88040e-04  4.92679e-04  4.96941e-04  5.00612e-04  5.03458e-04  5.05248e-04  5.05782e-04  5.04912e-04  5.02558e-04  4.98728e-04  4.93521e-04  4.87122e-04  4.79798e-04  4.71873e-04  4.63714e-04  4.55699e-04  4.48202e-04  4.41566e-04  4.36097e-04  4.32064e-04  4.29711e-04  4.29249e-04  4.30918e-04  4.35035e-04  4.42067e-04  4.52737e-04  4.68235e-04  4.90425e-04  5.22212e-04  5.68023e-04  6.34469e-04  7.31186e-04  8.71875e-04  1.07550e-03  1.36754e-03  1.78116e-03  2.35804e-03  3.14851e-03  4.21058e-03  5.60758e-03  7.40388e-03  9.65876e-03  1.24184e-02  1.57066e-02  1.95152e-02  2.37954e-02  2.84520e-02  3.33412e-02  3.82743e-02  4.30273e-02  4.73566e-02  5.10183e-02  5.37913e-02  5.54988e-02  5.60269e-02  5.53370e-02  5.34703e-02  5.05433e-02  4.67359e-02  4.22725e-02  3.74000e-02  3.23653e-02  2.73952e-02  2.26801e-02  1.83646e-02  1.45439e-02  1.12651e-02  8.53357e-03  6.32218e-03  4.58072e-03  3.24582e-03  2.24922e-03  1.52422e-03  1.01009e-03  
9.99174e-06  6.09332e-06  3.61790e-06  4.21103e-06  5.68949e-06  7.73075e-06  1.22052e-05  1.89468e-05  2.80669e-05  3.94260e-05  4.99703e-05  5.70947e-05  6.27316e-05  6.98146e-05  7.98495e-05  9.44633e-05  1.12113e-04  1.24232e-04  1.21067e-04  1.02896e-04  8.05868e-05  6.42521e-05  5.62463e-05  5.39170e-05  5.40025e-05  5.45073e-05  5.50328e-05  5.60496e-05  5.76679e-05  5.92392e-05  6.00624e-05  6.00524e-05  5.95696e-05  5.88289e-05  5.77016e-05  5.61039e-05  5.44483e-05  5.35652e-05  5.40942e-05  5.59450e-05  5.83698e-05  6.05513e-05  6.21374e-05  6.33032e-05  6.44229e-05  6.57193e-05  6.71534e-05  6.85383e-05  6.97074e-05  7.06043e-05  7.12740e-05  7.18073e-05  7.22926e-05  7.27874e-05  7.33067e-05  7.38280e-05  7.43199e-05  7.47859e-05  7.52955e-05  7.59693e-05  7.69151e-05  7.81523e-05  7.95794e-05  8.10124e-05  8.22742e-05  8.32832e-05  8.40889e-05  8.48386e-05  8.57001e-05  8.67900e-05  8.81428e-05  8.97264e-05  9.14765e-05  9.33210e-05  9.51819e-05  9.69659e-05  9.85667e-05  9.98895e-05  1.00888e-04  1.01593e-04  1.02114e-04  1.02606e-04  1.03232e-04  1.04124e-04  1.05371e-04  1.07022e-04  1.09092e-04  1.11566e-04  1.14389e-04  1.17467e-04  1.20669e-04  1.23856e-04  1.26907e-04  1.29758e-04  1.32405e-04  1.34898e-04  1.37311e-04  1.39719e-04  1.42180e-04  1.44729e-04  1.47387e-04  1.50163e-04  1.53049e-04  1.56018e-04  1.59020e-04  1.61982e-04  1.64835e-04  1.67525e-04  1.70044e-04  1.72437e-04  1.74799e-04  1.77257e-04  1.79940e-04  1.82953e-04  1.86355e-04  1.90148e-04  1.94281e-04  1.98664e-04  2.03178e-04  2.07698e-04  2.12110e-04  2.16325e-04  2.20300e-04  2.24038e-04  2.27599e-04  2.31083e-04  2.34621e-04  2.38352e-04  2.42409e-04  2.46893e-04  2.51873e-04  2.57373e-04  2.63373e-04  2.69812e-04  2.76593e-04  2.83593e-04  2.90670e-04  2.97684e-04  3.04504e-04  3.11034e-04  3.17222e-04  3.23067e-04  3.28624e-04  3.33997e-04  3.39321e-04  3.44746e-04  3.50413e-04  3.56437e-04  3.62889e-04  3.69790e-04  3.77108e-04  3.84764e-04  3.92648e-04  4.00626e-04  4.08563e-04  4.16340e-04  4.23860e-04  4.31065e-04  4.37932e-04  4.44476e-04  4.50741e-04  4.56788e-04  4.62679e-04  4.68464e-04  4.74166e-04  4.79771e-04  4.85218e-04  4.90403e-04  4.95179e-04  4.99368e-04  5.02771e-04  5.05190e-04  5.06443e-04  5.06385e-04  5.04922e-04  5.02030e-04  4.97762e-04  4.92252e-04  4.85709e-04  4.78407e-04  4.70671e-04  4.62849e-04  4.55296e-04  4.48352e-04  4.42326e-04  4.37487e-04  4.34071e-04  4.32297e-04  4.32355e-04  4.34474e-04  4.38978e-04  4.46300e-04  4.57210e-04  4.72906e-04  4.95285e-04  5.27295e-04  5.73425e-04  6.40364e-04  7.37840e-04  8.79652e-04  1.08485e-03  1.37897e-03  1.79517e-03  2.37502e-03  3.16857e-03  4.23343e-03  5.63228e-03  7.42868e-03  9.68097e-03  1.24343e-02  1.57117e-02  1.95043e-02  2.37633e-02  2.83940e-02  3.32538e-02  3.81562e-02  4.28799e-02  4.71840e-02  5.08280e-02  5.35932e-02  5.53045e-02  5.58485e-02  5.51861e-02  5.33565e-02  5.04731e-02  4.67123e-02  4.22945e-02  3.74632e-02  3.24627e-02  2.75177e-02  2.28181e-02  1.85088e-02  1.46859e-02  1.13982e-02  8.65335e-03  6.42588e-03  4.66740e-03  3.31593e-03  2.30416e-03  1.56600e-03  
8.48863e-06  4.93808e-06  4.25017e-06  6.33059e-06  7.08281e-06  8.61141e-06  1.37274e-05  2.15665e-05  3.06083e-05  4.06583e-05  5.03766e-05  5.72170e-05  6.21254e-05  6.83392e-05  7.83872e-05  9.41919e-05  1.13484e-04  1.26695e-04  1.23611e-04  1.04900e-04  8.23165e-05  6.63563e-05  5.86622e-05  5.56681e-05  5.41975e-05  5.31472e-05  5.27752e-05  5.35178e-05  5.50937e-05  5.65651e-05  5.72169e-05  5.71237e-05  5.68006e-05  5.65169e-05  5.60804e-05  5.52261e-05  5.41266e-05  5.34640e-05  5.39474e-05  5.57282e-05  5.82818e-05  6.08302e-05  6.28708e-05  6.43669e-05  6.55615e-05  6.66931e-05  6.78553e-05  6.90269e-05  7.01578e-05  7.12179e-05  7.22000e-05  7.31030e-05  7.39159e-05  7.46082e-05  7.51328e-05  7.54518e-05  7.55802e-05  7.56273e-05  7.57989e-05  7.63372e-05  7.74123e-05  7.90199e-05  8.09484e-05  8.28456e-05  8.43615e-05  8.52939e-05  8.56658e-05  8.56948e-05  8.56801e-05  8.58729e-05  8.64003e-05  8.72690e-05  8.84234e-05  8.98076e-05  9.13905e-05  9.31510e-05  9.50457e-05  9.69942e-05  9.88933e-05  1.00656e-04  1.02249e-04  1.03708e-04  1.05126e-04  1.06609e-04  1.08238e-04  1.10052e-04  1.12045e-04  1.14191e-04  1.16461e-04  1.18836e-04  1.21295e-04  1.23813e-04  1.26351e-04  1.28860e-04  1.31295e-04  1.33626e-04  1.35841e-04  1.37953e-04  1.39998e-04  1.42027e-04  1.44102e-04  1.46284e-04  1.48617e-04  1.51117e-04  1.53761e-04  1.56495e-04  1.59245e-04  1.61947e-04  1.64566e-04  1.67113e-04  1.69652e-04  1.72279e-04  1.75103e-04  1.78213e-04  1.81654e-04  1.85413e-04  1.89425e-04  1.93582e-04  1.97759e-04  2.01835e-04  2.05717e-04  2.09355e-04  2.12747e-04  2.15945e-04  2.19043e-04  2.22165e-04  2.25452e-04  2.29048e-04  2.33086e-04  2.37671e-04  2.42877e-04  2.48730e-04  2.55205e-04  2.62220e-04  2.69647e-04  2.77316e-04  2.85040e-04  2.92639e-04  2.99956e-04  3.06887e-04  3.13383e-04  3.19460e-04  3.25184e-04  3.30664e-04  3.36026e-04  3.41404e-04  3.46917e-04  3.52663e-04  3.58710e-04  3.65095e-04  3.71823e-04  3.78875e-04  3.86205e-04  3.93753e-04  4.01442e-04  4.09192e-04  4.16922e-04  4.24554e-04  4.32024e-04  4.39285e-04  4.46307e-04  4.53081e-04  4.59611e-04  4.65908e-04  4.71981e-04  4.77824e-04  4.83409e-04  4.88680e-04  4.93551e-04  4.97905e-04  5.01603e-04  5.04491e-04  5.06415e-04  5.07231e-04  5.06828e-04  5.05137e-04  5.02149e-04  4.97921e-04  4.92585e-04  4.86343e-04  4.79454e-04  4.72226e-04  4.64988e-04  4.58076e-04  4.51807e-04  4.46471e-04  4.42313e-04  4.39548e-04  4.38370e-04  4.38943e-04  4.41490e-04  4.46266e-04  4.53737e-04  4.64657e-04  4.80239e-04  5.02415e-04  5.34197e-04  5.80164e-04  6.47119e-04  7.44923e-04  8.87518e-04  1.09408e-03  1.39024e-03  1.80917e-03  2.39233e-03  3.18953e-03  4.25791e-03  5.65948e-03  7.45695e-03  9.70759e-03  1.24555e-02  1.57227e-02  1.94998e-02  2.37376e-02  2.83419e-02  3.31714e-02  3.80416e-02  4.27340e-02  4.70107e-02  5.06343e-02  5.33889e-02  5.51011e-02  5.56586e-02  5.50215e-02  5.32272e-02  5.03865e-02  4.66718e-02  4.22999e-02  3.75109e-02  3.25459e-02  2.76278e-02  2.29456e-02  1.86444e-02  1.48212e-02  1.15265e-02  8.76969e-03  6.52734e-03  4.75275e-03  3.38535e-03  2.35888e-03  
6.62912e-06  4.23493e-06  5.37200e-06  8.76763e-06  8.94779e-06  1.01166e-05  1.58116e-05  2.45449e-05  3.32734e-05  4.23121e-05  5.27454e-05  6.07108e-05  6.43713e-05  6.80067e-05  7.63841e-05  9.17344e-05  1.11212e-04  1.24953e-04  1.22744e-04  1.05306e-04  8.42324e-05  6.95397e-05  6.21773e-05  5.82228e-05  5.49796e-05  5.22587e-05  5.08696e-05  5.12279e-05  5.27589e-05  5.42408e-05  5.48215e-05  5.46269e-05  5.43412e-05  5.43927e-05  5.46345e-05  5.46722e-05  5.43930e-05  5.41908e-05  5.46957e-05  5.62578e-05  5.86627e-05  6.13057e-05  6.36126e-05  6.53304e-05  6.65346e-05  6.74693e-05  6.83897e-05  6.94681e-05  7.07512e-05  7.21623e-05  7.35540e-05  7.47795e-05  7.57386e-05  7.63771e-05  7.66710e-05  7.66316e-05  7.63407e-05  7.59879e-05  7.58622e-05  7.62716e-05  7.74098e-05  7.92347e-05  8.14382e-05  8.35397e-05  8.50713e-05  8.57656e-05  8.56556e-05  8.50399e-05  8.43415e-05  8.39371e-05  8.40406e-05  8.46844e-05  8.57834e-05  8.72264e-05  8.89411e-05  9.09050e-05  9.31127e-05  9.55336e-05  9.80909e-05  1.00677e-04  1.03194e-04  1.05588e-04  1.07865e-04  1.10063e-04  1.12214e-04  1.14315e-04  1.16329e-04  1.18215e-04  1.19963e-04  1.21612e-04  1.23233e-04  1.24899e-04  1.26644e-04  1.28457e-04  1.30283e-04  1.32059e-04  1.33737e-04  1.35310e-04  1.36816e-04  1.38326e-04  1.39928e-04  1.41702e-04  1.43704e-04  1.45948e-04  1.48405e-04  1.51011e-04  1.53686e-04  1.56357e-04  1.58980e-04  1.61556e-04  1.64132e-04  1.66789e-04  1.69618e-04  1.72689e-04  1.76035e-04  1.79630e-04  1.83396e-04  1.87219e-04  1.90970e-04  1.94536e-04  1.97845e-04  2.00882e-04  2.03695e-04  2.06389e-04  2.09106e-04  2.12011e-04  2.15266e-04  2.19016e-04  2.23381e-04  2.28442e-04  2.34241e-04  2.40770e-04  2.47967e-04  2.55719e-04  2.63862e-04  2.72195e-04  2.80508e-04  2.88602e-04  2.96320e-04  3.03568e-04  3.10324e-04  3.16631e-04  3.22586e-04  3.28310e-04  3.33932e-04  3.39562e-04  3.45284e-04  3.51155e-04  3.57208e-04  3.63467e-04  3.69949e-04  3.76677e-04  3.83671e-04  3.90948e-04  3.98510e-04  4.06331e-04  4.14360e-04  4.22514e-04  4.30688e-04  4.38768e-04  4.46646e-04  4.54232e-04  4.61460e-04  4.68293e-04  4.74718e-04  4.80733e-04  4.86340e-04  4.91530e-04  4.96278e-04  5.00532e-04  5.04220e-04  5.07245e-04  5.09497e-04  5.10859e-04  5.11218e-04  5.10481e-04  5.08586e-04  5.05514e-04  5.01306e-04  4.96065e-04  4.89962e-04  4.83229e-04  4.76149e-04  4.69038e-04  4.62227e-04  4.56034e-04  4.50752e-04  4.46633e-04  4.43890e-04  4.42710e-04  4.43262e-04  4.45699e-04  4.50314e-04  4.57550e-04  4.68167e-04  4.83408e-04  5.05257e-04  5.36799e-04  5.82714e-04  6.49922e-04  7.48410e-04  8.92243e-04  1.10070e-03  1.39946e-03  1.82168e-03  2.40868e-03  3.20996e-03  4.28217e-03  5.68664e-03  7.48517e-03  9.73403e-03  1.24763e-02  1.57329e-02  1.94937e-02  2.37096e-02  2.82868e-02  3.30853e-02  3.79227e-02  4.25830e-02  4.68317e-02  5.04344e-02  5.31778e-02  5.48908e-02  5.54615e-02  5.48497e-02  5.30909e-02  5.02930e-02  4.66249e-02  4.22996e-02  3.75535e-02  3.26249e-02  2.77347e-02  2.30708e-02  1.87785e-02  1.49557e-02  1.16546e-02  8.88636e-03  6.62944e-03  4.83894e-03  3.45570e-03  
5.86640e-06  3.19530e-06  5.74520e-06  1.08319e-05  1.03357e-05  1.12152e-05  1.74369e-05  2.68098e-05  3.59188e-05  4.58627e-05  5.87668e-05  6.88016e-05  7.17025e-05  7.26840e-05  7.84293e-05  9.15635e-05  1.09179e-04  1.21880e-04  1.19983e-04  1.03974e-04  8.45142e-05  7.08056e-05  6.34499e-05  5.85985e-05  5.41208e-05  5.06278e-05  4.93629e-05  5.05341e-05  5.29657e-05  5.48752e-05  5.52172e-05  5.43798e-05  5.35632e-05  5.36139e-05  5.44492e-05  5.53605e-05  5.57383e-05  5.56189e-05  5.56628e-05  5.66171e-05  5.87254e-05  6.15603e-05  6.43429e-05  6.64305e-05  6.76247e-05  6.81813e-05  6.86022e-05  6.93564e-05  7.06666e-05  7.24557e-05  7.44527e-05  7.63601e-05  7.79648e-05  7.91506e-05  7.98608e-05  8.00816e-05  7.98758e-05  7.94339e-05  7.90837e-05  7.92104e-05  8.01039e-05  8.18058e-05  8.40475e-05  8.63284e-05  8.81036e-05  8.89956e-05  8.89310e-05  8.81473e-05  8.70774e-05  8.61767e-05  8.57715e-05  8.59902e-05  8.67890e-05  8.80389e-05  8.96211e-05  9.14830e-05  9.36357e-05  9.61077e-05  9.88898e-05  1.01909e-04  1.05042e-04  1.08160e-04  1.11169e-04  1.14013e-04  1.16660e-04  1.19067e-04  1.21172e-04  1.22915e-04  1.24277e-04  1.25309e-04  1.26125e-04  1.26862e-04  1.27631e-04  1.28476e-04  1.29375e-04  1.30263e-04  1.31075e-04  1.31792e-04  1.32452e-04  1.33147e-04  1.33997e-04  1.35117e-04  1.36580e-04  1.38408e-04  1.40562e-04  1.42956e-04  1.45483e-04  1.48043e-04  1.50565e-04  1.53029e-04  1.55463e-04  1.57936e-04  1.60531e-04  1.63321e-04  1.66345e-04  1.69590e-04  1.72993e-04  1.76454e-04  1.79859e-04  1.83113e-04  1.86165e-04  1.89022e-04  1.91763e-04  1.94520e-04  1.97464e-04  2.00775e-04  2.04618e-04  2.09125e-04  2.14383e-04  2.20427e-04  2.27242e-04  2.34758e-04  2.42857e-04  2.51375e-04  2.60109e-04  2.68840e-04  2.77349e-04  2.85452e-04  2.93018e-04  2.99988e-04  3.06380e-04  3.12274e-04  3.17796e-04  3.23086e-04  3.28276e-04  3.33467e-04  3.38727e-04  3.44090e-04  3.49579e-04  3.55214e-04  3.61034e-04  3.67102e-04  3.73498e-04  3.80311e-04  3.87609e-04  3.95426e-04  4.03741e-04  4.12474e-04  4.21493e-04  4.30625e-04  4.39687e-04  4.48505e-04  4.56937e-04  4.64883e-04  4.72289e-04  4.79143e-04  4.85456e-04  4.91254e-04  4.96556e-04  5.01367e-04  5.05665e-04  5.09398e-04  5.12487e-04  5.14829e-04  5.16308e-04  5.16801e-04  5.16200e-04  5.14422e-04  5.11430e-04  5.07247e-04  5.01966e-04  4.95756e-04  4.88855e-04  4.81566e-04  4.74226e-04  4.67194e-04  4.60814e-04  4.55400e-04  4.51215e-04  4.48478e-04  4.47385e-04  4.48037e-04  4.50625e-04  4.55404e-04  4.62807e-04  4.73594e-04  4.89016e-04  5.11089e-04  5.42947e-04  5.89338e-04  6.57273e-04  7.56844e-04  9.02226e-04  1.11280e-03  1.41431e-03  1.83990e-03  2.43076e-03  3.23612e-03  4.31216e-03  5.71949e-03  7.51901e-03  9.76594e-03  1.25022e-02  1.57479e-02  1.94921e-02  2.36855e-02  2.82349e-02  3.30016e-02  3.78053e-02  4.24327e-02  4.66526e-02  5.02336e-02  5.29653e-02  5.46784e-02  5.52620e-02  5.46751e-02  5.29516e-02  5.01965e-02  4.65751e-02  4.22966e-02  3.75938e-02  3.27020e-02  2.78400e-02  2.31950e-02  1.89120e-02  1.50902e-02  1.17831e-02  9.00363e-03  6.73236e-03  4.92605e-03  
5.68301e-06  2.82566e-06  6.65571e-06  1.28377e-05  1.10803e-05  1.21194e-05  1.98507e-05  3.05619e-05  3.94381e-05  4.80136e-05  6.08959e-05  7.22801e-05  7.54873e-05  7.45851e-05  7.71580e-05  8.72374e-05  1.02886e-04  1.15203e-04  1.14530e-04  1.00691e-04  8.33927e-05  7.12804e-05  6.46993e-05  5.96588e-05  5.42845e-05  4.98117e-05  4.79583e-05  4.89807e-05  5.15045e-05  5.35515e-05  5.40030e-05  5.33354e-05  5.29452e-05  5.38158e-05  5.57749e-05  5.77661e-05  5.87309e-05  5.84405e-05  5.77012e-05  5.77720e-05  5.94467e-05  6.25235e-05  6.60135e-05  6.88329e-05  7.04322e-05  7.09975e-05  7.12110e-05  7.18001e-05  7.31591e-05  7.52342e-05  7.76723e-05  8.00681e-05  8.21204e-05  8.36409e-05  8.44995e-05  8.46160e-05  8.40287e-05  8.29788e-05  8.19212e-05  8.14113e-05  8.19002e-05  8.35340e-05  8.60616e-05  8.89065e-05  9.13726e-05  9.28952e-05  9.32316e-05  9.25193e-05  9.11924e-05  8.98053e-05  8.88427e-05  8.85894e-05  8.90987e-05  9.02525e-05  9.18704e-05  9.38106e-05  9.60181e-05  9.85074e-05  1.01305e-04  1.04390e-04  1.07675e-04  1.11023e-04  1.14288e-04  1.17351e-04  1.20116e-04  1.22502e-04  1.24427e-04  1.25824e-04  1.26668e-04  1.27011e-04  1.26985e-04  1.26773e-04  1.26553e-04  1.26447e-04  1.26490e-04  1.26640e-04  1.26819e-04  1.26967e-04  1.27081e-04  1.27225e-04  1.27519e-04  1.28097e-04  1.29069e-04  1.30490e-04  1.32342e-04  1.34548e-04  1.36991e-04  1.39544e-04  1.42105e-04  1.44611e-04  1.47049e-04  1.49450e-04  1.51869e-04  1.54366e-04  1.56984e-04  1.59732e-04  1.62583e-04  1.65480e-04  1.68353e-04  1.71149e-04  1.73849e-04  1.76492e-04  1.79178e-04  1.82055e-04  1.85304e-04  1.89103e-04  1.93600e-04  1.98894e-04  2.05020e-04  2.11950e-04  2.19599e-04  2.27835e-04  2.36489e-04  2.45368e-04  2.54270e-04  2.62991e-04  2.71350e-04  2.79206e-04  2.86471e-04  2.93123e-04  2.99206e-04  3.04819e-04  3.10094e-04  3.15174e-04  3.20188e-04  3.25233e-04  3.30369e-04  3.35624e-04  3.41011e-04  3.46547e-04  3.52272e-04  3.58257e-04  3.64606e-04  3.71436e-04  3.78854e-04  3.86928e-04  3.95665e-04  4.04995e-04  4.14770e-04  4.24782e-04  4.34784e-04  4.44527e-04  4.53788e-04  4.62398e-04  4.70250e-04  4.77309e-04  4.83602e-04  4.89198e-04  4.94190e-04  4.98673e-04  5.02720e-04  5.06372e-04  5.09621e-04  5.12412e-04  5.14644e-04  5.16181e-04  5.16870e-04  5.16564e-04  5.15142e-04  5.12537e-04  5.08754e-04  5.03881e-04  4.98093e-04  4.91645e-04  4.84853e-04  4.78068e-04  4.71651e-04  4.65939e-04  4.61225e-04  4.57743e-04  4.55696e-04  4.55188e-04  4.56344e-04  4.59313e-04  4.64341e-04  4.71870e-04  4.82685e-04  4.98086e-04  5.20156e-04  5.52120e-04  5.98834e-04  6.67431e-04  7.68136e-04  9.15246e-04  1.12824e-03  1.43290e-03  1.86234e-03  2.45755e-03  3.26743e-03  4.34759e-03  5.75790e-03  7.55830e-03  9.80293e-03  1.25326e-02  1.57665e-02  1.94932e-02  2.36632e-02  2.81839e-02  3.29181e-02  3.76875e-02  4.22818e-02  4.64728e-02  5.00323e-02  5.27524e-02  5.44659e-02  5.50624e-02  5.45006e-02  5.28125e-02  5.01000e-02  4.65252e-02  4.22933e-02  3.76335e-02  3.27784e-02  2.79448e-02  2.33186e-02  1.90453e-02  1.52246e-02  1.19116e-02  9.12122e-03  6.83575e-03  
2.49955e-06  2.08849e-06  8.19702e-06  1.54116e-05  1.22899e-05  1.29916e-05  2.18443e-05  3.38386e-05  4.27682e-05  5.02337e-05  6.31031e-05  7.54400e-05  7.84760e-05  7.58895e-05  7.64660e-05  8.52809e-05  1.00780e-04  1.13987e-04  1.14627e-04  1.01541e-04  8.40026e-05  7.11084e-05  6.37928e-05  5.82607e-05  5.26140e-05  4.80544e-05  4.62346e-05  4.73233e-05  4.99177e-05  5.20446e-05  5.25642e-05  5.19736e-05  5.18048e-05  5.31911e-05  5.59396e-05  5.87467e-05  6.02245e-05  5.99699e-05  5.89145e-05  5.86661e-05  6.03433e-05  6.38254e-05  6.79494e-05  7.13744e-05  7.33967e-05  7.42064e-05  7.45770e-05  7.53138e-05  7.68254e-05  7.90178e-05  8.14804e-05  8.37614e-05  8.55344e-05  8.66078e-05  8.68734e-05  8.63033e-05  8.50140e-05  8.33306e-05  8.17705e-05  8.09188e-05  8.12332e-05  8.28648e-05  8.55758e-05  8.87945e-05  9.17909e-05  9.39055e-05  9.47505e-05  9.43109e-05  9.29192e-05  9.11213e-05  8.94917e-05  8.84698e-05  8.82724e-05  8.89016e-05  9.02275e-05  9.20946e-05  9.43998e-05  9.71103e-05  1.00226e-04  1.03723e-04  1.07510e-04  1.11429e-04  1.15284e-04  1.18881e-04  1.22054e-04  1.24665e-04  1.26608e-04  1.27810e-04  1.28253e-04  1.28002e-04  1.27211e-04  1.26108e-04  1.24941e-04  1.23920e-04  1.23169e-04  1.22710e-04  1.22490e-04  1.22430e-04  1.22473e-04  1.22623e-04  1.22943e-04  1.23536e-04  1.24498e-04  1.25889e-04  1.27705e-04  1.29882e-04  1.32310e-04  1.34861e-04  1.37420e-04  1.39904e-04  1.42275e-04  1.44539e-04  1.46737e-04  1.48923e-04  1.51151e-04  1.53453e-04  1.55834e-04  1.58272e-04  1.60728e-04  1.63164e-04  1.65571e-04  1.67989e-04  1.70513e-04  1.73292e-04  1.76508e-04  1.80348e-04  1.84971e-04  1.90480e-04  1.96907e-04  2.04205e-04  2.12263e-04  2.20912e-04  2.29948e-04  2.39145e-04  2.48279e-04  2.57136e-04  2.65536e-04  2.73342e-04  2.80481e-04  2.86945e-04  2.92796e-04  2.98152e-04  3.03168e-04  3.08012e-04  3.12834e-04  3.17752e-04  3.22832e-04  3.28101e-04  3.33557e-04  3.39191e-04  3.45015e-04  3.51077e-04  3.57467e-04  3.64303e-04  3.71709e-04  3.79786e-04  3.88576e-04  3.98038e-04  4.08046e-04  4.18391e-04  4.28806e-04  4.39008e-04  4.48726e-04  4.57746e-04  4.65928e-04  4.73219e-04  4.79650e-04  4.85317e-04  4.90354e-04  4.94910e-04  4.99115e-04  5.03062e-04  5.06784e-04  5.10251e-04  5.13372e-04  5.16001e-04  5.17957e-04  5.19049e-04  5.19101e-04  5.17982e-04  5.15626e-04  5.12053e-04  5.07378e-04  5.01803e-04  4.95609e-04  4.89130e-04  4.82725e-04  4.76746e-04  4.71510e-04  4.67279e-04  4.64261e-04  4.62594e-04  4.62377e-04  4.63701e-04  4.66706e-04  4.71646e-04  4.78985e-04  4.89552e-04  5.04707e-04  5.26608e-04  5.58571e-04  6.05551e-04  6.74790e-04  7.76616e-04  9.25421e-04  1.14074e-03  1.44839e-03  1.88136e-03  2.48051e-03  3.29436e-03  4.37801e-03  5.79061e-03  7.59123e-03  9.83302e-03  1.25559e-02  1.57780e-02  1.94874e-02  2.36348e-02  2.81281e-02  3.28313e-02  3.75684e-02  4.21316e-02  4.62957e-02  4.98354e-02  5.25455e-02  5.42604e-02  5.48705e-02  5.43337e-02  5.26804e-02  5.00099e-02  4.64806e-02  4.22942e-02  3.76765e-02  3.28572e-02  2.80511e-02  2.34433e-02  1.91792e-02  1.53595e-02  1.20406e-02  9.23932e-03  
6.68574e-08  1.44664e-06  8.92555e-06  1.67535e-05  1.30699e-05  1.33781e-05  2.24373e-05  3.48629e-05  4.41002e-05  5.17194e-05  6.51443e-05  7.79636e-05  8.06394e-05  7.72484e-05  7.73464e-05  8.62085e-05  1.02118e-04  1.15913e-04  1.16941e-04  1.03551e-04  8.49555e-05  7.07453e-05  6.24172e-05  5.64360e-05  5.08553e-05  4.66708e-05  4.53108e-05  4.67872e-05  4.96300e-05  5.18451e-05  5.22863e-05  5.15003e-05  5.11527e-05  5.25176e-05  5.54359e-05  5.85071e-05  6.02035e-05  6.00524e-05  5.90296e-05  5.88469e-05  6.06906e-05  6.44200e-05  6.87952e-05  7.24177e-05  7.45890e-05  7.55426e-05  7.60761e-05  7.69680e-05  7.85657e-05  8.07227e-05  8.30175e-05  8.50343e-05  8.65121e-05  8.73304e-05  8.74336e-05  8.68069e-05  8.55248e-05  8.38176e-05  8.20868e-05  8.08339e-05  8.05224e-05  8.14230e-05  8.35053e-05  8.64180e-05  8.95724e-05  9.23029e-05  9.40557e-05  9.45435e-05  9.38157e-05  9.22220e-05  9.02880e-05  8.85516e-05  8.74236e-05  8.71177e-05  8.76631e-05  8.89772e-05  9.09509e-05  9.35046e-05  9.65948e-05  1.00180e-04  1.04178e-04  1.08440e-04  1.12764e-04  1.16921e-04  1.20694e-04  1.23897e-04  1.26387e-04  1.28061e-04  1.28874e-04  1.28851e-04  1.28107e-04  1.26846e-04  1.25328e-04  1.23819e-04  1.22530e-04  1.21582e-04  1.20995e-04  1.20720e-04  1.20684e-04  1.20836e-04  1.21176e-04  1.21749e-04  1.22629e-04  1.23877e-04  1.25519e-04  1.27524e-04  1.29813e-04  1.32274e-04  1.34790e-04  1.37260e-04  1.39620e-04  1.41849e-04  1.43965e-04  1.46017e-04  1.48063e-04  1.50156e-04  1.52327e-04  1.54582e-04  1.56898e-04  1.59240e-04  1.61583e-04  1.63931e-04  1.66340e-04  1.68919e-04  1.71829e-04  1.75254e-04  1.79377e-04  1.84344e-04  1.90241e-04  1.97077e-04  2.04784e-04  2.13223e-04  2.22200e-04  2.31486e-04  2.40835e-04  2.50007e-04  2.58785e-04  2.66994e-04  2.74517e-04  2.81309e-04  2.87397e-04  2.92876e-04  2.97897e-04  3.02637e-04  3.07273e-04  3.11958e-04  3.16797e-04  3.21845e-04  3.27113e-04  3.32588e-04  3.38257e-04  3.44133e-04  3.50269e-04  3.56762e-04  3.63732e-04  3.71302e-04  3.79561e-04  3.88532e-04  3.98155e-04  4.08281e-04  4.18685e-04  4.29093e-04  4.39226e-04  4.48830e-04  4.57716e-04  4.65775e-04  4.72987e-04  4.79409e-04  4.85155e-04  4.90368e-04  4.95189e-04  4.99732e-04  5.04062e-04  5.08183e-04  5.12034e-04  5.15494e-04  5.18399e-04  5.20553e-04  5.21764e-04  5.21861e-04  5.20725e-04  5.18307e-04  5.14650e-04  5.09886e-04  5.04235e-04  4.97990e-04  4.91492e-04  4.85100e-04  4.79159e-04  4.73977e-04  4.69807e-04  4.66839e-04  4.65203e-04  4.64989e-04  4.66285e-04  4.69234e-04  4.74099e-04  4.81361e-04  4.91874e-04  5.07035e-04  5.29047e-04  5.61279e-04  6.08758e-04  6.78798e-04  7.81813e-04  9.32272e-04  1.14978e-03  1.46015e-03  1.89636e-03  2.49909e-03  3.31658e-03  4.40346e-03  5.81824e-03  7.61918e-03  9.85850e-03  1.25751e-02  1.57865e-02  1.94802e-02  2.36066e-02  2.80743e-02  3.27487e-02  3.74555e-02  4.19896e-02  4.61284e-02  4.96497e-02  5.23505e-02  5.40669e-02  5.46901e-02  5.41776e-02  5.25578e-02  4.99276e-02  4.64422e-02  4.22997e-02  3.77226e-02  3.29379e-02  2.81585e-02  2.35685e-02  1.93133e-02  1.54945e-02  1.21698e-02  


==> anc/DYB_unfolded_spectra_tot_U235_Pu239.txt <==
# --------------------------
# The bin settings, spectra values and errors of the unfolded reactor antineutrino spectra of U235, Pu239 and total are on lines 8 to 92
# The Covariance matrix of U235, Pu239 and total are on lines 96 to 170
# The additional smearing matrix of U235, Pu239 and total are on lines 174 to 248
# --------------------------


# U235 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.2998  0.0492
2.05  2.30  0.6090  0.0324
2.30  2.55  0.9347  0.0360
2.55  2.80  1.2147  0.0413
2.80  3.05  1.4498  0.0435
3.05  3.30  1.6310  0.0498
3.30  3.55  1.7372  0.0517
3.55  3.80  1.7836  0.0502
3.80  4.05  1.7985  0.0524
4.05  4.30  1.6938  0.0504
4.30  4.55  1.5838  0.0484
4.55  4.80  1.4596  0.0459
4.80  5.05  1.3811  0.0442
5.05  5.30  1.2496  0.0429
5.30  5.55  1.0940  0.0393
5.55  5.80  0.9607  0.0373
5.80  6.05  0.8438  0.0347
6.05  6.30  0.7373  0.0315
6.30  6.55  0.5794  0.0284
6.55  6.80  0.4667  0.0257
6.80  7.05  0.3729  0.0240
7.05  7.30  0.2373  0.0204
7.30  7.55  0.1846  0.0195
7.55  7.80  0.1173  0.0207
7.80  9.50  0.0218  0.0047


# Pu239 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.2939  0.0602
2.05  2.30  0.5170  0.0567
2.30  2.55  0.7782  0.0557
2.55  2.80  0.9853  0.0667
2.80  3.05  1.1308  0.0812
3.05  3.30  1.2738  0.0785
3.30  3.55  1.3572  0.0836
3.55  3.80  1.3336  0.0903
3.80  4.05  1.2921  0.0836
4.05  4.30  1.2109  0.0862
4.30  4.55  1.0489  0.0806
4.55  4.80  0.8199  0.0744
4.80  5.05  0.7074  0.0690
5.05  5.30  0.6878  0.0644
5.30  5.55  0.6775  0.0600
5.55  5.80  0.6216  0.0612
5.80  6.05  0.4954  0.0526
6.05  6.30  0.3449  0.0484
6.30  6.55  0.2231  0.0429
6.55  6.80  0.1828  0.0388
6.80  7.05  0.1494  0.0351
7.05  7.30  0.0858  0.0303
7.30  7.55  0.0613  0.0272
7.55  7.80  0.0362  0.0247
7.80  9.50  0.0120  0.0083


# Total 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.3028  0.0464
2.05  2.30  0.6054  0.0223
2.30  2.55  0.9189  0.0218
2.55  2.80  1.2011  0.0245
2.80  3.05  1.4072  0.0245
3.05  3.30  1.6098  0.0254
3.30  3.55  1.7275  0.0260
3.55  3.80  1.7359  0.0254
3.80  4.05  1.7510  0.0254
4.05  4.30  1.6662  0.0240
4.30  4.55  1.5387  0.0225
4.55  4.80  1.3363  0.0208
4.80  5.05  1.2435  0.0188
5.05  5.30  1.1513  0.0183
5.30  5.55  1.0182  0.0168
5.55  5.80  0.9066  0.0156
5.80  6.05  0.7635  0.0150
6.05  6.30  0.6383  0.0140
6.30  6.55  0.4814  0.0118
6.55  6.80  0.3975  0.0109
6.80  7.05  0.3210  0.0113
7.05  7.30  0.2043  0.0099
7.30  7.55  0.1547  0.0105
7.55  7.80  0.1042  0.0090
7.80  9.50  0.0211  0.0014


# The covariance matrix is of size 75X75 and describes the correlation between a total of 75 bins of the three unfolded energy spectra of U235, Pu239 and total. (unit: 10^{-86}(cm^2/fission/MeV)^2) 
1.64391e-03  4.81844e-04  1.30416e-04  1.87104e-04  1.98545e-04  2.08418e-04  1.77196e-04  1.39146e-04  1.10407e-04  8.81646e-05  7.01202e-05  6.93011e-05  7.13926e-05  6.26603e-05  4.43183e-05  3.07706e-05  2.18417e-05  2.13797e-05  2.52940e-05  2.03954e-05  1.07108e-05  5.60644e-06  4.62805e-06  3.93962e-06  1.72096e-07  -4.41047e-04  -2.59253e-04  2.22311e-04  3.70190e-04  2.51138e-04  1.46978e-04  9.38152e-05  7.71950e-05  7.18917e-05  6.43022e-05  5.40697e-05  5.06841e-05  5.05106e-05  4.68019e-05  3.76216e-05  2.89820e-05  2.22291e-05  2.11172e-05  2.28954e-05  1.86924e-05  1.16871e-05  7.35382e-06  5.66182e-06  4.55124e-06  2.02692e-06  2.24441e-04  2.12303e-04  2.03891e-04  2.08040e-04  1.62985e-04  1.29806e-04  9.74009e-05  5.27924e-05  3.66966e-05  1.72494e-05  -9.13344e-06  -7.29357e-06  5.80528e-06  5.29273e-06  -2.95346e-06  -5.44344e-06  -8.36807e-06  -6.35357e-06  3.89183e-06  2.57792e-06  -5.10752e-06  -5.62277e-06  -3.39835e-06  -3.89100e-06  -2.96676e-07  
4.81844e-04  8.72858e-04  5.89114e-04  4.48541e-04  3.92027e-04  3.54050e-04  3.41172e-04  3.04389e-04  2.66415e-04  2.23903e-04  1.86493e-04  1.74911e-04  1.71420e-04  1.49965e-04  1.11592e-04  8.00252e-05  5.85931e-05  5.40087e-05  5.58467e-05  4.05820e-05  1.85386e-05  5.45028e-06  2.35239e-06  4.60046e-06  -1.19202e-06  -1.73834e-04  -1.27574e-04  -9.03862e-05  2.39966e-04  4.19516e-04  4.01090e-04  3.30410e-04  2.65824e-04  2.30781e-04  2.07373e-04  1.84428e-04  1.70585e-04  1.60276e-04  1.43451e-04  1.17285e-04  9.03988e-05  6.72669e-05  5.76203e-05  5.69391e-05  4.79208e-05  3.11415e-05  1.87223e-05  1.40778e-05  1.16657e-05  3.45279e-06  2.17153e-04  3.28421e-04  3.20349e-04  3.37383e-04  2.93660e-04  2.44650e-04  2.07492e-04  1.37761e-04  1.15660e-04  7.87112e-05  2.98311e-05  2.56988e-05  4.26752e-05  3.63728e-05  1.60915e-05  5.24234e-06  -6.62612e-06  -5.68115e-06  1.06194e-05  4.32809e-06  -1.22424e-05  -1.58679e-05  -1.15575e-05  -1.06147e-05  -2.38098e-06  
1.30416e-04  5.89114e-04  1.25814e-03  9.07390e-04  6.08704e-04  5.40208e-04  5.18923e-04  5.07270e-04  4.77298e-04  4.28286e-04  3.72272e-04  3.44318e-04  3.24904e-04  2.81182e-04  2.15837e-04  1.62043e-04  1.21589e-04  1.03209e-04  9.76001e-05  7.34982e-05  3.90711e-05  1.70746e-05  1.09991e-05  1.20259e-05  -1.94712e-06  2.99511e-04  -5.35595e-05  -1.33228e-04  -6.14830e-05  2.98367e-04  5.54101e-04  5.78202e-04  5.05282e-04  4.30055e-04  3.77233e-04  3.36818e-04  3.10000e-04  2.86956e-04  2.53019e-04  2.05794e-04  1.59899e-04  1.20526e-04  9.87792e-05  9.06657e-05  7.44832e-05  5.21934e-05  3.49487e-05  2.49967e-05  1.82461e-05  4.89176e-06  2.05763e-04  3.45187e-04  4.04682e-04  4.14589e-04  3.97247e-04  3.64692e-04  3.28136e-04  2.57556e-04  2.28593e-04  1.82700e-04  1.15829e-04  9.72624e-05  1.10155e-04  9.18116e-05  6.07822e-05  4.39340e-05  1.78575e-05  1.18316e-05  2.55530e-05  1.47782e-05  -1.08021e-05  -1.82441e-05  -1.28319e-05  -1.41908e-05  -3.23919e-06  
1.87104e-04  4.48541e-04  9.07390e-04  1.54975e-03  1.15268e-03  7.57094e-04  6.56776e-04  6.43133e-04  6.40899e-04  5.99155e-04  5.34271e-04  4.89886e-04  4.53019e-04  3.92109e-04  3.13873e-04  2.48528e-04  1.94845e-04  1.62715e-04  1.47062e-04  1.08895e-04  6.41784e-05  3.13727e-05  2.08257e-05  1.90149e-05  -5.55641e-08  4.00326e-04  2.71661e-04  -3.67152e-05  -6.26773e-05  1.11639e-05  3.55422e-04  6.35957e-04  6.83704e-04  6.13759e-04  5.22286e-04  4.49646e-04  4.05473e-04  3.71859e-04  3.28184e-04  2.72051e-04  2.15807e-04  1.64130e-04  1.30792e-04  1.15763e-04  9.34689e-05  6.74319e-05  4.55096e-05  3.34233e-05  2.44179e-05  6.93884e-06  2.12599e-04  3.35019e-04  4.00394e-04  4.57835e-04  4.51637e-04  4.45560e-04  4.28273e-04  3.60996e-04  3.36099e-04  2.82765e-04  2.08654e-04  1.74016e-04  1.78792e-04  1.47726e-04  1.09182e-04  8.96992e-05  4.95660e-05  3.50256e-05  4.26850e-05  2.62323e-05  -3.74111e-06  -1.49848e-05  -1.13237e-05  -1.38677e-05  -3.00307e-06  
1.98545e-04  3.92027e-04  6.08704e-04  1.15268e-03  1.87530e-03  1.40670e-03  9.03576e-04  7.55280e-04  7.47726e-04  7.31707e-04  6.75194e-04  6.22001e-04  5.70971e-04  4.95432e-04  4.05006e-04  3.30210e-04  2.66693e-04  2.23812e-04  1.95276e-04  1.46758e-04  8.96179e-05  4.79404e-05  3.14293e-05  2.73502e-05  2.35932e-06  2.77930e-04  4.28442e-04  3.28465e-04  5.07998e-05  6.82904e-05  1.22009e-04  4.43262e-04  7.26199e-04  7.83947e-04  6.99477e-04  5.85488e-04  5.06352e-04  4.55317e-04  4.03547e-04  3.41006e-04  2.76605e-04  2.13520e-04  1.68677e-04  1.44414e-04  1.17451e-04  8.51371e-05  5.87485e-05  4.36621e-05  3.22582e-05  9.25803e-06  1.78549e-04  3.09529e-04  3.93141e-04  4.59948e-04  5.01699e-04  5.08355e-04  5.02625e-04  4.55113e-04  4.30865e-04  3.74360e-04  2.95066e-04  2.51342e-04  2.46928e-04  2.02846e-04  1.59497e-04  1.35935e-04  8.38471e-05  6.39241e-05  6.27146e-05  4.01180e-05  7.75599e-06  -8.10298e-06  -7.85372e-06  -1.04617e-05  -2.50798e-06  
2.08418e-04  3.54050e-04  5.40208e-04  7.57094e-04  1.40670e-03  2.16479e-03  1.62307e-03  1.03254e-03  8.39450e-04  8.13935e-04  7.91691e-04  7.50040e-04  6.90237e-04  5.96957e-04  4.89240e-04  3.99049e-04  3.25336e-04  2.69670e-04  2.31770e-04  1.77288e-04  1.17244e-04  6.76171e-05  4.76264e-05  3.87539e-05  3.44653e-06  1.89434e-04  3.87163e-04  5.57277e-04  4.15269e-04  1.72561e-04  2.25386e-04  2.62068e-04  5.59641e-04  8.30501e-04  8.68585e-04  7.56036e-04  6.28628e-04  5.40638e-04  4.73089e-04  4.04644e-04  3.33327e-04  2.62309e-04  2.05799e-04  1.71118e-04  1.36970e-04  1.02935e-04  7.28656e-05  5.48781e-05  3.92626e-05  1.01574e-05  1.41242e-04  2.56654e-04  3.65271e-04  4.48779e-04  5.01945e-04  5.56670e-04  5.56848e-04  5.23215e-04  5.07071e-04  4.52176e-04  3.75727e-04  3.18719e-04  3.04303e-04  2.54824e-04  2.07084e-04  1.81757e-04  1.21051e-04  9.36619e-05  8.13247e-05  5.67401e-05  2.19354e-05  1.94513e-06  4.46715e-07  -5.89304e-06  -1.55384e-06  
1.77196e-04  3.41172e-04  5.18923e-04  6.56776e-04  9.03576e-04  1.62307e-03  2.37919e-03  1.77523e-03  1.11359e-03  8.66344e-04  8.34121e-04  8.28980e-04  7.78709e-04  6.81141e-04  5.55796e-04  4.54254e-04  3.71501e-04  3.07924e-04  2.60519e-04  2.04506e-04  1.43840e-04  8.98055e-05  6.50326e-05  5.04117e-05  4.84013e-06  1.46777e-04  3.12817e-04  5.48606e-04  6.69416e-04  5.08699e-04  2.98944e-04  3.65456e-04  3.74147e-04  6.40421e-04  8.80578e-04  8.89425e-04  7.55266e-04  6.16075e-04  5.20771e-04  4.44947e-04  3.75289e-04  3.01092e-04  2.36223e-04  1.90660e-04  1.51449e-04  1.15572e-04  8.35478e-05  6.40984e-05  4.57924e-05  1.06815e-05  1.00890e-04  2.03770e-04  3.17244e-04  4.22202e-04  4.88680e-04  5.50922e-04  5.94833e-04  5.63058e-04  5.50365e-04  5.06059e-04  4.36399e-04  3.66039e-04  3.47307e-04  2.92905e-04  2.48860e-04  2.17287e-04  1.57977e-04  1.19488e-04  9.89551e-05  7.24758e-05  3.87155e-05  1.33123e-05  1.22588e-05  -5.32053e-07  -6.53386e-08  
1.39146e-04  3.04389e-04  5.07270e-04  6.43133e-04  7.55280e-04  1.03254e-03  1.77523e-03  2.51394e-03  1.85547e-03  1.12487e-03  8.54729e-04  8.32295e-04  8.23338e-04  7.36216e-04  6.13261e-04  4.99909e-04  4.17271e-04  3.45905e-04  2.92049e-04  2.31676e-04  1.73490e-04  1.11817e-04  8.30637e-05  6.30131e-05  7.25677e-06  1.28448e-04  2.56748e-04  4.71909e-04  6.92055e-04  7.80141e-04  6.11141e-04  4.04339e-04  4.65936e-04  4.47788e-04  6.71645e-04  8.76763e-04  8.62582e-04  7.21104e-04  5.77986e-04  4.81520e-04  4.08893e-04  3.39960e-04  2.68614e-04  2.13670e-04  1.67068e-04  1.30373e-04  9.47415e-05  7.45691e-05  5.37322e-05  1.19795e-05  6.49121e-05  1.49273e-04  2.67169e-04  3.75897e-04  4.63125e-04  5.38637e-04  5.76587e-04  5.97138e-04  5.75581e-04  5.38910e-04  4.75306e-04  4.11052e-04  3.77566e-04  3.30251e-04  2.80423e-04  2.53963e-04  1.87852e-04  1.53456e-04  1.16041e-04  9.13291e-05  5.77306e-05  3.06869e-05  2.27613e-05  1.01419e-05  1.82493e-06  
1.10407e-04  2.66415e-04  4.77298e-04  6.40899e-04  7.47726e-04  8.39450e-04  1.11359e-03  1.85547e-03  2.55640e-03  1.83725e-03  1.07317e-03  8.13788e-04  7.87745e-04  7.52804e-04  6.43025e-04  5.39032e-04  4.47292e-04  3.77716e-04  3.10574e-04  2.56431e-04  1.93670e-04  1.32949e-04  9.55994e-05  7.35581e-05  1.01143e-05  1.19168e-04  2.33531e-04  4.15024e-04  6.28204e-04  8.36221e-04  8.97507e-04  7.04745e-04  4.91497e-04  5.37704e-04  4.74471e-04  6.50988e-04  8.33190e-04  8.07618e-04  6.63453e-04  5.21011e-04  4.33803e-04  3.61991e-04  2.94209e-04  2.29480e-04  1.82258e-04  1.40386e-04  1.05295e-04  8.18824e-05  6.04789e-05  1.37025e-05  3.86883e-05  1.08443e-04  2.22762e-04  3.32008e-04  4.26665e-04  5.13064e-04  5.58643e-04  5.72442e-04  5.98666e-04  5.43665e-04  5.00200e-04  4.26096e-04  4.00549e-04  3.42631e-04  3.10126e-04  2.68326e-04  2.18128e-04  1.72169e-04  1.34147e-04  1.01655e-04  7.81907e-05  4.18354e-05  3.62235e-05  1.68859e-05  3.96369e-06  
8.81646e-05  2.23903e-04  4.28286e-04  5.99155e-04  7.31707e-04  8.13935e-04  8.66344e-04  1.12487e-03  1.83725e-03  2.47570e-03  1.72543e-03  9.68947e-04  7.33527e-04  6.86170e-04  6.34966e-04  5.43087e-04  4.67543e-04  3.83051e-04  3.19052e-04  2.60181e-04  2.10532e-04  1.43319e-04  1.10314e-04  7.86265e-05  1.18503e-05  1.02402e-04  2.10392e-04  3.72370e-04  5.46617e-04  7.48984e-04  9.34418e-04  9.55811e-04  7.38300e-04  5.04837e-04  5.14037e-04  4.12903e-04  5.68927e-04  7.53540e-04  7.21922e-04  5.76415e-04  4.41088e-04  3.60976e-04  2.91415e-04  2.33620e-04  1.82714e-04  1.44973e-04  1.05849e-04  8.66769e-05  6.17463e-05  1.36710e-05  1.88572e-05  7.08849e-05  1.75910e-04  2.79337e-04  3.71596e-04  4.61848e-04  5.14491e-04  5.40010e-04  5.41386e-04  5.50725e-04  4.86884e-04  4.26672e-04  3.79945e-04  3.53300e-04  3.04743e-04  2.82767e-04  2.23562e-04  1.89257e-04  1.32845e-04  1.15545e-04  8.46861e-05  5.71953e-05  4.24552e-05  2.50581e-05  5.78275e-06  
7.01202e-05  1.86493e-04  3.72272e-04  5.34271e-04  6.75194e-04  7.91691e-04  8.34121e-04  8.54729e-04  1.07317e-03  1.72543e-03  2.31355e-03  1.56464e-03  8.39297e-04  6.22467e-04  5.54043e-04  5.25003e-04  4.60391e-04  3.90664e-04  3.09431e-04  2.62368e-04  2.13316e-04  1.56912e-04  1.14920e-04  8.54007e-05  1.30817e-05  7.78251e-05  1.76986e-04  3.30533e-04  4.79151e-04  6.35879e-04  8.16521e-04  9.60515e-04  9.45886e-04  7.02152e-04  4.42822e-04  4.23042e-04  3.11731e-04  4.83582e-04  6.83848e-04  6.34199e-04  4.83104e-04  3.52584e-04  2.81107e-04  2.24414e-04  1.83813e-04  1.43144e-04  1.07352e-04  8.46577e-05  6.35084e-05  1.38985e-05  1.24179e-06  3.89511e-05  1.32395e-04  2.26321e-04  3.15351e-04  4.03155e-04  4.60586e-04  4.90274e-04  5.06504e-04  4.87904e-04  4.97595e-04  4.00881e-04  3.76745e-04  3.31398e-04  3.16499e-04  2.68378e-04  2.42166e-04  1.87234e-04  1.45407e-04  1.13226e-04  1.02436e-04  6.03391e-05  5.61259e-05  2.80053e-05  7.42321e-06  
6.93011e-05  1.74911e-04  3.44318e-04  4.89886e-04  6.22001e-04  7.50040e-04  8.28980e-04  8.32295e-04  8.13788e-04  9.68947e-04  1.56464e-03  2.10960e-03  1.38573e-03  6.86966e-04  4.70327e-04  4.21003e-04  4.37052e-04  3.76878e-04  3.08392e-04  2.47869e-04  2.12479e-04  1.49822e-04  1.18537e-04  8.41113e-05  1.22412e-05  6.92575e-05  1.63919e-04  3.13309e-04  4.53184e-04  5.82147e-04  7.15616e-04  8.51737e-04  9.53379e-04  9.09100e-04  6.31699e-04  3.43341e-04  3.02516e-04  2.11941e-04  4.08836e-04  6.04393e-04  5.41125e-04  3.95186e-04  2.67749e-04  2.09824e-04  1.74825e-04  1.45590e-04  1.02941e-04  8.44700e-05  6.18557e-05  1.31806e-05  1.81869e-06  3.40432e-05  1.18734e-04  2.00956e-04  2.85302e-04  3.65699e-04  4.12608e-04  4.53282e-04  4.62583e-04  4.59779e-04  4.26947e-04  4.16789e-04  3.43478e-04  3.24634e-04  2.89577e-04  2.70286e-04  2.18139e-04  2.00645e-04  1.31079e-04  1.21877e-04  9.50575e-05  7.16237e-05  4.87558e-05  3.66403e-05  7.20748e-06  
7.13926e-05  1.71420e-04  3.24904e-04  4.53019e-04  5.70971e-04  6.90237e-04  7.78709e-04  8.23338e-04  7.87745e-04  7.33527e-04  8.39297e-04  1.38573e-03  1.88966e-03  1.18091e-03  5.00031e-04  3.43312e-04  3.39622e-04  3.57198e-04  2.94577e-04  2.46336e-04  1.98095e-04  1.46470e-04  1.07581e-04  8.40264e-05  1.22373e-05  7.12595e-05  1.61574e-04  3.04093e-04  4.37170e-04  5.54751e-04  6.56633e-04  7.44214e-04  8.42839e-04  9.11707e-04  8.36385e-04  5.21422e-04  2.08569e-04  1.67131e-04  1.04452e-04  3.12978e-04  5.19830e-04  4.53691e-04  2.99856e-04  1.84988e-04  1.54187e-04  1.35514e-04  1.04221e-04  7.74035e-05  5.91761e-05  1.33764e-05  8.18847e-06  4.05854e-05  1.16947e-04  1.88230e-04  2.64750e-04  3.32767e-04  3.78226e-04  4.08583e-04  4.30568e-04  4.09618e-04  4.08876e-04  3.44774e-04  3.57968e-04  2.88458e-04  2.78403e-04  2.43386e-04  2.16788e-04  1.78779e-04  1.38176e-04  1.03865e-04  1.04420e-04  5.96618e-05  5.62485e-05  3.12895e-05  7.47537e-06  
6.26603e-05  1.49965e-04  2.81182e-04  3.92109e-04  4.95432e-04  5.96957e-04  6.81141e-04  7.36216e-04  7.52804e-04  6.86170e-04  6.22467e-04  6.86966e-04  1.18091e-03  1.64231e-03  9.99079e-04  3.87271e-04  2.70413e-04  2.75005e-04  2.80125e-04  2.43237e-04  1.97242e-04  1.37372e-04  1.05795e-04  7.92205e-05  1.31762e-05  6.91307e-05  1.48413e-04  2.72955e-04  3.92039e-04  4.99474e-04  5.86826e-04  6.47743e-04  7.03128e-04  7.79976e-04  8.25166e-04  7.36515e-04  4.02360e-04  8.79347e-05  5.98205e-05  4.43241e-05  2.66404e-04  4.51093e-04  3.58520e-04  1.99854e-04  1.21992e-04  1.15273e-04  1.00483e-04  7.85746e-05  5.35547e-05  1.24816e-05  8.33737e-06  3.50146e-05  9.82954e-05  1.59682e-04  2.22043e-04  2.85168e-04  3.23893e-04  3.60423e-04  3.69776e-04  3.75856e-04  3.58067e-04  3.32615e-04  2.76903e-04  3.12278e-04  2.46914e-04  2.27550e-04  2.11148e-04  1.72497e-04  1.28268e-04  1.08623e-04  9.75262e-05  6.90643e-05  5.32387e-05  3.57826e-05  8.34133e-06  
4.43183e-05  1.11592e-04  2.15837e-04  3.13873e-04  4.05006e-04  4.89240e-04  5.55796e-04  6.13261e-04  6.43025e-04  6.34966e-04  5.54043e-04  4.70327e-04  5.00031e-04  9.99079e-04  1.53365e-03  9.14662e-04  2.84758e-04  2.01361e-04  1.99633e-04  2.33318e-04  1.87863e-04  1.35019e-04  8.82867e-05  6.97538e-05  1.53721e-05  5.73302e-05  1.18956e-04  2.13871e-04  3.12736e-04  4.06235e-04  4.84602e-04  5.34204e-04  5.64072e-04  5.92985e-04  6.46702e-04  6.82629e-04  6.06582e-04  3.05615e-04  5.09835e-05  8.64992e-05  6.16155e-05  2.19068e-04  3.67753e-04  2.45676e-04  1.20113e-04  7.37729e-05  8.28635e-05  7.28038e-05  5.21511e-05  1.22500e-05  2.09327e-06  1.89401e-05  7.28530e-05  1.24046e-04  1.80943e-04  2.36120e-04  2.76224e-04  3.07340e-04  3.28054e-04  3.25368e-04  3.28129e-04  2.94966e-04  2.58915e-04  2.53039e-04  2.59548e-04  2.01021e-04  2.02727e-04  1.57244e-04  1.29777e-04  9.22664e-05  1.07029e-04  5.75878e-05  6.26032e-05  2.94918e-05  9.38596e-06  
3.07706e-05  8.00252e-05  1.62043e-04  2.48528e-04  3.30210e-04  3.99049e-04  4.54254e-04  4.99909e-04  5.39032e-04  5.43087e-04  5.25003e-04  4.21003e-04  3.43312e-04  3.87271e-04  9.14662e-04  1.38593e-03  7.37852e-04  1.91688e-04  1.41762e-04  1.59629e-04  1.82146e-04  1.31617e-04  8.43391e-05  5.65197e-05  1.53115e-05  4.90161e-05  9.44647e-05  1.66876e-04  2.48548e-04  3.29774e-04  3.99491e-04  4.49001e-04  4.74007e-04  4.83158e-04  4.85515e-04  5.22529e-04  5.57279e-04  5.24402e-04  2.77727e-04  6.72520e-05  6.34415e-05  -1.21132e-05  1.45325e-04  2.81544e-04  1.73420e-04  6.88416e-05  4.48388e-05  6.24809e-05  5.39674e-05  1.00931e-05  -1.62292e-06  5.13437e-06  5.00769e-05  9.37183e-05  1.43213e-04  1.95249e-04  2.28408e-04  2.66605e-04  2.77218e-04  2.90659e-04  2.84880e-04  2.66252e-04  2.29624e-04  2.31525e-04  2.06807e-04  2.11215e-04  1.81969e-04  1.43406e-04  1.17966e-04  9.26984e-05  8.94446e-05  6.99077e-05  4.64500e-05  3.75196e-05  9.09108e-06  
2.18417e-05  5.85931e-05  1.21589e-04  1.94845e-04  2.66693e-04  3.25336e-04  3.71501e-04  4.17271e-04  4.47292e-04  4.67543e-04  4.60391e-04  4.37052e-04  3.39622e-04  2.70413e-04  2.84758e-04  7.37852e-04  1.17938e-03  5.94104e-04  1.20011e-04  1.15605e-04  1.29537e-04  1.36696e-04  9.93129e-05  5.18891e-05  1.59163e-05  4.14113e-05  7.47883e-05  1.33656e-04  2.01925e-04  2.71434e-04  3.34215e-04  3.82577e-04  4.16352e-04  4.25423e-04  4.15989e-04  3.97871e-04  4.18683e-04  4.58650e-04  4.50102e-04  2.11955e-04  -2.29118e-05  -3.88694e-05  -8.47595e-05  1.04056e-04  2.49863e-04  1.34854e-04  3.77577e-05  3.60483e-05  4.36788e-05  1.20294e-05  -4.98422e-06  -6.37773e-06  2.89512e-05  6.16971e-05  1.05510e-04  1.48747e-04  1.83370e-04  2.16153e-04  2.40111e-04  2.41541e-04  2.62921e-04  2.29665e-04  2.14034e-04  2.05175e-04  2.02870e-04  1.69907e-04  1.91349e-04  1.54012e-04  9.07649e-05  1.06138e-04  8.68963e-05  6.72098e-05  5.70334e-05  3.24923e-05  1.01166e-05  
2.13797e-05  5.40087e-05  1.03209e-04  1.62715e-04  2.23812e-04  2.69670e-04  3.07924e-04  3.45905e-04  3.77716e-04  3.83051e-04  3.90664e-04  3.76878e-04  3.57198e-04  2.75005e-04  2.01361e-04  1.91688e-04  5.94104e-04  9.85825e-04  4.53199e-04  7.24263e-05  8.57208e-05  8.16915e-05  1.02424e-04  7.57076e-05  1.19804e-05  4.02126e-05  6.99100e-05  1.20040e-04  1.77865e-04  2.37409e-04  2.90385e-04  3.33495e-04  3.66049e-04  3.85224e-04  3.76666e-04  3.52452e-04  3.19133e-04  3.35529e-04  3.88190e-04  3.91862e-04  1.61761e-04  -7.97289e-05  -1.08664e-04  -1.26593e-04  9.87316e-05  2.34956e-04  1.00814e-04  1.06353e-05  9.07766e-06  1.48396e-05  -1.53663e-06  -2.38414e-06  2.55593e-05  4.77819e-05  8.56852e-05  1.20173e-04  1.43042e-04  1.80849e-04  1.98027e-04  2.07703e-04  2.13376e-04  2.12479e-04  1.81852e-04  1.83930e-04  1.80445e-04  1.57688e-04  1.45637e-04  1.60288e-04  1.01345e-04  6.76727e-05  1.05402e-04  5.51415e-05  5.10826e-05  3.75136e-05  9.08076e-06  
2.52940e-05  5.58467e-05  9.76001e-05  1.47062e-04  1.95276e-04  2.31770e-04  2.60519e-04  2.92049e-04  3.10574e-04  3.19052e-04  3.09431e-04  3.08392e-04  2.94577e-04  2.80125e-04  1.99633e-04  1.41762e-04  1.20011e-04  4.53199e-04  7.98845e-04  3.33781e-04  1.74006e-05  3.32313e-05  5.34680e-05  8.29152e-05  9.67792e-06  4.04386e-05  6.79454e-05  1.08677e-04  1.56126e-04  2.03793e-04  2.45094e-04  2.76899e-04  3.02201e-04  3.16218e-04  3.19511e-04  2.96942e-04  2.59067e-04  2.19239e-04  2.36933e-04  2.94925e-04  3.21146e-04  1.08098e-04  -1.45838e-04  -1.77007e-04  -1.46121e-04  9.91718e-05  1.93872e-04  3.74137e-05  -2.47643e-05  1.39069e-05  5.23969e-06  7.68648e-06  2.97653e-05  4.70928e-05  7.49945e-05  9.96404e-05  1.19181e-04  1.41863e-04  1.60741e-04  1.58040e-04  1.75745e-04  1.55916e-04  1.49727e-04  1.41165e-04  1.38184e-04  1.28998e-04  1.16700e-04  1.00532e-04  9.68810e-05  6.80277e-05  4.88070e-05  7.33762e-05  1.95028e-05  3.79889e-05  6.84985e-06  
2.03954e-05  4.05820e-05  7.34982e-05  1.08895e-04  1.46758e-04  1.77288e-04  2.04506e-04  2.31676e-04  2.56431e-04  2.60181e-04  2.62368e-04  2.47869e-04  2.46336e-04  2.43237e-04  2.33318e-04  1.59629e-04  1.15605e-04  7.24263e-05  3.33781e-04  6.57878e-04  2.51193e-04  -7.98198e-06  3.77483e-05  1.16132e-05  1.54093e-05  3.08456e-05  5.19521e-05  8.34913e-05  1.20572e-04  1.60512e-04  1.93950e-04  2.21026e-04  2.42655e-04  2.59417e-04  2.61414e-04  2.55034e-04  2.26588e-04  1.90415e-04  1.59836e-04  1.80754e-04  2.43546e-04  2.88088e-04  9.14859e-05  -1.67221e-04  -1.87888e-04  -1.36647e-04  8.45163e-05  1.57907e-04  2.80640e-05  1.14922e-06  2.50573e-06  -2.44398e-07  1.28317e-05  2.49438e-05  4.30452e-05  6.44511e-05  8.16703e-05  1.05181e-04  1.14647e-04  1.30541e-04  1.36154e-04  1.34838e-04  1.09871e-04  1.26264e-04  1.18680e-04  1.00473e-04  1.18875e-04  8.83763e-05  5.95661e-05  7.86276e-05  6.81860e-05  1.83338e-05  7.41075e-05  -1.25663e-06  8.68699e-06  
1.07108e-05  1.85386e-05  3.90711e-05  6.41784e-05  8.96179e-05  1.17244e-04  1.43840e-04  1.73490e-04  1.93670e-04  2.10532e-04  2.13316e-04  2.12479e-04  1.98095e-04  1.97242e-04  1.87863e-04  1.82146e-04  1.29537e-04  8.57208e-05  1.74006e-05  2.51193e-04  5.73990e-04  2.14605e-04  -5.89529e-05  -1.53337e-07  1.57248e-05  1.50819e-05  2.61479e-05  4.97362e-05  7.92160e-05  1.10303e-04  1.41529e-04  1.67303e-04  1.89189e-04  2.03963e-04  2.15247e-04  2.13148e-04  2.01990e-04  1.76812e-04  1.48951e-04  1.15131e-04  1.25481e-04  1.92130e-04  2.58535e-04  9.45088e-05  -1.41712e-04  -1.67270e-04  -1.09803e-04  1.15503e-04  1.93096e-04  -1.45534e-05  -4.95453e-06  -1.57009e-05  -9.02652e-06  -3.85871e-06  1.36407e-05  3.04189e-05  4.67579e-05  7.15480e-05  9.03575e-05  9.63522e-05  1.21445e-04  1.09634e-04  1.07923e-04  1.00520e-04  1.14616e-04  9.75324e-05  9.29674e-05  1.09971e-04  5.12509e-05  5.78136e-05  7.31042e-05  6.20597e-05  3.31265e-06  5.97844e-05  4.90316e-06  
5.60644e-06  5.45028e-06  1.70746e-05  3.13727e-05  4.79404e-05  6.76171e-05  8.98055e-05  1.11817e-04  1.32949e-04  1.43319e-04  1.56912e-04  1.49822e-04  1.46470e-04  1.37372e-04  1.35019e-04  1.31617e-04  1.36696e-04  8.16915e-05  3.32313e-05  -7.98198e-06  2.14605e-04  4.15236e-04  1.00734e-04  -4.86952e-05  1.40315e-05  6.11359e-06  8.27188e-06  2.29889e-05  4.07897e-05  6.13325e-05  8.37255e-05  1.03774e-04  1.20585e-04  1.34879e-04  1.40225e-04  1.43636e-04  1.33961e-04  1.29012e-04  1.20717e-04  1.02230e-04  6.80695e-05  6.91631e-05  1.26739e-04  2.03639e-04  7.58529e-05  -1.29232e-04  -1.49625e-04  -4.72530e-05  8.89117e-05  9.93112e-06  -5.96575e-06  -1.95163e-05  -1.84266e-05  -1.62255e-05  -6.12974e-06  7.30068e-06  1.94397e-05  4.21704e-05  5.14165e-05  6.87458e-05  7.93107e-05  8.55697e-05  6.36417e-05  8.63573e-05  7.36229e-05  7.65849e-05  8.24233e-05  5.86046e-05  6.93534e-05  2.76532e-05  5.60606e-05  4.11763e-05  4.35454e-05  3.86221e-06  7.61273e-06  
4.62805e-06  2.35239e-06  1.09991e-05  2.08257e-05  3.14293e-05  4.76264e-05  6.50326e-05  8.30637e-05  9.55994e-05  1.10314e-04  1.14920e-04  1.18537e-04  1.07581e-04  1.05795e-04  8.82867e-05  8.43391e-05  9.93129e-05  1.02424e-04  5.34680e-05  3.77483e-05  -5.89529e-05  1.00734e-04  3.36652e-04  8.91551e-05  -8.70149e-06  4.29481e-06  6.56126e-06  1.60480e-05  2.96665e-05  4.54151e-05  6.20023e-05  7.67676e-05  9.06427e-05  1.00527e-04  1.08568e-04  1.06022e-04  9.94688e-05  8.72116e-05  8.80047e-05  8.40914e-05  7.18901e-05  4.27033e-05  1.74006e-05  4.87059e-05  1.62025e-04  9.79381e-05  -7.15460e-05  -1.76438e-04  -2.08270e-04  4.26920e-05  -5.00545e-06  -1.68923e-05  -1.81464e-05  -1.68729e-05  -1.19939e-05  -2.50215e-06  9.91610e-06  2.29269e-05  3.32337e-05  4.31964e-05  6.34331e-05  4.96303e-05  5.39771e-05  4.87800e-05  6.80762e-05  4.52366e-05  6.19617e-05  6.18544e-05  1.09669e-05  6.94503e-05  9.62548e-06  3.17866e-05  4.93379e-05  -6.55414e-06  5.91854e-06  
3.93962e-06  4.60046e-06  1.20259e-05  1.90149e-05  2.73502e-05  3.87539e-05  5.04117e-05  6.30131e-05  7.35581e-05  7.86265e-05  8.54007e-05  8.41113e-05  8.40264e-05  7.92205e-05  6.97538e-05  5.65197e-05  5.18891e-05  7.57076e-05  8.29152e-05  1.16132e-05  -1.53337e-07  -4.86952e-05  8.91551e-05  3.35485e-04  -3.58530e-05  7.31183e-06  1.39025e-05  2.57393e-05  4.06868e-05  5.66685e-05  7.14750e-05  8.42627e-05  9.58525e-05  1.05288e-04  1.09633e-04  1.10281e-04  1.02621e-04  9.42334e-05  8.78115e-05  8.78530e-05  8.66312e-05  6.37079e-05  1.78949e-05  -1.07476e-05  5.35440e-05  2.08604e-04  8.07615e-05  -2.21138e-04  -1.59989e-04  1.32602e-05  -3.26943e-06  -1.02833e-05  -9.48145e-06  -1.06789e-05  -2.88624e-06  2.34610e-06  6.38436e-06  2.06629e-05  2.84950e-05  3.28021e-05  3.97197e-05  4.78976e-05  3.65091e-05  4.56254e-05  3.87472e-05  4.40168e-05  3.82482e-05  3.72175e-05  4.45124e-05  -6.47061e-06  6.31770e-05  5.16078e-06  -1.54259e-06  4.85965e-05  -4.43804e-07  
1.72096e-07  -1.19202e-06  -1.94712e-06  -5.55641e-08  2.35932e-06  3.44653e-06  4.84013e-06  7.25677e-06  1.01143e-05  1.18503e-05  1.30817e-05  1.22412e-05  1.22373e-05  1.31762e-05  1.53721e-05  1.53115e-05  1.59163e-05  1.19804e-05  9.67792e-06  1.54093e-05  1.57248e-05  1.40315e-05  -8.70149e-06  -3.58530e-05  2.07486e-05  2.17411e-06  1.09686e-06  6.47972e-07  1.70217e-06  3.53231e-06  5.49405e-06  7.69407e-06  9.89340e-06  1.18623e-05  1.31024e-05  1.40446e-05  1.34972e-05  1.27924e-05  1.18600e-05  1.12099e-05  1.00440e-05  1.16975e-05  1.25257e-05  8.93912e-06  -2.14032e-06  -1.32214e-05  7.65271e-06  3.72017e-05  1.89269e-05  -2.83471e-06  -4.23301e-07  -3.31705e-06  -3.92400e-06  -4.39676e-06  -3.67025e-06  -2.34420e-06  -8.24723e-07  2.05045e-06  3.62419e-06  5.91085e-06  8.51925e-06  8.76029e-06  7.17628e-06  9.21719e-06  9.57374e-06  8.56725e-06  1.04844e-05  8.83665e-06  6.07080e-06  7.77125e-06  3.12421e-06  1.06067e-05  2.86785e-07  4.20587e-06  1.42940e-06  
-4.41047e-04  -1.73834e-04  2.99511e-04  4.00326e-04  2.77930e-04  1.89434e-04  1.46777e-04  1.28448e-04  1.19168e-04  1.02402e-04  7.78251e-05  6.92575e-05  7.12595e-05  6.91307e-05  5.73302e-05  4.90161e-05  4.14113e-05  4.02126e-05  4.04386e-05  3.08456e-05  1.50819e-05  6.11359e-06  4.29481e-06  7.31183e-06  2.17411e-06  2.58774e-03  1.28839e-03  3.29452e-04  2.05525e-04  4.23010e-04  6.16020e-04  6.78550e-04  6.55768e-04  6.03704e-04  5.44411e-04  4.84988e-04  4.39605e-04  4.01742e-04  3.58521e-04  3.02928e-04  2.44504e-04  1.90530e-04  1.52274e-04  1.28590e-04  1.09178e-04  8.75377e-05  6.58030e-05  4.43006e-05  2.58187e-05  9.52500e-06  2.26590e-04  2.15246e-04  2.10907e-04  2.14495e-04  1.83735e-04  1.55491e-04  1.27706e-04  8.68636e-05  7.26394e-05  5.05699e-05  2.32735e-05  2.18841e-05  3.21194e-05  2.78603e-05  1.81450e-05  1.26416e-05  6.94564e-06  6.32673e-06  1.38626e-05  9.12808e-06  1.43643e-06  -2.01503e-06  -4.03229e-07  -3.78806e-06  1.23553e-06  
-2.59253e-04  -1.27574e-04  -5.35595e-05  2.71661e-04  4.28442e-04  3.87163e-04  3.12817e-04  2.56748e-04  2.33531e-04  2.10392e-04  1.76986e-04  1.63919e-04  1.61574e-04  1.48413e-04  1.18956e-04  9.44647e-05  7.47883e-05  6.99100e-05  6.79454e-05  5.19521e-05  2.61479e-05  8.27188e-06  6.56126e-06  1.39025e-05  1.09686e-06  1.28839e-03  1.82654e-03  1.69922e-03  1.18136e-03  8.96198e-04  9.11429e-04  1.03177e-03  1.09400e-03  1.06922e-03  9.80585e-04  8.71842e-04  7.81046e-04  7.06712e-04  6.27382e-04  5.31427e-04  4.33060e-04  3.43223e-04  2.76626e-04  2.29778e-04  1.89233e-04  1.50779e-04  1.12352e-04  7.46890e-05  4.34797e-05  1.51593e-05  2.16228e-04  2.94035e-04  3.02648e-04  3.13983e-04  2.87300e-04  2.54259e-04  2.25935e-04  1.71648e-04  1.54605e-04  1.18926e-04  7.55303e-05  6.78113e-05  7.83985e-05  6.67892e-05  4.81035e-05  3.47663e-05  2.04992e-05  1.73848e-05  2.63172e-05  1.58670e-05  2.41760e-06  -6.29943e-06  -2.67534e-06  -6.96596e-06  4.71690e-08  
2.22311e-04  -9.03862e-05  -1.33228e-04  -3.67152e-05  3.28465e-04  5.57277e-04  5.48606e-04  4.71909e-04  4.15024e-04  3.72370e-04  3.30533e-04  3.13309e-04  3.04093e-04  2.72955e-04  2.13871e-04  1.66876e-04  1.33656e-04  1.20040e-04  1.08677e-04  8.34913e-05  4.97362e-05  2.29889e-05  1.60480e-05  2.57393e-05  6.47972e-07  3.29452e-04  1.69922e-03  2.98244e-03  2.82934e-03  2.07951e-03  1.61051e-03  1.53999e-03  1.63593e-03  1.67893e-03  1.59961e-03  1.43964e-03  1.27954e-03  1.14324e-03  1.01201e-03  8.63193e-04  7.09671e-04  5.65252e-04  4.54018e-04  3.74503e-04  3.08173e-04  2.41367e-04  1.76625e-04  1.20704e-04  7.45483e-05  2.27971e-05  1.92326e-04  3.17978e-04  3.81430e-04  3.99000e-04  3.91386e-04  3.73585e-04  3.48602e-04  2.95519e-04  2.76107e-04  2.29405e-04  1.71199e-04  1.51190e-04  1.56500e-04  1.31822e-04  1.03819e-04  8.20379e-05  5.46093e-05  4.48065e-05  4.87815e-05  3.11795e-05  1.16178e-05  -4.41575e-06  7.04220e-08  -7.32848e-06  -2.96696e-07  
3.70190e-04  2.39966e-04  -6.14830e-05  -6.26773e-05  5.07998e-05  4.15269e-04  6.69416e-04  6.92055e-04  6.28204e-04  5.46617e-04  4.79151e-04  4.53184e-04  4.37170e-04  3.92039e-04  3.12736e-04  2.48548e-04  2.01925e-04  1.77865e-04  1.56126e-04  1.20572e-04  7.92160e-05  4.07897e-05  2.96665e-05  4.06868e-05  1.70217e-06  2.05525e-04  1.18136e-03  2.82934e-03  4.10426e-03  3.87783e-03  2.97905e-03  2.33590e-03  2.13279e-03  2.14068e-03  2.10211e-03  1.94969e-03  1.75202e-03  1.56041e-03  1.37482e-03  1.17447e-03  9.71755e-04  7.80440e-04  6.27929e-04  5.13722e-04  4.18624e-04  3.29147e-04  2.40776e-04  1.64791e-04  1.02283e-04  3.12638e-05  1.81108e-04  3.05924e-04  3.90950e-04  4.49388e-04  4.60445e-04  4.64890e-04  4.55470e-04  4.09430e-04  3.95256e-04  3.39877e-04  2.74955e-04  2.42112e-04  2.38431e-04  2.00155e-04  1.65334e-04  1.37406e-04  9.67755e-05  7.92627e-05  7.46356e-05  4.88755e-05  2.69268e-05  2.77769e-06  6.46049e-06  -4.33904e-06  3.74519e-07  
2.51138e-04  4.19516e-04  2.98367e-04  1.11639e-05  6.82904e-05  1.72561e-04  5.08699e-04  7.80141e-04  8.36221e-04  7.48984e-04  6.35879e-04  5.82147e-04  5.54751e-04  4.99474e-04  4.06235e-04  3.29774e-04  2.71434e-04  2.37409e-04  2.03793e-04  1.60512e-04  1.10303e-04  6.13325e-05  4.54151e-05  5.66685e-05  3.53231e-06  4.23010e-04  8.96198e-04  2.07951e-03  3.87783e-03  5.18630e-03  4.87908e-03  3.78703e-03  2.91201e-03  2.52711e-03  2.40401e-03  2.29096e-03  2.12116e-03  1.91371e-03  1.68540e-03  1.43616e-03  1.19012e-03  9.60936e-04  7.75135e-04  6.30252e-04  5.11327e-04  4.03712e-04  2.96912e-04  2.02761e-04  1.25767e-04  3.88389e-05  1.52774e-04  2.73693e-04  3.76069e-04  4.55040e-04  5.09182e-04  5.31915e-04  5.35045e-04  5.07805e-04  4.97799e-04  4.38541e-04  3.70870e-04  3.29742e-04  3.15803e-04  2.64872e-04  2.25857e-04  1.92279e-04  1.40468e-04  1.17238e-04  1.01452e-04  6.80391e-05  4.56731e-05  1.35958e-05  1.49563e-05  1.18619e-06  1.59625e-06  
1.46978e-04  4.01090e-04  5.54101e-04  3.55422e-04  1.22009e-04  2.25386e-04  2.98944e-04  6.11141e-04  8.97507e-04  9.34418e-04  8.16521e-04  7.15616e-04  6.56633e-04  5.86826e-04  4.84602e-04  3.99491e-04  3.34215e-04  2.90385e-04  2.45094e-04  1.93950e-04  1.41529e-04  8.37255e-05  6.20023e-05  7.14750e-05  5.49405e-06  6.16020e-04  9.11429e-04  1.61051e-03  2.97905e-03  4.87908e-03  6.14510e-03  5.66892e-03  4.33923e-03  3.23102e-03  2.66424e-03  2.44690e-03  2.32791e-03  2.16734e-03  1.93328e-03  1.64635e-03  1.35811e-03  1.09453e-03  8.81584e-04  7.15863e-04  5.81774e-04  4.61662e-04  3.39836e-04  2.33955e-04  1.46778e-04  4.38533e-05  1.24425e-04  2.28575e-04  3.46805e-04  4.41145e-04  5.19736e-04  5.78724e-04  5.90625e-04  5.79880e-04  5.77653e-04  5.17720e-04  4.52988e-04  4.03428e-04  3.79202e-04  3.20911e-04  2.78928e-04  2.41618e-04  1.81847e-04  1.52830e-04  1.25528e-04  8.66711e-05  6.50663e-05  2.60590e-05  2.51459e-05  7.54281e-06  3.28599e-06  
9.38152e-05  3.30410e-04  5.78202e-04  6.35957e-04  4.43262e-04  2.62068e-04  3.65456e-04  4.04339e-04  7.04745e-04  9.55811e-04  9.60515e-04  8.51737e-04  7.44214e-04  6.47743e-04  5.34204e-04  4.49001e-04  3.82577e-04  3.33495e-04  2.76899e-04  2.21026e-04  1.67303e-04  1.03774e-04  7.67676e-05  8.42627e-05  7.69407e-06  6.78550e-04  1.03177e-03  1.53999e-03  2.33590e-03  3.78703e-03  5.66892e-03  6.78974e-03  6.10613e-03  4.56053e-03  3.25571e-03  2.58047e-03  2.36099e-03  2.26195e-03  2.08464e-03  1.79621e-03  1.47758e-03  1.18298e-03  9.49486e-04  7.69860e-04  6.28942e-04  5.02486e-04  3.71537e-04  2.57120e-04  1.62222e-04  4.70590e-05  9.66388e-05  1.88141e-04  3.10937e-04  4.16314e-04  5.12414e-04  5.84468e-04  6.22244e-04  6.20561e-04  6.23042e-04  5.67776e-04  5.09343e-04  4.53001e-04  4.23241e-04  3.59162e-04  3.19971e-04  2.76871e-04  2.16629e-04  1.81027e-04  1.45356e-04  1.01976e-04  8.35015e-05  3.78716e-05  3.60728e-05  1.36961e-05  5.17937e-06  
7.71950e-05  2.65824e-04  5.05282e-04  6.83704e-04  7.26199e-04  5.59641e-04  3.74147e-04  4.65936e-04  4.91497e-04  7.38300e-04  9.45886e-04  9.53379e-04  8.42839e-04  7.03128e-04  5.64072e-04  4.74007e-04  4.16352e-04  3.66049e-04  3.02201e-04  2.42655e-04  1.89189e-04  1.20585e-04  9.06427e-05  9.58525e-05  9.89340e-06  6.55768e-04  1.09400e-03  1.63593e-03  2.13279e-03  2.91201e-03  4.33923e-03  6.10613e-03  7.05089e-03  6.19035e-03  4.47842e-03  3.07353e-03  2.39306e-03  2.19780e-03  2.09102e-03  1.86467e-03  1.55163e-03  1.23987e-03  9.88305e-04  7.98568e-04  6.55164e-04  5.28482e-04  3.92796e-04  2.73021e-04  1.72261e-04  4.89132e-05  7.09415e-05  1.48294e-04  2.73223e-04  3.78200e-04  4.87435e-04  5.70146e-04  6.07317e-04  6.39019e-04  6.38851e-04  5.88431e-04  5.37699e-04  4.86133e-04  4.47403e-04  3.85455e-04  3.45810e-04  3.03533e-04  2.40815e-04  2.07822e-04  1.60114e-04  1.16513e-04  1.00131e-04  5.16355e-05  4.54754e-05  2.21060e-05  6.97444e-06  
7.18917e-05  2.30781e-04  4.30055e-04  6.13759e-04  7.83947e-04  8.30501e-04  6.40421e-04  4.47788e-04  5.37704e-04  5.04837e-04  7.02152e-04  9.09100e-04  9.11707e-04  7.79976e-04  5.92985e-04  4.83158e-04  4.25423e-04  3.85224e-04  3.16218e-04  2.59417e-04  2.03963e-04  1.34879e-04  1.00527e-04  1.05288e-04  1.18623e-05  6.03704e-04  1.06922e-03  1.67893e-03  2.14068e-03  2.52711e-03  3.23102e-03  4.56053e-03  6.19035e-03  6.99040e-03  5.99548e-03  4.19926e-03  2.77880e-03  2.11730e-03  1.93178e-03  1.78805e-03  1.55140e-03  1.25774e-03  9.98606e-04  7.96200e-04  6.55054e-04  5.33002e-04  4.00495e-04  2.77931e-04  1.75926e-04  4.91249e-05  4.97468e-05  1.14621e-04  2.34627e-04  3.35824e-04  4.48024e-04  5.34362e-04  5.76393e-04  6.10148e-04  6.37285e-04  5.77704e-04  5.43175e-04  4.90584e-04  4.56883e-04  3.87979e-04  3.62054e-04  3.10325e-04  2.58793e-04  2.21452e-04  1.71729e-04  1.23423e-04  1.15432e-04  6.07427e-05  5.52775e-05  2.83481e-05  8.53010e-06  
6.43022e-05  2.07373e-04  3.77233e-04  5.22286e-04  6.99477e-04  8.68585e-04  8.80578e-04  6.71645e-04  4.74471e-04  5.14037e-04  4.42822e-04  6.31699e-04  8.36385e-04  8.25166e-04  6.46702e-04  4.85515e-04  4.15989e-04  3.76666e-04  3.19511e-04  2.61414e-04  2.15247e-04  1.40225e-04  1.08568e-04  1.09633e-04  1.31024e-05  5.44411e-04  9.80585e-04  1.59961e-03  2.10211e-03  2.40401e-03  2.66424e-03  3.25571e-03  4.47842e-03  5.99548e-03  6.67020e-03  5.59240e-03  3.76585e-03  2.36283e-03  1.73150e-03  1.54161e-03  1.41576e-03  1.21610e-03  9.76200e-04  7.68494e-04  6.22971e-04  5.15719e-04  3.90018e-04  2.73156e-04  1.72047e-04  4.67610e-05  3.29789e-05  8.32395e-05  1.92713e-04  2.84120e-04  3.92853e-04  4.75727e-04  5.18376e-04  5.62691e-04  5.80224e-04  5.54581e-04  5.11779e-04  4.75165e-04  4.32527e-04  3.79688e-04  3.49385e-04  3.09221e-04  2.55043e-04  2.28497e-04  1.68931e-04  1.27945e-04  1.20246e-04  6.99283e-05  5.86513e-05  3.48457e-05  9.56445e-06  
5.40697e-05  1.84428e-04  3.36818e-04  4.49646e-04  5.85488e-04  7.56036e-04  8.89425e-04  8.76763e-04  6.50988e-04  4.12903e-04  4.23042e-04  3.43341e-04  5.21422e-04  7.36515e-04  6.82629e-04  5.22529e-04  3.97871e-04  3.52452e-04  2.96942e-04  2.55034e-04  2.13148e-04  1.43636e-04  1.06022e-04  1.10281e-04  1.40446e-05  4.84988e-04  8.71842e-04  1.43964e-03  1.94969e-03  2.29096e-03  2.44690e-03  2.58047e-03  3.07353e-03  4.19926e-03  5.59240e-03  6.15915e-03  5.03019e-03  3.20492e-03  1.85677e-03  1.26978e-03  1.14659e-03  1.07806e-03  9.30193e-04  7.32864e-04  5.83821e-04  4.80472e-04  3.69575e-04  2.59817e-04  1.66242e-04  4.34404e-05  1.94976e-05  5.74785e-05  1.52926e-04  2.30140e-04  3.32912e-04  4.06741e-04  4.46562e-04  4.93253e-04  5.22801e-04  4.82053e-04  4.80006e-04  4.31789e-04  4.05474e-04  3.44610e-04  3.34467e-04  2.83699e-04  2.49444e-04  2.17607e-04  1.68435e-04  1.19226e-04  1.26313e-04  6.94210e-05  6.31609e-05  3.66254e-05  1.02159e-05  
5.06841e-05  1.70585e-04  3.10000e-04  4.05473e-04  5.06352e-04  6.28628e-04  7.55266e-04  8.62582e-04  8.33190e-04  5.68927e-04  3.11731e-04  3.02516e-04  2.08569e-04  4.02360e-04  6.06582e-04  5.57279e-04  4.18683e-04  3.19133e-04  2.59067e-04  2.26588e-04  2.01990e-04  1.33961e-04  9.94688e-05  1.02621e-04  1.34972e-05  4.39605e-04  7.81046e-04  1.27954e-03  1.75202e-03  2.12116e-03  2.32791e-03  2.36099e-03  2.39306e-03  2.77880e-03  3.76585e-03  5.03019e-03  5.50593e-03  4.34652e-03  2.57891e-03  1.33406e-03  8.69159e-04  8.37978e-04  8.26384e-04  7.02402e-04  5.52764e-04  4.43427e-04  3.38541e-04  2.43875e-04  1.57043e-04  3.93884e-05  1.80582e-05  4.93963e-05  1.31841e-04  1.93685e-04  2.87828e-04  3.49702e-04  3.78374e-04  4.28456e-04  4.55530e-04  4.23532e-04  4.01604e-04  4.05834e-04  3.53404e-04  3.14189e-04  2.92636e-04  2.61475e-04  2.17286e-04  2.08560e-04  1.50499e-04  1.13358e-04  1.15348e-04  7.03153e-05  5.49876e-05  3.92051e-05  9.60566e-06  
5.05106e-05  1.60276e-04  2.86956e-04  3.71859e-04  4.55317e-04  5.40638e-04  6.16075e-04  7.21104e-04  8.07618e-04  7.53540e-04  4.83582e-04  2.11941e-04  1.67131e-04  8.79347e-05  3.05615e-04  5.24402e-04  4.58650e-04  3.35529e-04  2.19239e-04  1.90415e-04  1.76812e-04  1.29012e-04  8.72116e-05  9.42334e-05  1.27924e-05  4.01742e-04  7.06712e-04  1.14324e-03  1.56041e-03  1.91371e-03  2.16734e-03  2.26195e-03  2.19780e-03  2.11730e-03  2.36283e-03  3.20492e-03  4.34652e-03  4.75499e-03  3.64528e-03  2.00896e-03  9.22767e-04  5.77880e-04  6.30433e-04  6.34709e-04  5.37604e-04  4.11494e-04  3.03612e-04  2.17308e-04  1.46526e-04  3.61969e-05  2.15144e-05  5.08732e-05  1.22819e-04  1.73090e-04  2.56847e-04  3.06500e-04  3.31250e-04  3.71833e-04  4.04956e-04  3.62702e-04  3.61586e-04  3.40518e-04  3.31541e-04  2.72252e-04  2.63599e-04  2.26384e-04  2.01700e-04  1.79794e-04  1.45112e-04  9.37926e-05  1.12985e-04  5.78681e-05  5.51472e-05  3.34568e-05  8.97494e-06  
4.68019e-05  1.43451e-04  2.53019e-04  3.28184e-04  4.03547e-04  4.73089e-04  5.20771e-04  5.77986e-04  6.63453e-04  7.21922e-04  6.83848e-04  4.08836e-04  1.04452e-04  5.98205e-05  5.09835e-05  2.77727e-04  4.50102e-04  3.88190e-04  2.36933e-04  1.59836e-04  1.48951e-04  1.20717e-04  8.80047e-05  8.78115e-05  1.18600e-05  3.58521e-04  6.27382e-04  1.01201e-03  1.37482e-03  1.68540e-03  1.93328e-03  2.08464e-03  2.09102e-03  1.93178e-03  1.73150e-03  1.85677e-03  2.57891e-03  3.64528e-03  4.07446e-03  3.09188e-03  1.58956e-03  6.19862e-04  3.88873e-04  4.72926e-04  4.96421e-04  3.99330e-04  2.72864e-04  1.85519e-04  1.27987e-04  3.33577e-05  2.18564e-05  4.73463e-05  1.08958e-04  1.52598e-04  2.23282e-04  2.68558e-04  2.89912e-04  3.30048e-04  3.53754e-04  3.28943e-04  3.18623e-04  3.19937e-04  2.70302e-04  2.74178e-04  2.32569e-04  2.06103e-04  1.92687e-04  1.64438e-04  1.34391e-04  9.03476e-05  1.04807e-04  5.83920e-05  5.21885e-05  3.36613e-05  8.59771e-06  
3.76216e-05  1.17285e-04  2.05794e-04  2.72051e-04  3.41006e-04  4.04644e-04  4.44947e-04  4.81520e-04  5.21011e-04  5.76415e-04  6.34199e-04  6.04393e-04  3.12978e-04  4.43241e-05  8.64992e-05  6.72520e-05  2.11955e-04  3.91862e-04  2.94925e-04  1.80754e-04  1.15131e-04  1.02230e-04  8.40914e-05  8.78530e-05  1.12099e-05  3.02928e-04  5.31427e-04  8.63193e-04  1.17447e-03  1.43616e-03  1.64635e-03  1.79621e-03  1.86467e-03  1.78805e-03  1.54161e-03  1.26978e-03  1.33406e-03  2.00896e-03  3.09188e-03  3.59960e-03  2.68379e-03  1.24356e-03  3.92378e-04  2.27711e-04  3.57998e-04  3.73991e-04  2.65475e-04  1.51619e-04  9.90428e-05  3.18190e-05  1.65225e-05  3.55184e-05  8.92673e-05  1.27720e-04  1.90436e-04  2.31879e-04  2.56372e-04  2.91154e-04  3.18240e-04  2.95026e-04  2.95607e-04  2.89921e-04  2.51388e-04  2.38290e-04  2.33433e-04  1.85879e-04  1.87636e-04  1.50537e-04  1.32742e-04  7.93401e-05  1.09033e-04  5.01745e-05  5.86281e-05  2.95004e-05  8.51297e-06  
2.89820e-05  9.03988e-05  1.59899e-04  2.15807e-04  2.76605e-04  3.33327e-04  3.75289e-04  4.08893e-04  4.33803e-04  4.41088e-04  4.83104e-04  5.41125e-04  5.19830e-04  2.66404e-04  6.16155e-05  6.34415e-05  -2.29118e-05  1.61761e-04  3.21146e-04  2.43546e-04  1.25481e-04  6.80695e-05  7.18901e-05  8.66312e-05  1.00440e-05  2.44504e-04  4.33060e-04  7.09671e-04  9.71755e-04  1.19012e-03  1.35811e-03  1.47758e-03  1.55163e-03  1.55140e-03  1.41576e-03  1.14659e-03  8.69159e-04  9.22767e-04  1.58956e-03  2.68379e-03  3.17622e-03  2.26545e-03  9.24458e-04  1.78155e-04  1.19088e-04  2.71253e-04  2.64523e-04  1.46472e-04  7.23806e-05  2.77210e-05  9.88843e-06  2.09983e-05  6.57067e-05  9.85196e-05  1.52394e-04  1.91605e-04  2.13791e-04  2.51255e-04  2.71329e-04  2.62733e-04  2.60432e-04  2.59509e-04  2.24019e-04  2.17915e-04  1.98547e-04  1.84876e-04  1.70988e-04  1.38405e-04  1.22740e-04  7.74407e-05  9.80617e-05  5.62657e-05  5.00572e-05  3.43013e-05  7.76986e-06  
2.22291e-05  6.72669e-05  1.20526e-04  1.64130e-04  2.13520e-04  2.62309e-04  3.01092e-04  3.39960e-04  3.61991e-04  3.60976e-04  3.52584e-04  3.95186e-04  4.53691e-04  4.51093e-04  2.19068e-04  -1.21132e-05  -3.88694e-05  -7.97289e-05  1.08098e-04  2.88088e-04  1.92130e-04  6.91631e-05  4.27033e-05  6.37079e-05  1.16975e-05  1.90530e-04  3.43223e-04  5.65252e-04  7.80440e-04  9.60936e-04  1.09453e-03  1.18298e-03  1.23987e-03  1.25774e-03  1.21610e-03  1.07806e-03  8.37978e-04  5.77880e-04  6.19862e-04  1.24356e-03  2.26545e-03  2.71009e-03  1.85358e-03  6.20812e-04  2.87220e-05  5.22342e-05  1.99250e-04  1.74875e-04  8.31921e-05  2.01729e-05  3.54409e-06  7.58453e-06  4.19844e-05  6.50577e-05  1.11094e-04  1.42445e-04  1.63821e-04  1.96891e-04  2.23108e-04  2.10277e-04  2.24542e-04  2.15441e-04  1.96412e-04  1.83124e-04  1.80734e-04  1.50259e-04  1.59841e-04  1.34168e-04  9.72222e-05  8.09090e-05  8.77805e-05  5.40214e-05  5.01139e-05  3.18636e-05  7.40927e-06  
2.11172e-05  5.76203e-05  9.87792e-05  1.30792e-04  1.68677e-04  2.05799e-04  2.36223e-04  2.68614e-04  2.94209e-04  2.91415e-04  2.81107e-04  2.67749e-04  2.99856e-04  3.58520e-04  3.67753e-04  1.45325e-04  -8.47595e-05  -1.08664e-04  -1.45838e-04  9.14859e-05  2.58535e-04  1.26739e-04  1.74006e-05  1.78949e-05  1.25257e-05  1.52274e-04  2.76626e-04  4.54018e-04  6.27929e-04  7.75135e-04  8.81584e-04  9.49486e-04  9.88305e-04  9.98606e-04  9.76200e-04  9.30193e-04  8.26384e-04  6.30433e-04  3.88873e-04  3.92378e-04  9.24458e-04  1.85358e-03  2.26854e-03  1.45520e-03  3.70918e-04  -8.22100e-05  6.56609e-06  1.69362e-04  1.44133e-04  9.61672e-06  3.75376e-06  6.82155e-06  3.30026e-05  4.65274e-05  8.48839e-05  1.07064e-04  1.18305e-04  1.51182e-04  1.71578e-04  1.62774e-04  1.67431e-04  1.78596e-04  1.54906e-04  1.46196e-04  1.44735e-04  1.25714e-04  1.13332e-04  1.22671e-04  8.59414e-05  5.31359e-05  8.43552e-05  4.22170e-05  3.90664e-05  3.15998e-05  5.69630e-06  
2.28954e-05  5.69391e-05  9.06657e-05  1.15763e-04  1.44414e-04  1.71118e-04  1.90660e-04  2.13670e-04  2.29480e-04  2.33620e-04  2.24414e-04  2.09824e-04  1.84988e-04  1.99854e-04  2.45676e-04  2.81544e-04  1.04056e-04  -1.26593e-04  -1.77007e-04  -1.67221e-04  9.45088e-05  2.03639e-04  4.87059e-05  -1.07476e-05  8.93912e-06  1.28590e-04  2.29778e-04  3.74503e-04  5.13722e-04  6.30252e-04  7.15863e-04  7.69860e-04  7.98568e-04  7.96200e-04  7.68494e-04  7.32864e-04  7.02402e-04  6.34709e-04  4.72926e-04  2.27711e-04  1.78155e-04  6.20812e-04  1.45520e-03  1.83005e-03  1.10053e-03  1.65680e-04  -1.44745e-04  2.96904e-05  1.53071e-04  1.04639e-05  8.43821e-06  1.41463e-05  3.49936e-05  4.41232e-05  7.34237e-05  8.66828e-05  9.30486e-05  1.13288e-04  1.31985e-04  1.14851e-04  1.23454e-04  1.25335e-04  1.17695e-04  1.02019e-04  1.00555e-04  9.24116e-05  7.85437e-05  7.64762e-05  6.77720e-05  4.51457e-05  4.01827e-05  4.56464e-05  1.41318e-05  2.76017e-05  3.48482e-06  
1.86924e-05  4.79208e-05  7.44832e-05  9.34689e-05  1.17451e-04  1.36970e-04  1.51449e-04  1.67068e-04  1.82258e-04  1.82714e-04  1.83813e-04  1.74825e-04  1.54187e-04  1.21992e-04  1.20113e-04  1.73420e-04  2.49863e-04  9.87316e-05  -1.46121e-04  -1.87888e-04  -1.41712e-04  7.58529e-05  1.62025e-04  5.35440e-05  -2.14032e-06  1.09178e-04  1.89233e-04  3.08173e-04  4.18624e-04  5.11327e-04  5.81774e-04  6.28942e-04  6.55164e-04  6.55054e-04  6.22971e-04  5.83821e-04  5.52764e-04  5.37604e-04  4.96421e-04  3.57998e-04  1.19088e-04  2.87220e-05  3.70918e-04  1.10053e-03  1.45609e-03  8.39961e-04  6.50786e-05  -1.47103e-04  -3.20043e-05  3.11686e-05  8.31010e-06  1.27305e-05  2.79456e-05  3.44885e-05  5.57820e-05  6.58091e-05  6.99596e-05  8.66900e-05  9.78810e-05  9.06104e-05  9.04378e-05  1.00718e-04  8.47882e-05  8.24466e-05  7.80922e-05  6.58196e-05  6.84855e-05  6.07873e-05  3.97917e-05  4.43880e-05  4.25452e-05  9.43564e-06  4.14374e-05  9.01841e-07  4.23247e-06  
1.16871e-05  3.11415e-05  5.21934e-05  6.74319e-05  8.51371e-05  1.02935e-04  1.15572e-04  1.30373e-04  1.40386e-04  1.44973e-04  1.43144e-04  1.45590e-04  1.35514e-04  1.15273e-04  7.37729e-05  6.88416e-05  1.34854e-04  2.34956e-04  9.91718e-05  -1.36647e-04  -1.67270e-04  -1.29232e-04  9.79381e-05  2.08604e-04  -1.32214e-05  8.75377e-05  1.50779e-04  2.41367e-04  3.29147e-04  4.03712e-04  4.61662e-04  5.02486e-04  5.28482e-04  5.33002e-04  5.15719e-04  4.80472e-04  4.43427e-04  4.11494e-04  3.99330e-04  3.73991e-04  2.71253e-04  5.22342e-05  -8.22100e-05  1.65680e-04  8.39961e-04  1.23021e-03  6.60347e-04  -1.04087e-04  -2.39708e-04  4.13182e-05  4.06122e-06  4.30590e-06  1.51922e-05  1.85321e-05  3.73177e-05  4.49854e-05  4.91907e-05  6.47788e-05  7.93332e-05  6.86947e-05  7.85735e-05  8.06869e-05  7.82159e-05  6.43220e-05  7.16627e-05  5.99104e-05  5.11472e-05  6.77621e-05  3.34871e-05  3.13520e-05  4.25028e-05  2.87625e-05  5.56078e-06  2.93429e-05  2.54156e-06  
7.35382e-06  1.87223e-05  3.49487e-05  4.55096e-05  5.87485e-05  7.28656e-05  8.35478e-05  9.47415e-05  1.05295e-04  1.05849e-04  1.07352e-04  1.02941e-04  1.04221e-04  1.00483e-04  8.28635e-05  4.48388e-05  3.77577e-05  1.00814e-04  1.93872e-04  8.45163e-05  -1.09803e-04  -1.49625e-04  -7.15460e-05  8.07615e-05  7.65271e-06  6.58030e-05  1.12352e-04  1.76625e-04  2.40776e-04  2.96912e-04  3.39836e-04  3.71537e-04  3.92796e-04  4.00495e-04  3.90018e-04  3.69575e-04  3.38541e-04  3.03612e-04  2.72864e-04  2.65475e-04  2.64523e-04  1.99250e-04  6.56609e-06  -1.44745e-04  6.50786e-05  6.60347e-04  8.99758e-04  3.54002e-04  -8.82143e-05  1.67500e-06  1.56465e-06  -1.11146e-06  5.07604e-06  6.53459e-06  1.93374e-05  2.55453e-05  2.84545e-05  4.27153e-05  5.12964e-05  4.97986e-05  5.28998e-05  6.30200e-05  5.00098e-05  5.44876e-05  4.77049e-05  4.70460e-05  4.56127e-05  3.78326e-05  4.26369e-05  1.57642e-05  3.33219e-05  1.76665e-05  2.74467e-05  -9.93499e-07  4.17647e-06  
5.66182e-06  1.40778e-05  2.49967e-05  3.34233e-05  4.36621e-05  5.48781e-05  6.40984e-05  7.45691e-05  8.18824e-05  8.66769e-05  8.46577e-05  8.44700e-05  7.74035e-05  7.85746e-05  7.28038e-05  6.24809e-05  3.60483e-05  1.06353e-05  3.74137e-05  1.57907e-04  1.15503e-04  -4.72530e-05  -1.76438e-04  -2.21138e-04  3.72017e-05  4.43006e-05  7.46890e-05  1.20704e-04  1.64791e-04  2.02761e-04  2.33955e-04  2.57120e-04  2.73021e-04  2.77931e-04  2.73156e-04  2.59817e-04  2.43875e-04  2.17308e-04  1.85519e-04  1.51619e-04  1.46472e-04  1.74875e-04  1.69362e-04  2.96904e-05  -1.47103e-04  -1.04087e-04  3.54002e-04  7.35862e-04  4.51105e-04  -6.69044e-05  -1.21238e-07  -3.73267e-06  -8.47890e-07  -4.18657e-07  7.43004e-06  1.16646e-05  1.57500e-05  2.46455e-05  3.30353e-05  3.09047e-05  4.04022e-05  3.83069e-05  3.96718e-05  3.15955e-05  4.21755e-05  2.85291e-05  3.44682e-05  3.78094e-05  9.88155e-06  3.79896e-05  8.23859e-06  1.61319e-05  2.64339e-05  -3.14756e-06  3.05302e-06  
4.55124e-06  1.16657e-05  1.82461e-05  2.44179e-05  3.22582e-05  3.92626e-05  4.57924e-05  5.37322e-05  6.04789e-05  6.17463e-05  6.35084e-05  6.18557e-05  5.91761e-05  5.35547e-05  5.21511e-05  5.39674e-05  4.36788e-05  9.07766e-06  -2.47643e-05  2.80640e-05  1.93096e-04  8.89117e-05  -2.08270e-04  -1.59989e-04  1.89269e-05  2.58187e-05  4.34797e-05  7.45483e-05  1.02283e-04  1.25767e-04  1.46778e-04  1.62222e-04  1.72261e-04  1.75926e-04  1.72047e-04  1.66242e-04  1.57043e-04  1.46526e-04  1.27987e-04  9.90428e-05  7.23806e-05  8.31921e-05  1.44133e-04  1.53071e-04  -3.20043e-05  -2.39708e-04  -8.82143e-05  4.51105e-04  5.83616e-04  -5.74154e-05  -2.66923e-07  -2.54407e-06  -8.65947e-08  -8.13161e-07  6.37410e-06  8.74359e-06  9.45706e-06  1.82601e-05  2.39993e-05  2.22279e-05  2.49357e-05  3.26192e-05  2.55808e-05  2.79340e-05  2.37739e-05  2.64141e-05  2.12975e-05  2.23408e-05  2.69604e-05  -4.12799e-06  3.59615e-05  4.84362e-06  -5.01438e-06  2.96601e-05  -3.78384e-07  
2.02692e-06  3.45279e-06  4.89176e-06  6.93884e-06  9.25803e-06  1.01574e-05  1.06815e-05  1.19795e-05  1.37025e-05  1.36710e-05  1.38985e-05  1.31806e-05  1.33764e-05  1.24816e-05  1.22500e-05  1.00931e-05  1.20294e-05  1.48396e-05  1.39069e-05  1.14922e-06  -1.45534e-05  9.93112e-06  4.26920e-05  1.32602e-05  -2.83471e-06  9.52500e-06  1.51593e-05  2.27971e-05  3.12638e-05  3.88389e-05  4.38533e-05  4.70590e-05  4.89132e-05  4.91249e-05  4.67610e-05  4.34404e-05  3.93884e-05  3.61969e-05  3.33577e-05  3.18190e-05  2.77210e-05  2.01729e-05  9.61672e-06  1.04639e-05  3.11686e-05  4.13182e-05  1.67500e-06  -6.69044e-05  -5.74154e-05  6.85701e-05  1.23553e-06  7.27326e-07  1.69069e-06  2.08525e-06  3.67205e-06  4.58891e-06  4.99297e-06  6.51138e-06  7.47020e-06  7.26755e-06  7.50375e-06  8.42738e-06  6.91717e-06  7.37081e-06  6.61447e-06  6.23459e-06  6.28068e-06  5.21228e-06  4.83042e-06  4.28815e-06  7.36691e-07  8.39259e-06  -3.55380e-06  4.54304e-06  1.14915e-06  
2.24441e-04  2.17153e-04  2.05763e-04  2.12599e-04  1.78549e-04  1.41242e-04  1.00890e-04  6.49121e-05  3.86883e-05  1.88572e-05  1.24179e-06  1.81869e-06  8.18847e-06  8.33737e-06  2.09327e-06  -1.62292e-06  -4.98422e-06  -1.53663e-06  5.23969e-06  2.50573e-06  -4.95453e-06  -5.96575e-06  -5.00545e-06  -3.26943e-06  -4.23301e-07  2.26590e-04  2.16228e-04  1.92326e-04  1.81108e-04  1.52774e-04  1.24425e-04  9.66388e-05  7.09415e-05  4.97468e-05  3.29789e-05  1.94976e-05  1.80582e-05  2.15144e-05  2.18564e-05  1.65225e-05  9.88843e-06  3.54409e-06  3.75376e-06  8.43821e-06  8.31010e-06  4.06122e-06  1.56465e-06  -1.21238e-07  -2.66923e-07  1.23553e-06  1.23901e-03  1.52234e-04  2.05604e-04  2.10615e-04  1.60406e-04  1.31519e-04  9.52998e-05  5.24124e-05  3.53209e-05  1.56712e-05  -1.11445e-05  -8.55727e-06  4.44509e-06  4.10651e-06  -4.49101e-06  -6.88258e-06  -9.70008e-06  -7.61795e-06  3.47181e-06  1.63330e-06  -5.90205e-06  -5.93338e-06  -4.47301e-06  -4.15058e-06  -1.41353e-07  
2.12303e-04  3.28421e-04  3.45187e-04  3.35019e-04  3.09529e-04  2.56654e-04  2.03770e-04  1.49273e-04  1.08443e-04  7.08849e-05  3.89511e-05  3.40432e-05  4.05854e-05  3.50146e-05  1.89401e-05  5.13437e-06  -6.37773e-06  -2.38414e-06  7.68648e-06  -2.44398e-07  -1.57009e-05  -1.95163e-05  -1.68923e-05  -1.02833e-05  -3.31705e-06  2.15246e-04  2.94035e-04  3.17978e-04  3.05924e-04  2.73693e-04  2.28575e-04  1.88141e-04  1.48294e-04  1.14621e-04  8.32395e-05  5.74785e-05  4.93963e-05  5.08732e-05  4.73463e-05  3.55184e-05  2.09983e-05  7.58453e-06  6.82155e-06  1.41463e-05  1.27305e-05  4.30590e-06  -1.11146e-06  -3.73267e-06  -2.54407e-06  7.27326e-07  1.52234e-04  3.56943e-04  3.07602e-04  3.51436e-04  2.76952e-04  2.43976e-04  1.93301e-04  1.27403e-04  1.02114e-04  6.56832e-05  1.64744e-05  1.39717e-05  3.20275e-05  2.72285e-05  6.78868e-06  -3.21357e-06  -1.37553e-05  -1.23439e-05  6.78053e-06  4.52195e-07  -1.57814e-05  -1.78803e-05  -1.42420e-05  -1.15132e-05  -2.52981e-06  
2.03891e-04  3.20349e-04  4.04682e-04  4.00394e-04  3.93141e-04  3.65271e-04  3.17244e-04  2.67169e-04  2.22762e-04  1.75910e-04  1.32395e-04  1.18734e-04  1.16947e-04  9.82954e-05  7.28530e-05  5.00769e-05  2.89512e-05  2.55593e-05  2.97653e-05  1.28317e-05  -9.02652e-06  -1.84266e-05  -1.81464e-05  -9.48145e-06  -3.92400e-06  2.10907e-04  3.02648e-04  3.81430e-04  3.90950e-04  3.76069e-04  3.46805e-04  3.10937e-04  2.73223e-04  2.34627e-04  1.92713e-04  1.52926e-04  1.31841e-04  1.22819e-04  1.08958e-04  8.92673e-05  6.57067e-05  4.19844e-05  3.30026e-05  3.49936e-05  2.79456e-05  1.51922e-05  5.07604e-06  -8.47890e-07  -8.65947e-08  1.69069e-06  2.05604e-04  3.07602e-04  4.22270e-04  3.66369e-04  3.94274e-04  3.29592e-04  3.10211e-04  2.35825e-04  2.14539e-04  1.65142e-04  1.01749e-04  9.18182e-05  1.01168e-04  8.39124e-05  5.31278e-05  3.92449e-05  1.31173e-05  1.04395e-05  2.49781e-05  1.09949e-05  -9.86944e-06  -1.67014e-05  -1.54293e-05  -1.11316e-05  -3.06050e-06  
2.08040e-04  3.37383e-04  4.14589e-04  4.57835e-04  4.59948e-04  4.48779e-04  4.22202e-04  3.75897e-04  3.32008e-04  2.79337e-04  2.26321e-04  2.00956e-04  1.88230e-04  1.59682e-04  1.24046e-04  9.37183e-05  6.16971e-05  4.77819e-05  4.70928e-05  2.49438e-05  -3.85871e-06  -1.62255e-05  -1.68729e-05  -1.06789e-05  -4.39676e-06  2.14495e-04  3.13983e-04  3.99000e-04  4.49388e-04  4.55040e-04  4.41145e-04  4.16314e-04  3.78200e-04  3.35824e-04  2.84120e-04  2.30140e-04  1.93685e-04  1.73090e-04  1.52598e-04  1.27720e-04  9.85196e-05  6.50577e-05  4.65274e-05  4.41232e-05  3.44885e-05  1.85321e-05  6.53459e-06  -4.18657e-07  -8.13161e-07  2.08525e-06  2.10615e-04  3.51436e-04  3.66369e-04  4.88407e-04  4.02524e-04  4.42361e-04  3.91455e-04  3.39128e-04  3.07363e-04  2.56913e-04  1.84895e-04  1.53082e-04  1.59431e-04  1.30691e-04  9.33589e-05  7.54540e-05  3.86886e-05  2.46302e-05  3.63227e-05  1.99146e-05  -8.42226e-06  -1.69673e-05  -1.51489e-05  -1.38619e-05  -3.29977e-06  
1.62985e-04  2.93660e-04  3.97247e-04  4.51637e-04  5.01699e-04  5.01945e-04  4.88680e-04  4.63125e-04  4.26665e-04  3.71596e-04  3.15351e-04  2.85302e-04  2.64750e-04  2.22043e-04  1.80943e-04  1.43213e-04  1.05510e-04  8.56852e-05  7.49945e-05  4.30452e-05  1.36407e-05  -6.12974e-06  -1.19939e-05  -2.88624e-06  -3.67025e-06  1.83735e-04  2.87300e-04  3.91386e-04  4.60445e-04  5.09182e-04  5.19736e-04  5.12414e-04  4.87435e-04  4.48024e-04  3.92853e-04  3.32912e-04  2.87828e-04  2.56847e-04  2.23282e-04  1.90436e-04  1.52394e-04  1.11094e-04  8.48839e-05  7.34237e-05  5.57820e-05  3.73177e-05  1.93374e-05  7.43004e-06  6.37410e-06  3.67205e-06  1.60406e-04  2.76952e-04  3.94274e-04  4.02524e-04  5.19046e-04  4.40406e-04  4.85311e-04  4.13933e-04  4.07122e-04  3.43409e-04  2.67572e-04  2.40264e-04  2.29809e-04  1.89767e-04  1.45437e-04  1.26163e-04  7.40524e-05  6.09302e-05  6.11418e-05  3.43333e-05  8.89790e-06  -7.19972e-06  -1.10105e-05  -6.49831e-06  -2.71439e-06  
1.29806e-04  2.44650e-04  3.64692e-04  4.45560e-04  5.08355e-04  5.56670e-04  5.50922e-04  5.38637e-04  5.13064e-04  4.61848e-04  4.03155e-04  3.65699e-04  3.32767e-04  2.85168e-04  2.36120e-04  1.95249e-04  1.48747e-04  1.20173e-04  9.96404e-05  6.44511e-05  3.04189e-05  7.30068e-06  -2.50215e-06  2.34610e-06  -2.34420e-06  1.55491e-04  2.54259e-04  3.73585e-04  4.64890e-04  5.31915e-04  5.78724e-04  5.84468e-04  5.70146e-04  5.34362e-04  4.75727e-04  4.06741e-04  3.49702e-04  3.06500e-04  2.68558e-04  2.31879e-04  1.91605e-04  1.42445e-04  1.07064e-04  8.66828e-05  6.58091e-05  4.49854e-05  2.55453e-05  1.16646e-05  8.74359e-06  4.58891e-06  1.31519e-04  2.43976e-04  3.29592e-04  4.42361e-04  4.40406e-04  5.73676e-04  4.83248e-04  5.12969e-04  4.73686e-04  4.23659e-04  3.52572e-04  3.02053e-04  2.90536e-04  2.37353e-04  1.95257e-04  1.68707e-04  1.13094e-04  8.69258e-05  7.99524e-05  4.91277e-05  2.25648e-05  1.49320e-06  -2.70492e-06  -3.25527e-06  -1.53200e-06  
9.74009e-05  2.07492e-04  3.28136e-04  4.28273e-04  5.02625e-04  5.56848e-04  5.94833e-04  5.76587e-04  5.58643e-04  5.14491e-04  4.60586e-04  4.12608e-04  3.78226e-04  3.23893e-04  2.76224e-04  2.28408e-04  1.83370e-04  1.43042e-04  1.19181e-04  8.16703e-05  4.67579e-05  1.94397e-05  9.91610e-06  6.38436e-06  -8.24723e-07  1.27706e-04  2.25935e-04  3.48602e-04  4.55470e-04  5.35045e-04  5.90625e-04  6.22244e-04  6.07317e-04  5.76393e-04  5.18376e-04  4.46562e-04  3.78374e-04  3.31250e-04  2.89912e-04  2.56372e-04  2.13791e-04  1.63821e-04  1.18305e-04  9.30486e-05  6.99596e-05  4.91907e-05  2.84545e-05  1.57500e-05  9.45706e-06  4.99297e-06  9.52998e-05  1.93301e-04  3.10211e-04  3.91455e-04  4.85311e-04  4.83248e-04  6.09561e-04  4.85824e-04  5.33437e-04  4.65153e-04  3.98769e-04  3.45803e-04  3.14913e-04  2.76024e-04  2.21831e-04  2.02071e-04  1.38847e-04  1.09308e-04  8.90920e-05  6.54679e-05  3.10492e-05  1.30823e-05  4.36133e-06  1.16031e-06  -1.91618e-07  
5.27924e-05  1.37761e-04  2.57556e-04  3.60996e-04  4.55113e-04  5.23215e-04  5.63058e-04  5.97138e-04  5.72442e-04  5.40010e-04  4.90274e-04  4.53282e-04  4.08583e-04  3.60423e-04  3.07340e-04  2.66605e-04  2.16153e-04  1.80849e-04  1.41863e-04  1.05181e-04  7.15480e-05  4.21704e-05  2.29269e-05  2.06629e-05  2.05045e-06  8.68636e-05  1.71648e-04  2.95519e-04  4.09430e-04  5.07805e-04  5.79880e-04  6.20561e-04  6.39019e-04  6.10148e-04  5.62691e-04  4.93253e-04  4.28456e-04  3.71833e-04  3.30048e-04  2.91154e-04  2.51255e-04  1.96891e-04  1.51182e-04  1.13288e-04  8.66900e-05  6.47788e-05  4.27153e-05  2.46455e-05  1.82601e-05  6.51138e-06  5.24124e-05  1.27403e-04  2.35825e-04  3.39128e-04  4.13933e-04  5.12969e-04  4.85824e-04  6.03231e-04  4.93185e-04  5.10782e-04  4.38819e-04  3.81552e-04  3.62328e-04  2.98288e-04  2.68471e-04  2.30304e-04  1.80061e-04  1.41083e-04  1.16489e-04  7.88196e-05  6.07197e-05  2.85605e-05  2.02676e-05  1.24904e-05  2.23745e-06  
3.66966e-05  1.15660e-04  2.28593e-04  3.36099e-04  4.30865e-04  5.07071e-04  5.50365e-04  5.75581e-04  5.98666e-04  5.41386e-04  5.06504e-04  4.62583e-04  4.30568e-04  3.69776e-04  3.28054e-04  2.77218e-04  2.40111e-04  1.98027e-04  1.60741e-04  1.14647e-04  9.03575e-05  5.14165e-05  3.32337e-05  2.84950e-05  3.62419e-06  7.26394e-05  1.54605e-04  2.76107e-04  3.95256e-04  4.97799e-04  5.77653e-04  6.23042e-04  6.38851e-04  6.37285e-04  5.80224e-04  5.22801e-04  4.55530e-04  4.04956e-04  3.53754e-04  3.18240e-04  2.71329e-04  2.23108e-04  1.71578e-04  1.31985e-04  9.78810e-05  7.93332e-05  5.12964e-05  3.30353e-05  2.39993e-05  7.47020e-06  3.53209e-05  1.02114e-04  2.14539e-04  3.07363e-04  4.07122e-04  4.73686e-04  5.33437e-04  4.93185e-04  6.17419e-04  4.56501e-04  4.70057e-04  4.15124e-04  3.65418e-04  3.34417e-04  2.74030e-04  2.61280e-04  1.89393e-04  1.72106e-04  1.26108e-04  9.45578e-05  7.28136e-05  4.49916e-05  2.34386e-05  2.42930e-05  3.47227e-06  
1.72494e-05  7.87112e-05  1.82700e-04  2.82765e-04  3.74360e-04  4.52176e-04  5.06059e-04  5.38910e-04  5.43665e-04  5.50725e-04  4.87904e-04  4.59779e-04  4.09618e-04  3.75856e-04  3.25368e-04  2.90659e-04  2.41541e-04  2.07703e-04  1.58040e-04  1.30541e-04  9.63522e-05  6.87458e-05  4.31964e-05  3.28021e-05  5.91085e-06  5.05699e-05  1.18926e-04  2.29405e-04  3.39877e-04  4.38541e-04  5.17720e-04  5.67776e-04  5.88431e-04  5.77704e-04  5.54581e-04  4.82053e-04  4.23532e-04  3.62702e-04  3.28943e-04  2.95026e-04  2.62733e-04  2.10277e-04  1.62774e-04  1.14851e-04  9.06104e-05  6.86947e-05  4.97986e-05  3.09047e-05  2.22279e-05  7.26755e-06  1.56712e-05  6.56832e-05  1.65142e-04  2.56913e-04  3.43409e-04  4.23659e-04  4.65153e-04  5.10782e-04  4.56501e-04  5.49819e-04  4.02417e-04  4.00375e-04  3.60458e-04  3.02436e-04  2.95921e-04  2.39748e-04  2.15877e-04  1.60690e-04  1.32529e-04  9.44060e-05  8.49328e-05  4.61702e-05  4.02744e-05  2.16169e-05  5.59616e-06  
-9.13344e-06  2.98311e-05  1.15829e-04  2.08654e-04  2.95066e-04  3.75727e-04  4.36399e-04  4.75306e-04  5.00200e-04  4.86884e-04  4.97595e-04  4.26947e-04  4.08876e-04  3.58067e-04  3.28129e-04  2.84880e-04  2.62921e-04  2.13376e-04  1.75745e-04  1.36154e-04  1.21445e-04  7.93107e-05  6.34331e-05  3.97197e-05  8.51925e-06  2.32735e-05  7.55303e-05  1.71199e-04  2.74955e-04  3.70870e-04  4.52988e-04  5.09343e-04  5.37699e-04  5.43175e-04  5.11779e-04  4.80006e-04  4.01604e-04  3.61586e-04  3.18623e-04  2.95607e-04  2.60432e-04  2.24542e-04  1.67431e-04  1.23454e-04  9.04378e-05  7.85735e-05  5.28998e-05  4.04022e-05  2.49357e-05  7.50375e-06  -1.11445e-05  1.64744e-05  1.01749e-04  1.84895e-04  2.67572e-04  3.52572e-04  3.98769e-04  4.38819e-04  4.70057e-04  4.02417e-04  4.98648e-04  3.39346e-04  3.49643e-04  3.25529e-04  2.68376e-04  2.74582e-04  2.07239e-04  1.95818e-04  1.26261e-04  1.17363e-04  9.05641e-05  7.21923e-05  4.31543e-05  3.75083e-05  7.62142e-06  
-7.29357e-06  2.56988e-05  9.72624e-05  1.74016e-04  2.51342e-04  3.18719e-04  3.66039e-04  4.11052e-04  4.26096e-04  4.26672e-04  4.00881e-04  4.16789e-04  3.44774e-04  3.32615e-04  2.94966e-04  2.66252e-04  2.29665e-04  2.12479e-04  1.55916e-04  1.34838e-04  1.09634e-04  8.55697e-05  4.96303e-05  4.78976e-05  8.76029e-06  2.18841e-05  6.78113e-05  1.51190e-04  2.42112e-04  3.29742e-04  4.03428e-04  4.53001e-04  4.86133e-04  4.90584e-04  4.75165e-04  4.31789e-04  4.05834e-04  3.40518e-04  3.19937e-04  2.89921e-04  2.59509e-04  2.15441e-04  1.78596e-04  1.25335e-04  1.00718e-04  8.06869e-05  6.30200e-05  3.83069e-05  3.26192e-05  8.42738e-06  -8.55727e-06  1.39717e-05  9.18182e-05  1.53082e-04  2.40264e-04  3.02053e-04  3.45803e-04  3.81552e-04  4.15124e-04  4.00375e-04  3.39346e-04  4.23617e-04  2.80892e-04  2.93490e-04  2.81749e-04  2.17996e-04  2.24744e-04  1.68378e-04  1.47829e-04  9.19828e-05  1.11503e-04  5.84570e-05  5.33846e-05  3.51049e-05  7.90599e-06  
5.80528e-06  4.26752e-05  1.10155e-04  1.78792e-04  2.46928e-04  3.04303e-04  3.47307e-04  3.77566e-04  4.00549e-04  3.79945e-04  3.76745e-04  3.43478e-04  3.57968e-04  2.76903e-04  2.58915e-04  2.29624e-04  2.14034e-04  1.81852e-04  1.49727e-04  1.09871e-04  1.07923e-04  6.36417e-05  5.39771e-05  3.65091e-05  7.17628e-06  3.21194e-05  7.83985e-05  1.56500e-04  2.38431e-04  3.15803e-04  3.79202e-04  4.23241e-04  4.47403e-04  4.56883e-04  4.32527e-04  4.05474e-04  3.53404e-04  3.31541e-04  2.70302e-04  2.51388e-04  2.24019e-04  1.96412e-04  1.54906e-04  1.17695e-04  8.47882e-05  7.82159e-05  5.00098e-05  3.96718e-05  2.55808e-05  6.91717e-06  4.44509e-06  3.20275e-05  1.01168e-04  1.59431e-04  2.29809e-04  2.90536e-04  3.14913e-04  3.62328e-04  3.65418e-04  3.60458e-04  3.49643e-04  2.80892e-04  3.51153e-04  2.20787e-04  2.42279e-04  2.29616e-04  1.59040e-04  1.82971e-04  1.03837e-04  1.03711e-04  7.87722e-05  6.69244e-05  3.24708e-05  3.88964e-05  6.34046e-06  
5.29273e-06  3.63728e-05  9.18116e-05  1.47726e-04  2.02846e-04  2.54824e-04  2.92905e-04  3.30251e-04  3.42631e-04  3.53300e-04  3.31398e-04  3.24634e-04  2.88458e-04  3.12278e-04  2.53039e-04  2.31525e-04  2.05175e-04  1.83930e-04  1.41165e-04  1.26264e-04  1.00520e-04  8.63573e-05  4.87800e-05  4.56254e-05  9.21719e-06  2.78603e-05  6.67892e-05  1.31822e-04  2.00155e-04  2.64872e-04  3.20911e-04  3.59162e-04  3.85455e-04  3.87979e-04  3.79688e-04  3.44610e-04  3.14189e-04  2.72252e-04  2.74178e-04  2.38290e-04  2.17915e-04  1.83124e-04  1.46196e-04  1.02019e-04  8.24466e-05  6.43220e-05  5.44876e-05  3.15955e-05  2.79340e-05  7.37081e-06  4.10651e-06  2.72285e-05  8.39124e-05  1.30691e-04  1.89767e-04  2.37353e-04  2.76024e-04  2.98288e-04  3.34417e-04  3.02436e-04  3.25529e-04  2.93490e-04  2.20787e-04  3.10461e-04  1.89044e-04  2.05654e-04  2.02528e-04  1.35667e-04  1.39097e-04  7.82873e-05  1.06090e-04  5.29459e-05  5.60838e-05  3.03117e-05  8.30364e-06  
-2.95346e-06  1.60915e-05  6.07822e-05  1.09182e-04  1.59497e-04  2.07084e-04  2.48860e-04  2.80423e-04  3.10126e-04  3.04743e-04  3.16499e-04  2.89577e-04  2.78403e-04  2.46914e-04  2.59548e-04  2.06807e-04  2.02870e-04  1.80445e-04  1.38184e-04  1.18680e-04  1.14616e-04  7.36229e-05  6.80762e-05  3.87472e-05  9.57374e-06  1.81450e-05  4.81035e-05  1.03819e-04  1.65334e-04  2.25857e-04  2.78928e-04  3.19971e-04  3.45810e-04  3.62054e-04  3.49385e-04  3.34467e-04  2.92636e-04  2.63599e-04  2.32569e-04  2.33433e-04  1.98547e-04  1.80734e-04  1.44735e-04  1.00555e-04  7.80922e-05  7.16627e-05  4.77049e-05  4.21755e-05  2.37739e-05  6.61447e-06  -4.49101e-06  6.78868e-06  5.31278e-05  9.33589e-05  1.45437e-04  1.95257e-04  2.21831e-04  2.68471e-04  2.74030e-04  2.95921e-04  2.68376e-04  2.81749e-04  2.42279e-04  1.89044e-04  2.82097e-04  1.53463e-04  1.81377e-04  1.77163e-04  9.01411e-05  1.14939e-04  7.95153e-05  7.80813e-05  4.15976e-05  4.31210e-05  8.29056e-06  
-5.44344e-06  5.24234e-06  4.39340e-05  8.96992e-05  1.35935e-04  1.81757e-04  2.17287e-04  2.53963e-04  2.68326e-04  2.82767e-04  2.68378e-04  2.70286e-04  2.43386e-04  2.27550e-04  2.01021e-04  2.11215e-04  1.69907e-04  1.57688e-04  1.28998e-04  1.00473e-04  9.75324e-05  7.65849e-05  4.52366e-05  4.40168e-05  8.56725e-06  1.26416e-05  3.47663e-05  8.20379e-05  1.37406e-04  1.92279e-04  2.41618e-04  2.76871e-04  3.03533e-04  3.10325e-04  3.09221e-04  2.83699e-04  2.61475e-04  2.26384e-04  2.06103e-04  1.85879e-04  1.84876e-04  1.50259e-04  1.25714e-04  9.24116e-05  6.58196e-05  5.99104e-05  4.70460e-05  2.85291e-05  2.64141e-05  6.23459e-06  -6.88258e-06  -3.21357e-06  3.92449e-05  7.54540e-05  1.26163e-04  1.68707e-04  2.02071e-04  2.30304e-04  2.61280e-04  2.39748e-04  2.74582e-04  2.17996e-04  2.29616e-04  2.05654e-04  1.53463e-04  2.37475e-04  1.18550e-04  1.45056e-04  1.16984e-04  6.20095e-05  1.01354e-04  4.75706e-05  5.08214e-05  3.06364e-05  7.73982e-06  
-8.36807e-06  -6.62612e-06  1.78575e-05  4.95660e-05  8.38471e-05  1.21051e-04  1.57977e-04  1.87852e-04  2.18128e-04  2.23562e-04  2.42166e-04  2.18139e-04  2.16788e-04  2.11148e-04  2.02727e-04  1.81969e-04  1.91349e-04  1.45637e-04  1.16700e-04  1.18875e-04  9.29674e-05  8.24233e-05  6.19617e-05  3.82482e-05  1.04844e-05  6.94564e-06  2.04992e-05  5.46093e-05  9.67755e-05  1.40468e-04  1.81847e-04  2.16629e-04  2.40815e-04  2.58793e-04  2.55043e-04  2.49444e-04  2.17286e-04  2.01700e-04  1.92687e-04  1.87636e-04  1.70988e-04  1.59841e-04  1.13332e-04  7.85437e-05  6.84855e-05  5.11472e-05  4.56127e-05  3.44682e-05  2.12975e-05  6.28068e-06  -9.70008e-06  -1.37553e-05  1.31173e-05  3.86886e-05  7.40524e-05  1.13094e-04  1.38847e-04  1.80061e-04  1.89393e-04  2.15877e-04  2.07239e-04  2.24744e-04  1.59040e-04  2.02528e-04  1.81377e-04  1.18550e-04  2.24213e-04  9.50795e-05  1.06280e-04  9.66239e-05  7.28715e-05  7.62060e-05  4.45987e-05  3.87181e-05  8.84257e-06  
-6.35357e-06  -5.68115e-06  1.18316e-05  3.50256e-05  6.39241e-05  9.36619e-05  1.19488e-04  1.53456e-04  1.72169e-04  1.89257e-04  1.87234e-04  2.00645e-04  1.78779e-04  1.72497e-04  1.57244e-04  1.43406e-04  1.54012e-04  1.60288e-04  1.00532e-04  8.83763e-05  1.09971e-04  5.86046e-05  6.18544e-05  3.72175e-05  8.83665e-06  6.32673e-06  1.73848e-05  4.48065e-05  7.92627e-05  1.17238e-04  1.52830e-04  1.81027e-04  2.07822e-04  2.21452e-04  2.28497e-04  2.17607e-04  2.08560e-04  1.79794e-04  1.64438e-04  1.50537e-04  1.38405e-04  1.34168e-04  1.22671e-04  7.64762e-05  6.07873e-05  6.77621e-05  3.78326e-05  3.78094e-05  2.23408e-05  5.21228e-06  -7.61795e-06  -1.23439e-05  1.04395e-05  2.46302e-05  6.09302e-05  8.69258e-05  1.09308e-04  1.41083e-04  1.72106e-04  1.60690e-04  1.95818e-04  1.68378e-04  1.82971e-04  1.35667e-04  1.77163e-04  1.45056e-04  9.50795e-05  1.96966e-04  4.48856e-05  8.97013e-05  8.93778e-05  5.06983e-05  5.18331e-05  3.38805e-05  8.08722e-06  
3.89183e-06  1.06194e-05  2.55530e-05  4.26850e-05  6.27146e-05  8.13247e-05  9.89551e-05  1.16041e-04  1.34147e-04  1.32845e-04  1.45407e-04  1.31079e-04  1.38176e-04  1.28268e-04  1.29777e-04  1.17966e-04  9.07649e-05  1.01345e-04  9.68810e-05  5.95661e-05  5.12509e-05  6.93534e-05  1.09669e-05  4.45124e-05  6.07080e-06  1.38626e-05  2.63172e-05  4.87815e-05  7.46356e-05  1.01452e-04  1.25528e-04  1.45356e-04  1.60114e-04  1.71729e-04  1.68931e-04  1.68435e-04  1.50499e-04  1.45112e-04  1.34391e-04  1.32742e-04  1.22740e-04  9.72222e-05  8.59414e-05  6.77720e-05  3.97917e-05  3.34871e-05  4.26369e-05  9.88155e-06  2.69604e-05  4.83042e-06  3.47181e-06  6.78053e-06  2.49781e-05  3.63227e-05  6.11418e-05  7.99524e-05  8.90920e-05  1.16489e-04  1.26108e-04  1.32529e-04  1.26261e-04  1.47829e-04  1.03837e-04  1.39097e-04  9.01411e-05  1.16984e-04  1.06280e-04  4.48856e-05  1.36889e-04  1.81219e-06  7.87659e-05  4.27453e-05  2.17191e-05  3.27965e-05  5.08417e-06  
2.57792e-06  4.32809e-06  1.47782e-05  2.62323e-05  4.01180e-05  5.67401e-05  7.24758e-05  9.13291e-05  1.01655e-04  1.15545e-04  1.13226e-04  1.21877e-04  1.03865e-04  1.08623e-04  9.22664e-05  9.26984e-05  1.06138e-04  6.76727e-05  6.80277e-05  7.86276e-05  5.78136e-05  2.76532e-05  6.94503e-05  -6.47061e-06  7.77125e-06  9.12808e-06  1.58670e-05  3.11795e-05  4.88755e-05  6.80391e-05  8.66711e-05  1.01976e-04  1.16513e-04  1.23423e-04  1.27945e-04  1.19226e-04  1.13358e-04  9.37926e-05  9.03476e-05  7.93401e-05  7.74407e-05  8.09090e-05  5.31359e-05  4.51457e-05  4.43880e-05  3.13520e-05  1.57642e-05  3.79896e-05  -4.12799e-06  4.28815e-06  1.63330e-06  4.52195e-07  1.09949e-05  1.99146e-05  3.43333e-05  4.91277e-05  6.54679e-05  7.88196e-05  9.45578e-05  9.44060e-05  1.17363e-04  9.19828e-05  1.03711e-04  7.82873e-05  1.14939e-04  6.20095e-05  9.66239e-05  8.97013e-05  1.81219e-06  1.19781e-04  -1.80591e-06  5.57924e-05  3.34130e-05  1.15484e-05  6.09405e-06  
-5.10752e-06  -1.22424e-05  -1.08021e-05  -3.74111e-06  7.75599e-06  2.19354e-05  3.87155e-05  5.77306e-05  7.81907e-05  8.46861e-05  1.02436e-04  9.50575e-05  1.04420e-04  9.75262e-05  1.07029e-04  8.94446e-05  8.68963e-05  1.05402e-04  4.88070e-05  6.81860e-05  7.31042e-05  5.60606e-05  9.62548e-06  6.31770e-05  3.12421e-06  1.43643e-06  2.41760e-06  1.16178e-05  2.69268e-05  4.56731e-05  6.50663e-05  8.35015e-05  1.00131e-04  1.15432e-04  1.20246e-04  1.26313e-04  1.15348e-04  1.12985e-04  1.04807e-04  1.09033e-04  9.80617e-05  8.77805e-05  8.43552e-05  4.01827e-05  4.25452e-05  4.25028e-05  3.33219e-05  8.23859e-06  3.59615e-05  7.36691e-07  -5.90205e-06  -1.57814e-05  -9.86944e-06  -8.42226e-06  8.89790e-06  2.25648e-05  3.10492e-05  6.07197e-05  7.28136e-05  8.49328e-05  9.05641e-05  1.11503e-04  7.87722e-05  1.06090e-04  7.95153e-05  1.01354e-04  7.28715e-05  8.93778e-05  7.87659e-05  -1.80591e-06  1.26482e-04  -3.78495e-06  4.95436e-05  2.70720e-05  5.48192e-06  
-5.62277e-06  -1.58679e-05  -1.82441e-05  -1.49848e-05  -8.10298e-06  1.94513e-06  1.33123e-05  3.06869e-05  4.18354e-05  5.71953e-05  6.03391e-05  7.16237e-05  5.96618e-05  6.90643e-05  5.75878e-05  6.99077e-05  6.72098e-05  5.51415e-05  7.33762e-05  1.83338e-05  6.20597e-05  4.11763e-05  3.17866e-05  5.16078e-06  1.06067e-05  -2.01503e-06  -6.29943e-06  -4.41575e-06  2.77769e-06  1.35958e-05  2.60590e-05  3.78716e-05  5.16355e-05  6.07427e-05  6.99283e-05  6.94210e-05  7.03153e-05  5.78681e-05  5.83920e-05  5.01745e-05  5.62657e-05  5.40214e-05  4.22170e-05  4.56464e-05  9.43564e-06  2.87625e-05  1.76665e-05  1.61319e-05  4.84362e-06  8.39259e-06  -5.93338e-06  -1.78803e-05  -1.67014e-05  -1.69673e-05  -7.19972e-06  1.49320e-06  1.30823e-05  2.85605e-05  4.49916e-05  4.61702e-05  7.21923e-05  5.84570e-05  6.69244e-05  5.29459e-05  7.80813e-05  4.75706e-05  7.62060e-05  5.06983e-05  4.27453e-05  5.57924e-05  -3.78495e-06  9.64314e-05  -2.61967e-05  4.70790e-05  3.75349e-06  
-3.39835e-06  -1.15575e-05  -1.28319e-05  -1.13237e-05  -7.85372e-06  4.46715e-07  1.22588e-05  2.27613e-05  3.62235e-05  4.24552e-05  5.61259e-05  4.87558e-05  5.62485e-05  5.32387e-05  6.26032e-05  4.64500e-05  5.70334e-05  5.10826e-05  1.95028e-05  7.41075e-05  3.31265e-06  4.35454e-05  4.93379e-05  -1.54259e-06  2.86785e-07  -4.03229e-07  -2.67534e-06  7.04220e-08  6.46049e-06  1.49563e-05  2.51459e-05  3.60728e-05  4.54754e-05  5.52775e-05  5.86513e-05  6.31609e-05  5.49876e-05  5.51472e-05  5.21885e-05  5.86281e-05  5.00572e-05  5.01139e-05  3.90664e-05  1.41318e-05  4.14374e-05  5.56078e-06  2.74467e-05  2.64339e-05  -5.01438e-06  -3.55380e-06  -4.47301e-06  -1.42420e-05  -1.54293e-05  -1.51489e-05  -1.10105e-05  -2.70492e-06  4.36133e-06  2.02676e-05  2.34386e-05  4.02744e-05  4.31543e-05  5.33846e-05  3.24708e-05  5.60838e-05  4.15976e-05  5.08214e-05  4.45987e-05  5.18331e-05  2.17191e-05  3.34130e-05  4.95436e-05  -2.61967e-05  9.74228e-05  -4.56460e-05  7.52430e-06  
-3.89100e-06  -1.06147e-05  -1.41908e-05  -1.38677e-05  -1.04617e-05  -5.89304e-06  -5.32053e-07  1.01419e-05  1.68859e-05  2.50581e-05  2.80053e-05  3.66403e-05  3.12895e-05  3.57826e-05  2.94918e-05  3.75196e-05  3.24923e-05  3.75136e-05  3.79889e-05  -1.25663e-06  5.97844e-05  3.86221e-06  -6.55414e-06  4.85965e-05  4.20587e-06  -3.78806e-06  -6.96596e-06  -7.32848e-06  -4.33904e-06  1.18619e-06  7.54281e-06  1.36961e-05  2.21060e-05  2.83481e-05  3.48457e-05  3.66254e-05  3.92051e-05  3.34568e-05  3.36613e-05  2.95004e-05  3.43013e-05  3.18636e-05  3.15998e-05  2.76017e-05  9.01841e-07  2.93429e-05  -9.93499e-07  -3.14756e-06  2.96601e-05  4.54304e-06  -4.15058e-06  -1.15132e-05  -1.11316e-05  -1.38619e-05  -6.49831e-06  -3.25527e-06  1.16031e-06  1.24904e-05  2.42930e-05  2.16169e-05  3.75083e-05  3.51049e-05  3.88964e-05  3.03117e-05  4.31210e-05  3.06364e-05  3.87181e-05  3.38805e-05  3.27965e-05  1.15484e-05  2.70720e-05  4.70790e-05  -4.56460e-05  7.49796e-05  -2.21162e-06  
-2.96676e-07  -2.38098e-06  -3.23919e-06  -3.00307e-06  -2.50798e-06  -1.55384e-06  -6.53386e-08  1.82493e-06  3.96369e-06  5.78275e-06  7.42321e-06  7.20748e-06  7.47537e-06  8.34133e-06  9.38596e-06  9.09108e-06  1.01166e-05  9.08076e-06  6.84985e-06  8.68699e-06  4.90316e-06  7.61273e-06  5.91854e-06  -4.43804e-07  1.42940e-06  1.23553e-06  4.71690e-08  -2.96696e-07  3.74519e-07  1.59625e-06  3.28599e-06  5.17937e-06  6.97444e-06  8.53010e-06  9.56445e-06  1.02159e-05  9.60566e-06  8.97494e-06  8.59771e-06  8.51297e-06  7.76986e-06  7.40927e-06  5.69630e-06  3.48482e-06  4.23247e-06  2.54156e-06  4.17647e-06  3.05302e-06  -3.78384e-07  1.14915e-06  -1.41353e-07  -2.52981e-06  -3.06050e-06  -3.29977e-06  -2.71439e-06  -1.53200e-06  -1.91618e-07  2.23745e-06  3.47227e-06  5.59616e-06  7.62142e-06  7.90599e-06  6.34046e-06  8.30364e-06  8.29056e-06  7.73982e-06  8.84257e-06  8.08722e-06  5.08417e-06  6.09405e-06  5.48192e-06  3.75349e-06  7.52430e-06  -2.21162e-06  1.75523e-06  


# The additional smearing matrix of SVD unfolding.
8.33478e-01  2.40232e-01  -6.40847e-02  -9.47168e-03  -1.80119e-03  1.15214e-03  -4.41743e-04  1.71587e-03  -7.76314e-04  -1.06065e-03  2.13327e-03  -3.90352e-04  -7.27777e-04  -1.23372e-03  1.80946e-03  -7.60711e-04  3.18600e-04  6.14566e-04  -1.15358e-03  3.24356e-04  2.02276e-04  -1.19652e-04  2.66843e-04  -5.80239e-04  3.55034e-04  5.21429e-02  -4.79211e-02  -2.47830e-02  1.64459e-02  5.20441e-03  8.58533e-04  -2.19854e-03  4.60288e-04  9.62973e-05  -1.10706e-03  1.10617e-03  -1.08119e-04  1.41213e-04  -6.51596e-04  3.63236e-04  -5.31698e-04  6.33224e-04  4.93404e-04  -7.53480e-04  -3.65383e-04  3.53158e-04  4.48898e-04  -5.93922e-05  -8.02384e-04  5.34000e-04  -4.55121e-03  7.51394e-03  -2.14695e-03  -2.33337e-03  1.41719e-03  1.01212e-03  -2.94133e-03  3.54693e-03  -1.35411e-03  -1.77669e-03  2.44921e-03  1.67740e-04  -1.17112e-03  -5.92473e-04  1.28304e-03  -9.33423e-04  3.16704e-04  9.50141e-04  -1.10729e-03  -2.94171e-04  7.20868e-04  6.38289e-05  -5.22141e-04  5.69138e-04  -2.86575e-04  
1.38525e-01  7.33104e-01  1.72896e-01  -5.41205e-02  1.72277e-02  -9.77841e-03  4.48873e-04  3.15099e-03  -1.54863e-03  -2.40045e-03  4.37260e-03  -6.28748e-04  -1.14602e-03  -2.20729e-03  3.22496e-03  -2.03683e-03  1.03060e-03  1.91699e-03  -3.13450e-03  3.79166e-04  6.75787e-04  3.52395e-04  3.03379e-04  -1.16909e-03  5.62681e-04  -9.49706e-02  1.60104e-01  -4.42458e-02  -4.39899e-02  2.08765e-02  1.97689e-03  -1.85479e-05  1.18670e-03  -3.53573e-04  -1.94117e-03  1.88153e-03  1.13383e-04  1.65014e-05  -1.54994e-03  8.58806e-04  -9.01104e-04  1.33519e-03  1.11363e-03  -2.07581e-03  9.24853e-05  4.11409e-04  2.93832e-04  7.99536e-05  -8.32978e-04  5.38559e-04  1.63797e-02  -2.83701e-02  1.99867e-02  -1.38758e-02  6.95962e-03  2.72030e-04  -5.13556e-03  6.84158e-03  -2.98458e-03  -3.30456e-03  4.84563e-03  1.68477e-04  -1.68701e-03  -1.90013e-03  2.84321e-03  -1.99399e-03  7.67222e-04  2.36613e-03  -3.00853e-03  -3.21496e-04  1.50838e-03  9.15788e-05  -9.36350e-04  1.30699e-03  -8.19111e-04  
-2.85790e-02  1.77781e-01  7.04899e-01  1.82243e-01  -3.53696e-02  5.15272e-03  -9.27505e-03  4.59613e-03  -2.55421e-03  -1.29271e-03  4.50628e-03  -3.10743e-04  -1.90938e-03  -3.15866e-03  4.81899e-03  -2.52834e-03  1.26022e-03  1.98910e-03  -3.88321e-03  1.53228e-03  -2.17219e-04  3.07673e-04  1.39728e-03  -2.97296e-03  1.56687e-03  -1.05553e-02  -5.49470e-02  1.25247e-01  -4.00362e-02  -3.74624e-02  1.39792e-02  4.50292e-04  4.76713e-03  3.44030e-05  -2.85213e-03  1.35716e-03  5.53435e-04  4.46395e-04  -1.99201e-03  1.09683e-03  -1.53437e-03  1.80200e-03  1.56154e-03  -2.37164e-03  -2.45483e-04  1.70254e-04  1.12395e-03  4.33937e-04  -2.78258e-03  1.75563e-03  9.62495e-03  -8.15547e-03  -6.59807e-03  8.43999e-03  -6.92173e-03  7.13867e-03  -8.58327e-03  8.85810e-03  -4.14376e-03  -2.93879e-03  4.30088e-03  1.74404e-03  -3.30608e-03  -1.33660e-03  3.69378e-03  -3.75158e-03  2.08730e-03  2.27471e-03  -3.43075e-03  -8.27721e-05  1.04961e-03  1.02068e-03  -1.76786e-03  1.76731e-03  -9.83255e-04  
1.39020e-02  -6.79537e-02  2.23901e-01  6.73342e-01  1.85069e-01  -1.86704e-02  -6.33177e-03  -1.97683e-03  -2.94761e-03  -1.22882e-03  4.31951e-03  1.06152e-03  -3.09085e-03  -2.60680e-03  5.41966e-03  -3.64399e-03  1.47425e-03  2.51805e-03  -3.82608e-03  4.44816e-04  4.70790e-04  9.82434e-04  4.74867e-04  -2.69278e-03  1.58997e-03  3.73101e-02  -5.86043e-02  -4.18421e-02  1.19079e-01  -3.45050e-02  -3.39250e-02  3.18475e-03  7.76309e-03  3.40629e-03  -2.47140e-03  2.28788e-05  1.45503e-03  8.49917e-05  -1.96616e-03  1.27484e-03  -1.93442e-03  1.87629e-03  1.72131e-03  -2.27522e-03  -3.57002e-04  3.43362e-04  9.61123e-04  7.52019e-06  -2.04248e-03  1.43228e-03  1.37336e-02  -2.23338e-02  1.72668e-02  -1.73902e-02  1.36674e-02  -5.63228e-03  -2.61710e-03  6.04143e-03  -2.52096e-03  -3.41717e-03  3.14378e-03  3.67878e-03  -4.53008e-03  -1.18810e-03  4.92040e-03  -5.72842e-03  3.34549e-03  1.68918e-03  -2.39058e-03  -1.66919e-03  2.39746e-03  4.69813e-04  -1.94327e-03  2.27456e-03  -1.26753e-03  
5.74649e-03  -1.23856e-02  -3.95319e-02  2.33731e-01  6.39151e-01  1.94999e-01  -6.65075e-03  -6.99398e-03  -1.03015e-02  -2.13992e-03  6.25098e-03  3.10006e-04  -3.26275e-03  -1.71757e-03  5.53384e-03  -5.00375e-03  2.73591e-03  2.36303e-03  -4.92710e-03  2.14147e-03  -1.43506e-03  2.29493e-03  1.08059e-03  -4.56395e-03  2.57499e-03  1.35313e-02  1.23692e-02  -5.06408e-02  -3.39618e-02  1.13335e-01  -3.25811e-02  -3.56212e-02  5.69371e-03  6.54649e-03  7.00885e-04  7.60501e-04  9.14225e-04  -1.86155e-04  -1.87556e-03  1.30131e-03  -2.20250e-03  2.48178e-03  1.26447e-03  -2.84907e-03  1.30755e-03  -8.90466e-04  9.75014e-04  3.81914e-04  -2.40890e-03  1.65431e-03  9.44974e-03  -8.89501e-03  -5.13294e-03  1.13517e-02  -1.42776e-02  1.41960e-02  -1.36313e-02  1.23091e-02  -7.58993e-03  1.52480e-04  1.69070e-03  4.39776e-03  -5.95176e-03  4.17971e-04  4.83336e-03  -7.24009e-03  5.03589e-03  1.22942e-03  -3.87913e-03  1.24239e-03  -3.44043e-04  1.74205e-03  -1.64143e-03  1.32757e-03  -7.92984e-04  
1.23945e-02  -1.57394e-02  -1.39975e-02  -1.71483e-02  2.30839e-01  6.18419e-01  2.01440e-01  7.95010e-03  -2.08866e-02  -5.26485e-03  1.13108e-03  3.70577e-03  -4.45496e-03  -1.31130e-03  5.24489e-03  -3.73996e-03  1.56164e-03  2.21219e-03  -4.01057e-03  1.95206e-03  -1.88266e-03  2.60614e-03  1.03746e-03  -5.28133e-03  3.22342e-03  6.74539e-03  3.17743e-03  8.34572e-03  -4.26512e-02  -2.83014e-02  1.05965e-01  -3.56292e-02  -2.71986e-02  1.17257e-03  5.56887e-03  1.47332e-03  3.34520e-03  -8.55484e-04  -1.84959e-03  8.62514e-04  -1.89452e-03  1.80857e-03  1.58978e-03  -2.08170e-03  4.31594e-04  -9.28253e-04  1.74020e-03  1.39581e-04  -3.44290e-03  2.46702e-03  8.15600e-03  -9.85937e-03  5.47749e-03  -1.08796e-02  1.69891e-02  -1.81250e-02  1.13252e-02  -3.73544e-03  1.66837e-03  -4.05534e-03  2.42928e-03  4.14140e-03  -4.89438e-03  -5.20717e-04  5.88445e-03  -8.48015e-03  6.06676e-03  -3.76739e-04  -1.57797e-03  -4.73880e-04  3.54063e-04  1.74535e-03  -1.97751e-03  1.39688e-03  -6.78292e-04  
8.63105e-03  -2.92280e-03  -1.21486e-02  -1.65018e-02  -1.67096e-03  2.24565e-01  6.07418e-01  2.06571e-01  1.07683e-02  -2.05566e-02  -3.33121e-03  -1.02105e-03  1.91446e-04  -4.63433e-03  7.48860e-03  -4.08537e-03  1.78279e-03  4.66139e-04  -1.27743e-03  -1.50041e-04  -5.68576e-04  1.75016e-03  1.25457e-03  -5.68437e-03  3.66627e-03  4.05169e-03  -1.07979e-03  6.40607e-03  3.75377e-03  -3.34176e-02  -3.08864e-02  1.01649e-01  -3.20164e-02  -2.61569e-02  -3.43609e-03  7.03776e-03  4.86980e-03  2.47873e-03  -4.10491e-03  1.50202e-03  -2.55454e-03  1.87328e-03  1.00482e-03  -3.23804e-04  -1.36097e-03  1.79504e-06  1.76625e-03  3.73598e-05  -4.12854e-03  3.03335e-03  5.26883e-03  -4.21601e-03  -1.04894e-03  1.61120e-03  -7.19647e-03  1.73741e-02  -2.59728e-02  2.42530e-02  -1.54061e-02  7.62851e-03  -7.55262e-03  1.13235e-02  -9.06988e-03  2.87166e-03  2.53425e-03  -5.25227e-03  3.27699e-03  5.77181e-04  -7.67317e-04  -1.09205e-03  -5.35953e-05  2.98097e-03  -3.61255e-03  2.40993e-03  -8.69526e-04  
6.03334e-03  -2.51363e-04  -5.77536e-03  -5.52413e-03  -1.94627e-02  5.06811e-03  2.21859e-01  6.03955e-01  1.99397e-01  2.57249e-02  -2.68728e-02  -2.26823e-04  -8.49733e-03  2.09403e-03  3.10473e-03  1.43165e-04  -1.16415e-03  1.73182e-03  -2.70065e-03  2.97656e-03  -4.25206e-03  4.01999e-03  9.06183e-04  -6.89105e-03  4.60504e-03  4.31553e-03  -3.55056e-03  7.08915e-04  7.84749e-03  3.43698e-03  -3.22522e-02  -3.34463e-02  1.05700e-01  -3.45850e-02  -2.62287e-02  -6.90795e-03  1.43105e-02  2.48272e-03  -1.32409e-04  -1.79126e-03  -7.38082e-04  5.09015e-06  1.70897e-03  -7.54432e-04  2.39649e-04  -1.86958e-03  3.04276e-03  -3.56281e-04  -4.81459e-03  3.62853e-03  3.21282e-03  -2.15431e-03  8.39151e-04  -4.64869e-03  8.39919e-03  -1.42113e-02  2.02148e-02  -2.38555e-02  2.13662e-02  -1.58609e-02  8.36748e-03  -1.60978e-03  1.04127e-03  -3.91608e-03  7.46251e-03  -9.58134e-03  7.81311e-03  -4.47616e-03  3.05623e-03  -2.28148e-03  2.01725e-04  1.68091e-03  -1.28717e-03  -1.51959e-04  3.79329e-04  
4.67343e-03  7.46117e-04  -5.87891e-03  2.19151e-03  -5.81587e-03  -2.73413e-02  1.92922e-02  2.15854e-01  5.93177e-01  2.10036e-01  2.84071e-02  -3.08018e-02  -3.46400e-03  -8.65572e-03  1.07438e-02  -4.96157e-03  4.07227e-03  -3.16102e-03  6.79745e-04  1.53318e-03  -3.54244e-03  2.38298e-03  3.72818e-03  -9.87133e-03  5.97636e-03  4.49207e-03  -2.48089e-03  -3.56413e-03  2.88917e-03  1.03552e-02  -2.08421e-03  -2.86651e-02  -3.22082e-02  1.04761e-01  -3.76994e-02  -2.61641e-02  -2.64277e-03  1.47775e-02  -1.62392e-03  2.32240e-03  -4.32109e-03  2.32492e-03  -1.14725e-03  1.34773e-03  -2.51809e-04  -1.50226e-03  1.89526e-03  1.09230e-03  -6.17415e-03  4.27174e-03  1.26808e-03  1.79968e-03  -3.97788e-03  2.60425e-03  -3.06958e-03  6.15317e-03  -1.63708e-02  2.99487e-02  -3.77273e-02  3.32517e-02  -2.56088e-02  2.11425e-02  -1.61501e-02  1.07794e-02  -5.19162e-03  9.10032e-04  -3.05882e-04  1.82600e-03  -3.54553e-03  5.76119e-03  -7.65670e-03  7.46527e-03  -4.59311e-03  9.30096e-04  3.57135e-04  
3.19826e-03  1.93788e-03  -5.85853e-03  1.88357e-03  1.29963e-03  -8.56196e-03  -2.50847e-02  2.38053e-02  2.02506e-01  6.05916e-01  2.05869e-01  3.21278e-02  -3.88677e-02  -6.21142e-04  -3.87278e-03  7.69641e-03  -5.32301e-03  3.15644e-03  -2.09966e-03  3.03830e-03  -5.75345e-03  6.17034e-03  -1.34284e-03  -5.89242e-03  4.67316e-03  3.93881e-03  -1.19852e-03  -3.55737e-03  -9.58173e-04  4.92390e-03  7.64099e-03  -3.88517e-03  -2.21005e-02  -3.69438e-02  1.05035e-01  -4.08791e-02  -1.88678e-02  -5.19220e-03  1.28443e-02  -5.74780e-04  2.10683e-03  -4.30740e-03  2.19135e-03  1.22069e-04  5.05651e-04  -2.66527e-03  3.88972e-03  -1.62885e-03  -3.86419e-03  3.42395e-03  4.41072e-04  1.65799e-03  -8.85581e-04  -2.92964e-03  5.33588e-03  -7.27048e-03  9.52022e-03  -1.81855e-02  3.12719e-02  -3.82763e-02  3.12759e-02  -2.08859e-02  1.71470e-02  -1.53555e-02  1.40788e-02  -1.31228e-02  1.11380e-02  -1.03182e-02  1.01617e-02  -7.56323e-03  3.78285e-03  -1.30859e-03  8.89258e-04  -1.85313e-03  1.25417e-03  
7.93832e-04  5.49857e-03  -7.53160e-03  9.25412e-05  5.65581e-03  -5.22968e-03  -2.63324e-03  -2.84328e-02  2.30938e-02  2.00594e-01  6.10639e-01  2.09953e-01  2.38903e-02  -3.97867e-02  6.10447e-03  -6.64153e-03  7.44832e-03  -8.00355e-03  8.11189e-03  -4.39651e-03  4.41911e-04  -4.90721e-04  4.41334e-03  -9.71706e-03  6.13360e-03  3.43752e-03  -1.13644e-03  -2.02828e-03  -1.40771e-03  1.81563e-03  3.58361e-04  8.30548e-03  -1.70771e-03  -1.99037e-02  -4.32233e-02  1.07407e-01  -3.65317e-02  -2.23347e-02  -7.23205e-03  1.59689e-02  -1.54920e-03  2.02011e-03  -5.04330e-03  5.43095e-03  -3.88610e-03  1.05820e-03  8.09604e-04  1.30792e-03  -6.44454e-03  4.50855e-03  -1.47883e-03  4.63671e-03  -3.25441e-03  4.07352e-04  9.56368e-05  1.59513e-03  -6.72016e-03  1.33167e-02  -2.47509e-02  4.11266e-02  -5.33766e-02  4.91629e-02  -3.45078e-02  2.43147e-02  -1.83766e-02  1.39699e-02  -1.09084e-02  6.96712e-03  -4.74582e-03  7.33961e-03  -1.06131e-02  1.10911e-02  -8.50911e-03  3.36808e-03  -1.49924e-04  
4.33464e-04  6.32413e-03  -9.15529e-03  2.05122e-03  2.31047e-03  -2.87068e-04  -1.99833e-03  -1.91141e-05  -3.56604e-02  2.99268e-02  1.89753e-01  6.27504e-01  2.03196e-01  1.51308e-02  -2.95942e-02  4.59004e-03  -9.58587e-03  6.61851e-03  -4.63639e-03  9.19225e-03  -1.18573e-02  8.45993e-03  -1.02545e-03  -7.09338e-03  5.42197e-03  3.80315e-03  -2.08500e-03  -1.49074e-03  5.10726e-04  -8.10273e-04  -7.83439e-04  -3.59397e-04  1.30593e-02  -3.12718e-03  -2.18599e-02  -4.86158e-02  1.20235e-01  -3.98183e-02  -3.06225e-02  -2.33363e-03  1.70073e-02  -2.53441e-03  1.71680e-03  -3.01015e-03  3.01712e-03  -5.13886e-03  6.13444e-03  -1.84319e-03  -5.48067e-03  4.42925e-03  -1.18116e-03  4.07907e-03  -3.29444e-03  6.57597e-04  1.73446e-03  -4.74154e-03  6.46698e-03  -8.98708e-03  1.43604e-02  -2.60701e-02  4.11935e-02  -5.12267e-02  4.83505e-02  -3.57101e-02  2.52387e-02  -1.98784e-02  1.72130e-02  -1.62740e-02  1.33655e-02  -7.28241e-03  3.17454e-03  -3.14070e-03  4.83547e-03  -6.07415e-03  3.19107e-03  
7.45502e-04  5.44067e-03  -8.33325e-03  1.38410e-03  3.19998e-03  -4.12264e-03  5.81292e-03  -4.65250e-03  -2.59236e-03  -2.83151e-02  2.22507e-02  1.89823e-01  6.33009e-01  2.01878e-01  1.29575e-02  -2.44169e-02  -2.62278e-03  -8.05646e-03  9.01598e-03  -1.55630e-03  -1.48454e-03  -9.17140e-04  5.94110e-03  -1.07845e-02  6.39593e-03  4.06804e-03  -2.80010e-03  -9.38971e-04  4.86797e-04  3.27065e-04  -2.87104e-03  1.22182e-04  1.35722e-03  1.37686e-02  -5.65992e-03  -2.46129e-02  -4.50357e-02  1.25584e-01  -4.50587e-02  -3.45635e-02  3.07124e-03  1.47599e-02  -1.67992e-03  2.94134e-03  -4.45254e-03  2.69342e-04  1.52336e-03  2.04649e-03  -7.56587e-03  4.91330e-03  -7.39870e-04  3.45849e-03  -3.52189e-03  1.80435e-03  -7.35656e-04  1.55851e-04  -2.44012e-03  7.06544e-03  -1.43964e-02  2.44729e-02  -3.96406e-02  5.57338e-02  -6.26786e-02  5.59266e-02  -4.00003e-02  2.49090e-02  -1.48216e-02  8.45925e-03  -7.34081e-03  1.11126e-02  -1.37667e-02  1.23029e-02  -7.84817e-03  2.06457e-03  4.64851e-04  
1.15308e-03  3.57740e-03  -6.34507e-03  1.16478e-03  1.71982e-03  -1.21139e-03  -7.40479e-04  5.73198e-03  -1.00207e-02  7.07770e-03  -3.26218e-02  1.78857e-02  1.88903e-01  6.38314e-01  2.08879e-01  3.05408e-03  -2.30289e-02  -5.88432e-03  -1.19063e-03  7.83793e-03  -8.49679e-03  7.02027e-03  -2.01647e-03  -5.28829e-03  4.52612e-03  3.32550e-03  -1.99060e-03  -1.21030e-03  4.27365e-04  4.96130e-04  -8.95813e-04  -3.20050e-03  3.15588e-03  6.35874e-05  1.29936e-02  -6.58050e-03  -2.28976e-02  -4.49354e-02  1.25375e-01  -4.40147e-02  -3.80484e-02  4.99577e-03  1.40493e-02  2.31122e-03  -9.85972e-04  -5.66371e-03  5.27558e-03  -1.51571e-03  -3.74177e-03  3.21230e-03  -4.03157e-04  2.18862e-03  -1.79131e-03  -2.51454e-04  1.74177e-03  -2.81227e-03  3.11154e-03  -4.42709e-03  6.73451e-03  -1.07342e-02  1.87264e-02  -3.64125e-02  5.85406e-02  -6.75985e-02  5.76013e-02  -3.86946e-02  2.38654e-02  -1.74473e-02  1.32454e-02  -6.99891e-03  2.73272e-03  -2.22438e-03  3.24437e-03  -4.56829e-03  2.63122e-03  
1.15247e-03  1.31737e-03  -2.96965e-03  1.00929e-03  1.54261e-04  -2.06107e-03  3.03157e-03  -2.01712e-03  2.49381e-03  -2.89785e-03  -4.16495e-05  -2.57203e-02  -4.03806e-04  2.22503e-01  6.14168e-01  2.05597e-01  2.08053e-02  -4.08757e-02  8.86020e-03  -1.06530e-02  1.02574e-02  -7.55547e-03  9.67654e-03  -1.23762e-02  6.54542e-03  1.33819e-03  4.21059e-04  -1.80846e-03  1.99944e-04  1.19142e-03  -1.49343e-03  -2.67605e-04  -1.43365e-03  2.24907e-03  -1.20509e-03  9.76901e-03  2.53716e-03  -3.12954e-02  -2.91386e-02  1.08165e-01  -4.73220e-02  -2.71694e-02  -3.87331e-04  2.31763e-02  -6.13506e-03  9.92794e-04  -5.59784e-03  5.70576e-03  -5.59919e-03  3.10711e-03  -1.45094e-03  3.75807e-03  -3.06448e-03  1.42594e-03  -1.53837e-04  -8.53764e-04  3.28302e-04  1.36501e-03  -4.50153e-03  8.55797e-03  -1.35983e-02  1.92184e-02  -3.11926e-02  5.18792e-02  -6.71050e-02  6.53291e-02  -5.09106e-02  3.46772e-02  -2.62499e-02  2.64461e-02  -2.69420e-02  2.35375e-02  -1.71035e-02  8.12217e-03  -1.51843e-03  
1.23570e-03  -2.71073e-04  -6.32745e-04  8.79177e-04  -1.63845e-03  -1.52397e-04  5.08986e-04  2.74068e-03  -6.85659e-03  1.00229e-02  -8.72332e-03  1.70627e-03  -2.59905e-02  1.15960e-02  1.95199e-01  6.28141e-01  2.25556e-01  -1.07244e-02  -2.06389e-02  -1.13569e-03  -8.36260e-03  1.23290e-02  -5.04367e-03  -2.54080e-03  2.79672e-03  1.94094e-04  1.84731e-03  -2.10314e-03  -1.10782e-04  1.33245e-03  -7.26422e-04  -1.43446e-03  1.82133e-03  -2.74118e-03  2.65250e-03  -5.98224e-03  1.52971e-02  4.81350e-03  -2.70873e-02  -4.58271e-02  1.13974e-01  -3.67259e-02  -4.23883e-02  1.37331e-02  1.65782e-02  -6.09915e-03  5.69543e-04  -3.68084e-03  1.22851e-03  8.65247e-04  -1.84072e-03  4.09687e-03  -2.80293e-03  8.93027e-04  6.32657e-04  -2.18333e-03  2.70344e-03  -2.69376e-03  2.13037e-03  -2.17987e-03  4.50978e-03  -1.27917e-02  2.61988e-02  -4.19378e-02  5.83627e-02  -6.58116e-02  5.77534e-02  -4.18653e-02  2.56745e-02  -1.21042e-02  5.29691e-03  -4.60798e-03  5.39657e-03  -5.68086e-03  2.85101e-03  
6.57834e-04  -5.45344e-05  -8.13982e-05  3.12506e-04  -9.47615e-04  -1.06211e-03  2.88247e-03  -2.28338e-03  1.24860e-03  -3.01470e-03  6.81476e-03  -5.94041e-03  1.94507e-03  -2.68818e-02  4.41321e-03  1.99622e-01  6.34892e-01  2.26452e-01  -2.16084e-02  -1.29023e-02  -8.97899e-03  2.25352e-03  5.08960e-03  -5.95624e-03  3.12797e-03  -1.89431e-04  1.88738e-03  -1.69847e-03  -2.41768e-04  1.47360e-03  -1.32617e-03  4.98407e-05  -6.33050e-04  2.49823e-03  -3.41726e-03  -5.73105e-04  -1.69003e-03  1.52891e-02  3.25903e-03  -2.93737e-02  -4.25819e-02  1.15262e-01  -3.86047e-02  -4.55715e-02  1.94942e-02  1.21507e-02  -2.50652e-03  -3.04971e-03  -3.16776e-03  3.26160e-03  -2.21232e-03  4.30076e-03  -2.72596e-03  1.08782e-03  1.40427e-05  -7.73843e-04  6.51110e-04  2.37761e-04  -2.73172e-03  6.58098e-03  -9.96578e-03  1.02895e-02  -1.34088e-02  2.66060e-02  -4.72996e-02  6.66524e-02  -7.05847e-02  5.29565e-02  -2.92896e-02  1.48089e-02  -7.17913e-03  2.02751e-03  8.23060e-04  -2.85249e-03  1.98774e-03  
7.34672e-04  -3.69087e-04  -2.73847e-04  1.33496e-03  -2.16295e-03  4.89281e-05  1.25238e-03  1.62520e-03  -5.72476e-03  6.45876e-03  -6.31925e-03  7.75802e-03  -4.91765e-03  9.29057e-04  -2.17387e-02  -6.31655e-03  1.97351e-01  6.49804e-01  2.27115e-01  -3.45593e-02  -9.93627e-03  -4.68798e-03  1.00571e-03  7.18625e-04  8.69416e-04  -1.07868e-04  1.56334e-03  -1.64182e-03  3.84893e-04  5.14030e-04  -6.88335e-04  -5.89054e-04  1.33775e-03  -1.37253e-03  3.01258e-03  -6.50518e-03  2.77270e-03  -1.22086e-03  1.28967e-02  6.93315e-03  -3.32357e-02  -4.52383e-02  1.22798e-01  -4.01598e-02  -5.15354e-02  2.38692e-02  1.38930e-02  -5.15252e-03  -6.51915e-03  3.99127e-03  -1.93861e-03  3.97231e-03  -3.23757e-03  2.24075e-03  -6.80292e-04  -1.61578e-03  2.93019e-03  -2.13718e-03  -5.58807e-06  8.90890e-04  9.40267e-04  -6.05149e-03  1.08812e-02  -1.46361e-02  2.36578e-02  -4.16120e-02  6.32743e-02  -7.34098e-02  5.86963e-02  -2.81683e-02  3.77826e-03  6.48636e-03  -7.26434e-03  2.94762e-03  6.06914e-05  
1.58762e-03  -1.88963e-03  4.28105e-04  1.42541e-03  -2.35926e-03  -3.75025e-04  2.63404e-03  -9.85661e-04  -6.97401e-04  -1.85777e-03  4.75776e-03  -5.94939e-03  8.07706e-03  -6.04558e-03  1.86890e-04  -1.11629e-02  -2.34129e-02  1.96354e-01  6.69246e-01  2.22027e-01  -4.91376e-02  2.70467e-03  -7.25565e-03  -3.65650e-03  5.35649e-03  1.85567e-04  1.08998e-03  -1.52580e-03  2.73327e-04  6.88107e-04  -8.32919e-04  5.46330e-05  -3.31625e-04  1.26667e-03  -1.05943e-03  9.38695e-04  -3.77613e-03  2.99359e-03  -3.64871e-03  1.15175e-02  1.38324e-02  -3.93185e-02  -4.55416e-02  1.29231e-01  -4.50720e-02  -5.63486e-02  3.30920e-02  9.85100e-03  -7.23885e-03  -3.20462e-04  -9.49419e-04  2.43439e-03  -2.66388e-03  2.33408e-03  -1.30397e-03  -3.65568e-04  8.65793e-04  9.90996e-04  -4.00375e-03  5.48396e-03  -4.86508e-03  3.00192e-03  -3.06062e-03  7.15890e-03  -1.48720e-02  2.74042e-02  -4.50501e-02  6.26666e-02  -7.05034e-02  6.03152e-02  -3.51263e-02  9.04739e-03  6.47642e-03  -1.02016e-02  4.78588e-03  
8.05353e-04  -1.07114e-03  8.34652e-04  -1.08229e-04  -8.98925e-04  3.16677e-04  2.65565e-04  9.71069e-04  -2.64663e-03  3.68189e-03  -5.40969e-03  5.40962e-03  -4.56992e-03  7.43714e-03  -6.78976e-03  8.60661e-04  -5.87446e-03  -3.70762e-02  2.01624e-01  6.78797e-01  2.16756e-01  -5.14152e-02  5.06784e-03  -1.71930e-02  1.02251e-02  -7.80490e-05  9.91046e-04  -8.95968e-04  -4.06571e-04  1.16428e-03  -4.15706e-04  -1.09979e-03  8.18953e-04  9.96424e-05  1.56209e-03  -4.60959e-03  4.02165e-03  -2.23035e-03  1.10806e-03  -5.07984e-03  1.23167e-02  1.69615e-02  -4.46956e-02  -4.10628e-02  1.29888e-01  -4.98104e-02  -5.70126e-02  3.71725e-02  1.41028e-02  -1.28095e-02  -1.03472e-03  1.69772e-03  -5.36836e-04  -5.81427e-04  1.10859e-03  -9.84435e-04  1.21901e-03  -2.38302e-03  2.92968e-03  -1.36023e-03  -2.20239e-04  -2.41937e-03  5.89473e-03  -5.10365e-03  3.20537e-03  -6.42717e-03  2.02018e-02  -4.49553e-02  6.77918e-02  -7.17891e-02  5.43314e-02  -2.71666e-02  5.38688e-03  2.47650e-03  -1.28134e-03  
-8.10326e-04  1.99185e-03  -1.78160e-03  1.18160e-03  -5.20977e-04  -9.97345e-04  2.31799e-03  -1.34099e-03  -4.35573e-04  -3.77594e-04  3.03419e-03  -5.31278e-03  6.01836e-03  -7.30372e-03  8.23826e-03  -1.38372e-03  -5.95514e-03  -5.38530e-04  -4.40840e-02  2.04083e-01  6.82900e-01  2.21184e-01  -6.43656e-02  5.90973e-03  -1.65107e-03  -1.28895e-04  6.97704e-04  -8.01717e-04  6.98868e-04  -7.77810e-05  -8.45956e-04  7.57562e-04  -4.97418e-04  7.30360e-04  -7.22238e-04  6.68855e-04  -2.51598e-03  4.55105e-03  -4.47582e-03  1.21621e-03  -3.03708e-03  7.46854e-03  2.27858e-02  -4.51147e-02  -4.05622e-02  1.25024e-01  -5.15243e-02  -5.22369e-02  4.61616e-02  -8.21976e-03  -1.88472e-03  3.38412e-03  -2.79576e-03  2.58967e-03  -1.58925e-03  -3.54387e-04  1.49306e-03  4.74455e-05  -3.31187e-03  5.34398e-03  -4.60931e-03  1.87829e-03  -1.26702e-03  3.56764e-03  -5.37054e-03  5.74189e-03  -6.99111e-03  1.53373e-02  -3.73619e-02  6.50005e-02  -7.71658e-02  6.51504e-02  -4.00639e-02  1.64213e-02  -3.18980e-03  
-1.41410e-03  2.82246e-03  -1.78449e-03  4.76047e-05  6.79142e-04  -2.70485e-04  2.22999e-05  5.59003e-04  -2.33433e-03  4.36040e-03  -5.37922e-03  4.57654e-03  -3.78923e-03  4.97236e-03  -9.00781e-03  1.16517e-02  -2.83651e-03  -1.02810e-02  1.01830e-02  -5.23170e-02  1.99170e-01  6.88530e-01  2.29428e-01  -7.13549e-02  3.76628e-03  -1.19171e-04  1.50096e-04  2.07536e-05  2.69705e-04  -1.53156e-04  -2.41033e-04  -1.59269e-04  6.14710e-04  -6.10280e-04  1.66827e-03  -3.72628e-03  2.86099e-03  -1.17550e-03  3.54377e-03  -5.35782e-03  2.73703e-03  -5.93513e-03  5.47707e-03  3.22887e-02  -4.89231e-02  -4.73810e-02  1.29426e-01  -3.94295e-02  -8.18741e-02  5.60288e-02  -1.62911e-03  2.40001e-03  -1.02032e-03  3.28352e-04  2.29206e-04  -8.60921e-04  1.72066e-03  -2.36910e-03  2.08823e-03  -9.38460e-04  9.29158e-04  -4.07548e-03  6.51066e-03  -4.61632e-03  2.84425e-04  3.58777e-03  -3.58948e-03  -3.68218e-03  1.85392e-02  -4.12199e-02  6.85922e-02  -8.63687e-02  8.02741e-02  -5.30642e-02  1.79501e-02  
-1.00070e-03  1.73135e-03  -6.60248e-04  -5.30556e-04  8.57308e-04  -5.18809e-04  7.59391e-04  -1.55257e-03  2.02776e-03  -1.93543e-03  1.94885e-03  -3.45263e-03  5.58447e-03  -6.78596e-03  5.71148e-03  -4.20737e-03  4.74124e-03  -1.30900e-03  -5.69836e-03  1.41152e-02  -7.50153e-02  2.18481e-01  6.89373e-01  2.30261e-01  -7.29258e-02  -2.74949e-04  3.36171e-04  7.97635e-05  -1.17839e-04  2.71064e-04  -4.19939e-04  2.55261e-04  -6.29332e-04  1.56015e-03  -1.45635e-03  5.98521e-04  -1.93564e-03  3.48219e-03  -3.29819e-03  3.82077e-03  -2.51999e-03  -3.31623e-04  -5.79957e-03  4.76625e-03  3.42360e-02  -5.02304e-02  -3.12211e-02  1.06371e-01  -7.01248e-02  1.25823e-02  -1.33703e-03  1.83610e-03  -4.67918e-04  -2.22568e-04  3.82267e-04  -9.91872e-05  1.18997e-04  -5.08239e-04  -4.01193e-05  2.54049e-03  -4.92884e-03  4.04299e-03  -2.53625e-03  3.51045e-03  -4.58661e-03  2.80707e-03  2.56749e-03  -8.23563e-03  4.38750e-03  1.71587e-02  -5.38526e-02  9.16641e-02  -1.05753e-01  7.94822e-02  -2.79302e-02  
-5.53666e-04  1.25428e-03  -1.21312e-03  8.69516e-04  -3.57468e-04  -2.99505e-04  5.84548e-04  4.64521e-04  -2.18263e-03  2.83656e-03  -2.38241e-03  1.65112e-03  -1.75326e-03  3.17101e-03  -4.75815e-03  4.37892e-03  -3.85600e-03  4.32549e-03  2.22636e-03  -1.23034e-02  1.95897e-02  -8.17922e-02  2.26448e-01  7.05053e-01  1.38599e-01  -1.07346e-04  5.26047e-04  -6.52484e-04  5.53589e-04  -2.60321e-04  -2.71321e-04  3.35662e-04  2.81182e-04  -1.09029e-03  1.52227e-03  -1.48583e-03  9.49584e-04  -1.07752e-03  1.64842e-03  -2.14493e-03  3.61732e-03  -2.24714e-03  -1.93698e-03  -5.59979e-03  5.23506e-03  4.80371e-02  -6.99054e-02  -5.76385e-02  1.89052e-01  -1.07340e-01  -9.93625e-04  1.76425e-03  -1.60811e-03  1.71022e-03  -1.07848e-03  -4.41404e-04  1.53041e-03  -8.05419e-04  -7.05774e-04  6.91713e-04  1.32672e-03  -3.63651e-03  3.90003e-03  -2.34440e-03  3.48095e-04  1.85679e-03  -4.12392e-03  6.52628e-03  -7.84630e-03  1.26161e-03  2.10143e-02  -5.43598e-02  7.64781e-02  -6.58123e-02  2.53476e-02  
-3.57005e-05  -1.67517e-04  3.70754e-04  -5.12047e-05  -2.50100e-04  9.54041e-05  1.14684e-04  -4.87895e-05  -1.51933e-05  3.56045e-05  -1.51333e-04  9.46545e-06  2.09014e-04  -4.55241e-05  -2.40414e-04  4.13201e-04  -1.52025e-04  -7.07017e-04  8.07540e-04  6.97102e-05  1.71575e-04  2.93576e-03  -1.62702e-02  2.67478e-02  9.86154e-01  -2.44326e-04  3.53824e-04  -1.05948e-04  -5.03878e-05  1.17763e-04  -5.55883e-05  -1.69805e-05  -3.14801e-05  5.62368e-05  8.85642e-05  -2.21265e-04  3.64050e-05  1.40231e-04  -3.16348e-05  -1.27504e-04  1.67736e-04  -1.23847e-04  6.86060e-05  7.69024e-04  -1.65811e-03  -2.29223e-03  7.31149e-03  -6.47832e-06  -1.26228e-02  8.47873e-03  -2.99905e-04  4.24314e-04  -1.60745e-04  4.25808e-05  2.36231e-05  -7.47888e-05  1.62688e-04  -2.25161e-04  1.29976e-04  1.55668e-04  -2.97876e-04  -5.14565e-05  3.42708e-04  -9.90332e-05  -3.28726e-04  5.07209e-04  -1.50271e-04  -6.81776e-04  1.24516e-03  -1.12430e-03  5.94304e-04  3.87214e-04  -1.57752e-03  1.78720e-03  -7.31084e-04  
6.37329e-02  -6.81809e-02  -1.71711e-02  2.11242e-02  1.40930e-03  4.17043e-04  -2.44714e-03  2.30744e-03  -8.19150e-04  -2.25975e-03  2.66094e-03  -2.11433e-04  -3.36511e-04  -9.72640e-04  1.48032e-03  -1.47260e-03  9.02218e-04  6.31018e-04  -1.05992e-03  -3.68478e-04  4.20577e-04  5.96609e-04  1.92798e-04  -1.28414e-03  7.08464e-04  7.70447e-01  2.95572e-01  -2.83763e-02  -3.21318e-02  -8.77589e-03  1.45651e-03  4.71647e-04  1.75615e-03  -8.35764e-04  -8.31020e-04  1.62879e-03  7.07994e-04  -6.84956e-04  -1.43514e-03  8.05281e-04  -3.20377e-04  7.31271e-04  4.33903e-04  -7.99217e-04  5.50709e-04  -2.59444e-04  -5.77400e-04  3.29586e-04  -1.31777e-04  2.68252e-04  -4.62392e-03  7.41691e-03  -1.83308e-03  -2.13542e-03  8.84931e-04  1.18511e-03  -2.94864e-03  3.83178e-03  -1.98077e-03  -1.29835e-03  2.34469e-03  1.68290e-04  -1.26169e-03  -4.31110e-04  1.19140e-03  -9.82091e-04  4.04730e-04  1.07280e-03  -1.61552e-03  4.88154e-04  -5.55662e-05  7.30441e-04  -1.26389e-03  1.39376e-03  -6.82950e-04  
-8.76744e-02  1.52649e-01  -4.71012e-02  -4.12799e-02  2.18181e-02  1.19373e-03  -3.11120e-04  3.04532e-03  -2.29696e-03  -2.54694e-03  3.82381e-03  -9.18588e-05  -9.04006e-04  -2.53537e-03  3.26754e-03  -1.85249e-03  1.23807e-03  8.92668e-04  -2.26779e-03  6.66244e-04  -2.38685e-04  6.47567e-04  1.48950e-03  -3.38468e-03  1.75334e-03  2.91306e-01  4.92179e-01  2.24690e-01  1.09123e-02  -5.98979e-03  -1.14742e-02  -3.91121e-03  2.01261e-03  -8.12873e-04  -1.59416e-03  2.77741e-03  1.47681e-03  -3.23947e-04  -2.55340e-03  9.09099e-04  -8.66096e-04  1.54013e-03  1.07938e-03  -1.50235e-03  1.36316e-04  -3.60356e-04  3.79032e-04  6.17303e-04  -2.45623e-03  1.82842e-03  1.31242e-02  -2.19438e-02  1.36016e-02  -7.97233e-03  3.53580e-03  9.02263e-04  -4.48704e-03  6.08381e-03  -3.23423e-03  -2.02847e-03  3.52162e-03  6.00333e-04  -1.94229e-03  -9.75314e-04  2.00256e-03  -1.62781e-03  7.27163e-04  1.97052e-03  -2.99194e-03  1.00239e-03  -4.59961e-04  1.72861e-03  -2.09349e-03  1.81998e-03  -8.64221e-04  
-1.18464e-02  -5.24112e-02  1.26023e-01  -4.23568e-02  -3.89017e-02  1.45130e-02  2.05082e-03  6.92339e-03  -3.82829e-03  -3.08814e-03  4.36694e-03  2.08243e-04  -1.36965e-03  -3.33547e-03  4.67132e-03  -2.82508e-03  1.95204e-03  9.00264e-04  -3.14478e-03  1.81366e-03  -1.63108e-03  1.46444e-03  2.96604e-03  -6.51622e-03  3.40154e-03  9.63042e-03  2.54358e-01  5.01136e-01  2.25760e-01  3.37702e-02  -6.36061e-03  -1.59032e-02  -2.42725e-03  -3.05924e-03  -1.30747e-03  3.96230e-03  2.79329e-03  -5.19048e-04  -3.72429e-03  1.26586e-03  -1.23900e-03  2.26977e-03  1.40087e-03  -2.05490e-03  8.20596e-04  -1.28968e-03  5.81523e-04  1.22688e-03  -4.24634e-03  3.15605e-03  1.01336e-02  -9.04575e-03  -5.60348e-03  6.39746e-03  -3.70905e-03  4.08001e-03  -6.31782e-03  7.90545e-03  -5.10439e-03  -1.19788e-03  3.36601e-03  1.54666e-03  -3.34239e-03  -2.66128e-04  2.51435e-03  -3.09016e-03  2.01396e-03  2.02160e-03  -4.22253e-03  2.60267e-03  -2.20835e-03  3.41709e-03  -3.19825e-03  2.33566e-03  -1.02833e-03  
3.87578e-02  -6.45127e-02  -3.60463e-02  1.23592e-01  -4.23922e-02  -3.61072e-02  7.63064e-03  1.12622e-02  -2.09408e-03  -2.20753e-03  3.54218e-03  7.96869e-04  -2.27768e-03  -3.71272e-03  5.70781e-03  -3.18037e-03  2.27909e-03  4.47061e-04  -3.24471e-03  2.66072e-03  -2.78266e-03  2.04434e-03  3.86956e-03  -8.70901e-03  4.67716e-03  -2.90109e-02  2.99851e-02  2.77593e-01  4.71508e-01  2.30791e-01  4.63764e-02  -7.64897e-03  -1.21756e-02  -1.02880e-02  -3.70994e-03  4.40530e-03  4.83208e-03  -2.34274e-04  -4.29717e-03  1.23044e-03  -1.74659e-03  2.69913e-03  1.73557e-03  -2.05841e-03  5.91235e-04  -1.77080e-03  1.39155e-03  1.42190e-03  -6.19341e-03  4.57313e-03  1.08414e-02  -1.47486e-02  8.74365e-03  -1.07593e-02  8.85742e-03  -2.97675e-03  -3.01735e-03  6.65071e-03  -5.12095e-03  -6.15779e-04  2.33254e-03  2.85497e-03  -4.45514e-03  4.06037e-04  2.92401e-03  -4.39490e-03  3.12456e-03  1.50464e-03  -4.16678e-03  3.10848e-03  -3.19915e-03  4.51244e-03  -3.94901e-03  2.55053e-03  -1.00767e-03  
2.00975e-02  1.23953e-03  -5.11484e-02  -2.31135e-02  1.11499e-01  -4.12687e-02  -3.25668e-02  1.10565e-02  6.11548e-04  2.01429e-03  4.12104e-03  -6.10764e-05  -2.83876e-03  -3.87284e-03  6.15873e-03  -3.15162e-03  2.90901e-03  -6.26670e-04  -3.62524e-03  5.10755e-03  -5.47498e-03  2.84829e-03  5.54503e-03  -1.18886e-02  6.42963e-03  -8.73641e-03  -2.67393e-02  4.68073e-02  2.77972e-01  4.49027e-01  2.31278e-01  5.70951e-02  -6.96596e-04  -2.04934e-02  -1.14741e-02  2.22685e-03  5.47567e-03  7.42208e-04  -4.19808e-03  1.08656e-03  -2.11101e-03  3.17379e-03  1.63642e-03  -2.20173e-03  1.14890e-03  -2.98524e-03  2.49171e-03  2.00018e-03  -8.82312e-03  6.29730e-03  7.59166e-03  -7.15277e-03  -2.36817e-03  5.83849e-03  -8.46856e-03  8.13839e-03  -8.04115e-03  9.43996e-03  -8.28004e-03  2.27054e-03  8.25372e-04  3.35441e-03  -5.35061e-03  1.91334e-03  2.33669e-03  -5.12674e-03  4.32390e-03  7.46817e-04  -5.04120e-03  5.98126e-03  -6.50821e-03  6.55630e-03  -4.30153e-03  1.75546e-03  -4.33606e-04  
1.29577e-02  -4.31353e-03  4.78781e-03  -3.83255e-02  -2.28427e-02  1.00278e-01  -3.68716e-02  -2.17955e-02  -5.88169e-03  8.18006e-03  5.59451e-03  2.11651e-03  -4.30290e-03  -3.80438e-03  5.98415e-03  -2.65721e-03  2.45778e-03  -8.14886e-04  -3.16022e-03  5.38068e-03  -6.59340e-03  3.77842e-03  5.98566e-03  -1.37670e-02  7.62900e-03  1.50950e-02  -3.12790e-02  -2.77562e-02  6.79078e-02  2.74993e-01  4.27483e-01  2.31260e-01  7.38748e-02  -7.42060e-03  -1.94827e-02  -7.48705e-03  3.81153e-03  4.09935e-04  -3.57212e-03  1.35936e-03  -1.74713e-03  2.79288e-03  1.65314e-03  -1.79497e-03  1.42395e-03  -3.73703e-03  2.70640e-03  2.13389e-03  -9.66491e-03  7.03640e-03  5.82290e-03  -5.43836e-03  5.95691e-04  -3.15813e-03  7.34941e-03  -1.04290e-02  6.55123e-03  5.88224e-04  -3.94104e-03  8.61226e-04  8.12040e-04  3.15292e-03  -4.86278e-03  1.87994e-03  2.62690e-03  -5.97675e-03  5.34670e-03  -5.86556e-04  -3.99052e-03  6.22154e-03  -7.54054e-03  7.45006e-03  -4.82322e-03  1.76966e-03  -2.81511e-04  
8.43992e-03  -5.34044e-03  4.11215e-03  4.15802e-03  -3.06744e-02  -3.07624e-02  9.90283e-02  -2.59014e-02  -3.46582e-02  -1.62081e-03  1.25751e-02  3.79933e-03  -1.69410e-03  -6.07087e-03  6.77899e-03  -3.27073e-03  2.87658e-03  -1.67745e-03  -1.91231e-03  4.61186e-03  -6.57531e-03  3.94877e-03  6.50498e-03  -1.52084e-02  8.53287e-03  2.13123e-02  -1.29982e-02  -3.89677e-02  -1.33664e-02  8.46181e-02  2.58300e-01  4.13714e-01  2.43963e-01  7.30352e-02  -5.96457e-03  -1.50900e-02  -5.89284e-03  -2.09164e-03  -4.67428e-03  3.07980e-03  -1.42883e-03  2.86828e-03  1.09878e-03  -1.05519e-03  1.33172e-03  -3.91364e-03  2.35268e-03  2.40497e-03  -1.00989e-02  7.46272e-03  3.85601e-03  -1.39174e-03  -3.99917e-03  4.10070e-03  -5.39779e-03  8.32955e-03  -1.35573e-02  1.59021e-02  -1.36989e-02  7.66819e-03  -4.54880e-03  6.74555e-03  -7.14733e-03  4.06051e-03  6.01709e-04  -4.35451e-03  4.20414e-03  -3.07183e-04  -3.98584e-03  7.03603e-03  -8.97650e-03  8.84219e-03  -5.95284e-03  2.31059e-03  -3.39359e-04  
7.41170e-03  -6.56574e-03  -8.80677e-04  9.33910e-03  2.19045e-03  -3.02026e-02  -3.53913e-02  1.12107e-01  -4.33911e-02  -2.55852e-02  -5.59763e-04  1.35524e-02  -1.68067e-03  -2.66268e-03  3.46934e-03  -1.23005e-03  1.49222e-03  -1.41001e-03  -2.69764e-03  7.22475e-03  -9.55974e-03  5.40373e-03  7.04471e-03  -1.71000e-02  9.68169e-03  1.97194e-02  -2.65711e-03  -2.47351e-02  -2.59325e-02  -2.00214e-03  8.01789e-02  2.47239e-01  4.21401e-01  2.37225e-01  7.85905e-02  -1.70703e-03  -1.21024e-02  -1.39539e-02  -6.55609e-03  2.44708e-03  9.66252e-04  2.24835e-03  1.19915e-03  -1.59386e-03  2.82611e-03  -5.54744e-03  3.02904e-03  2.66493e-03  -1.11888e-02  8.24173e-03  2.26871e-03  5.23476e-04  -3.59794e-03  1.33645e-03  2.36274e-03  -8.44073e-03  1.19704e-02  -1.08354e-02  6.12735e-03  -4.54865e-03  4.10448e-03  -8.07138e-04  -1.54050e-03  9.34063e-04  2.50932e-03  -6.13746e-03  6.55387e-03  -3.09526e-03  -2.54051e-03  7.89657e-03  -1.03950e-02  8.99129e-03  -4.81707e-03  6.25416e-04  5.51546e-04  
6.84918e-03  -4.84601e-03  -5.67874e-03  6.36405e-03  8.08914e-03  -2.00326e-03  -2.87429e-02  -2.65310e-02  9.75364e-02  -3.75880e-02  -2.11648e-02  -3.01204e-03  1.20796e-02  -5.98536e-03  8.08752e-03  -4.29830e-03  3.81168e-03  -4.69466e-03  -4.41753e-04  7.04720e-03  -9.79421e-03  4.41664e-03  9.11318e-03  -1.94439e-02  1.08302e-02  1.68941e-02  6.57881e-05  -1.45784e-02  -1.31851e-02  -1.88355e-02  -6.51478e-03  7.96707e-02  2.53022e-01  4.10088e-01  2.39702e-01  8.71144e-02  -3.81508e-04  -1.82726e-02  -1.98482e-02  1.47071e-03  7.10132e-05  4.56910e-03  -2.22061e-04  -4.49756e-04  2.49244e-03  -5.60973e-03  2.67722e-03  3.71014e-03  -1.27184e-02  9.06868e-03  7.14345e-04  3.31134e-03  -6.47549e-03  5.59630e-03  -4.11320e-03  2.07109e-03  -6.25242e-03  1.67342e-02  -2.54956e-02  2.27101e-02  -1.48675e-02  1.14672e-02  -1.09714e-02  9.71808e-03  -5.56724e-03  7.05320e-04  1.50563e-03  4.13106e-04  -6.36290e-03  1.31354e-02  -1.56863e-02  1.27155e-02  -6.66289e-03  8.60770e-04  7.96651e-04  
5.85617e-03  -2.60396e-03  -6.81247e-03  3.10243e-03  4.01421e-03  5.43658e-03  -2.25820e-03  -1.87756e-02  -4.36310e-02  1.10316e-01  -4.15270e-02  -1.94683e-02  -3.92992e-03  5.67721e-03  4.87929e-03  3.44977e-03  -2.85799e-03  -1.68801e-03  -1.81728e-03  8.08940e-03  -1.12064e-02  6.55626e-03  6.33025e-03  -1.73288e-02  1.01974e-02  1.44611e-02  -1.67426e-04  -1.08693e-02  -3.18957e-03  -9.28997e-03  -2.20085e-02  -6.15314e-03  8.74553e-02  2.40023e-01  4.14035e-01  2.42459e-01  9.22978e-02  -4.52669e-03  -2.56510e-02  -1.27638e-02  4.90541e-04  1.73301e-03  2.73021e-03  -5.73320e-04  2.76783e-03  -6.45182e-03  3.91391e-03  2.16461e-03  -1.15218e-02  8.63579e-03  -8.61889e-05  3.64330e-03  -4.96064e-03  2.86987e-03  1.83939e-04  -5.20285e-03  7.83364e-03  -8.82539e-03  1.08896e-02  -1.54373e-02  1.61820e-02  -1.18220e-02  7.01659e-03  -3.70805e-03  3.87489e-03  -6.01259e-03  7.29796e-03  -6.35089e-03  1.36857e-03  5.92618e-03  -9.60690e-03  7.86411e-03  -3.35902e-03  -1.11582e-03  1.53708e-03  
4.82420e-03  -1.40396e-03  -6.17398e-03  2.35700e-03  1.79913e-03  -1.98351e-03  1.08468e-02  7.15456e-04  -3.00285e-02  -3.27318e-02  1.05458e-01  -4.04936e-02  -1.60147e-02  -1.55163e-02  1.85620e-02  1.19421e-03  3.75021e-03  -8.48294e-03  2.42334e-03  4.98846e-03  -8.47235e-03  3.57696e-03  9.26558e-03  -1.94050e-02  1.09456e-02  1.17532e-02  8.84384e-04  -1.12606e-02  2.37501e-04  1.07638e-03  -1.42839e-02  -1.88051e-02  -3.21223e-03  7.95173e-02  2.44390e-01  4.10922e-01  2.48799e-01  9.42459e-02  -1.49364e-02  -1.93913e-02  -1.39993e-02  1.72350e-03  3.82532e-04  3.31893e-03  1.87538e-03  -5.40055e-03  1.65645e-03  3.94327e-03  -1.20388e-02  8.60153e-03  -1.38732e-03  5.57115e-03  -6.75560e-03  5.68237e-03  -3.54265e-03  -1.67091e-04  -7.95537e-04  8.44436e-03  -1.95938e-02  2.66303e-02  -2.80015e-02  2.53201e-02  -2.15743e-02  1.87039e-02  -1.42062e-02  8.62683e-03  -4.06254e-03  2.51567e-03  -7.03565e-03  1.48686e-02  -1.78994e-02  1.42086e-02  -7.53153e-03  9.17334e-04  1.06386e-03  
4.90206e-03  -2.19909e-03  -5.52405e-03  4.33481e-03  -1.19544e-03  -2.71013e-03  2.38049e-03  1.50586e-02  -1.28736e-02  -1.17756e-02  -4.85078e-02  1.11637e-01  -3.34031e-02  -3.11926e-02  -5.03919e-03  1.85257e-02  4.74870e-04  -9.75515e-04  -7.26714e-03  1.35616e-02  -1.60389e-02  9.04146e-03  6.35489e-03  -1.79607e-02  1.03912e-02  9.91630e-03  1.91039e-03  -1.23388e-02  1.06948e-03  3.35948e-03  -3.58349e-03  -1.08490e-02  -1.57480e-02  -1.28033e-02  8.78723e-02  2.32473e-01  4.21351e-01  2.55931e-01  8.35387e-02  -1.13148e-02  -2.13281e-02  -1.41593e-02  1.99617e-03  2.24855e-04  8.71393e-03  -9.70714e-03  3.65790e-03  2.59457e-03  -1.07058e-02  7.92926e-03  -1.24858e-03  5.21700e-03  -7.24336e-03  7.01335e-03  -3.79704e-03  -3.20817e-03  6.52501e-03  -3.20151e-03  2.62808e-04  -8.48713e-03  2.30752e-02  -2.99425e-02  2.46572e-02  -1.55992e-02  1.13379e-02  -1.15131e-02  1.27575e-02  -1.06256e-02  1.88846e-03  8.27137e-03  -1.10504e-02  6.04666e-03  7.77765e-04  -5.01898e-03  3.10532e-03  
5.16344e-03  -3.37752e-03  -4.23149e-03  4.26438e-03  -6.35664e-04  -4.42807e-03  2.71277e-03  3.02193e-03  5.22431e-03  2.36985e-03  -2.00739e-02  -5.56824e-02  1.24960e-01  -3.76838e-02  -3.64203e-02  -7.28044e-04  2.13734e-02  -6.14707e-03  -2.48936e-04  5.30678e-03  -9.45907e-03  2.98985e-03  1.09211e-02  -1.96562e-02  1.04641e-02  8.98363e-03  1.93397e-03  -1.17917e-02  2.45220e-04  3.21560e-03  -9.20960e-04  7.28828e-04  -1.02870e-02  -2.28037e-02  -5.04257e-03  7.85829e-02  2.31933e-01  4.32985e-01  2.56711e-01  8.06245e-02  -1.52598e-02  -2.19498e-02  -1.45128e-02  2.84523e-03  7.59207e-03  -4.84303e-03  -2.10849e-04  4.84301e-03  -1.14156e-02  7.81309e-03  -7.89881e-04  4.43257e-03  -7.18687e-03  7.76191e-03  -5.40758e-03  -2.19529e-04  1.33651e-03  6.12282e-03  -1.62773e-02  1.96127e-02  -1.99983e-02  2.57911e-02  -3.32457e-02  3.29251e-02  -2.42047e-02  1.40350e-02  -6.84289e-03  5.88038e-03  -1.26318e-02  2.08913e-02  -2.21325e-02  1.58416e-02  -7.16898e-03  2.14313e-04  1.26078e-03  
4.67910e-03  -3.08150e-03  -3.81203e-03  3.69238e-03  -4.80087e-04  -2.12148e-03  -9.19043e-04  4.80606e-03  -7.63328e-03  1.69264e-02  1.76961e-03  -2.91423e-02  -5.34286e-02  1.36819e-01  -4.71780e-02  -4.44697e-02  1.68446e-02  6.84073e-03  7.74813e-05  6.65411e-03  -1.26240e-02  5.40593e-03  6.95135e-03  -1.49597e-02  8.38271e-03  8.76744e-03  3.74263e-04  -9.59919e-03  -9.14849e-05  1.48111e-03  -4.25805e-05  1.84249e-03  1.62826e-03  -1.65127e-02  -1.45142e-02  -9.52104e-03  7.16007e-02  2.34771e-01  4.45813e-01  2.55945e-01  6.99138e-02  -9.78960e-03  -2.91284e-02  -1.02205e-02  8.19045e-03  -2.66241e-03  2.56321e-03  1.84936e-03  -9.67901e-03  7.02134e-03  -2.82563e-04  3.03022e-03  -5.26817e-03  5.35957e-03  -3.09885e-03  -1.76808e-03  3.71552e-03  -2.85929e-04  -3.39022e-03  -1.14284e-03  1.27621e-02  -2.50586e-02  3.36760e-02  -3.54781e-02  2.97402e-02  -2.00838e-02  1.20442e-02  -5.62441e-03  -2.85016e-03  1.11591e-02  -1.31277e-02  8.63303e-03  -2.36804e-03  -2.29007e-03  1.99762e-03  
3.19912e-03  -1.47847e-03  -3.55395e-03  2.79547e-03  2.02924e-04  -2.51001e-03  1.67719e-03  4.35097e-04  -3.69779e-03  8.55725e-04  1.44291e-02  2.53127e-03  -4.21840e-02  -1.76479e-02  1.04680e-01  -5.38519e-02  -1.36505e-02  -9.04641e-03  2.19181e-02  -1.92335e-03  -2.01942e-03  -6.22037e-03  1.30294e-02  -1.63293e-02  8.36041e-03  8.16286e-03  -1.39647e-03  -6.56542e-03  -9.13144e-06  1.32259e-04  -1.02542e-03  2.50172e-03  2.07210e-03  -3.51788e-03  -9.77874e-03  -1.60409e-02  -1.16884e-02  6.25120e-02  2.58113e-01  4.31215e-01  2.50431e-01  8.73819e-02  -2.59510e-02  -2.31996e-02  -1.04465e-02  5.31151e-03  1.28740e-03  5.35415e-03  -1.21267e-02  7.27137e-03  -7.64095e-04  3.42281e-03  -4.86207e-03  4.66003e-03  -2.83760e-03  -7.81378e-04  1.72102e-03  2.09703e-03  -7.17167e-03  7.50684e-03  -4.94338e-03  5.73674e-03  -1.39792e-02  2.72032e-02  -3.67379e-02  3.72839e-02  -3.07956e-02  2.42655e-02  -2.41578e-02  2.82507e-02  -2.85891e-02  2.30570e-02  -1.45519e-02  5.50070e-03  -5.33700e-04  
1.82817e-03  -7.88792e-05  -3.16033e-03  2.02409e-03  2.57726e-04  -1.58752e-03  4.92691e-04  3.04873e-03  -7.14870e-03  4.85425e-03  -3.65097e-03  1.42591e-02  -6.51572e-04  -1.97204e-02  -4.86373e-02  1.09239e-01  -2.71219e-02  -4.78832e-02  1.43511e-02  1.56343e-02  -6.54018e-03  7.16022e-04  2.67348e-03  -9.50152e-03  6.30404e-03  7.13062e-03  -2.42099e-03  -4.07112e-03  2.04724e-04  -9.64596e-04  -7.43062e-04  1.13707e-03  2.64925e-03  -3.27874e-03  2.14246e-03  -9.48485e-03  -1.56808e-02  -1.65302e-02  7.20114e-02  2.39996e-01  4.37010e-01  2.72753e-01  6.68415e-02  -2.00677e-02  -2.90570e-02  -9.14636e-03  9.36063e-03  3.92071e-03  -8.39654e-03  4.68451e-03  -1.28278e-03  3.75905e-03  -4.21949e-03  3.56782e-03  -1.75836e-03  -1.52591e-03  2.87138e-03  -7.40241e-04  -2.29434e-03  1.30814e-03  3.62378e-03  -1.01932e-02  1.64953e-02  -2.27758e-02  2.94613e-02  -3.19693e-02  2.73355e-02  -1.77010e-02  5.01737e-03  6.65563e-03  -1.10562e-02  8.29403e-03  -3.06950e-03  -1.60194e-03  1.79873e-03  
9.17833e-04  5.57505e-04  -2.62332e-03  1.60648e-03  3.85991e-04  -1.90257e-03  1.86949e-03  2.91255e-05  -1.29594e-03  -1.12050e-03  1.17994e-03  -3.25138e-03  1.39700e-02  5.30968e-03  -3.04966e-02  -4.42945e-02  1.18437e-01  -4.16277e-02  -4.00115e-02  1.55487e-02  9.30503e-03  -6.99467e-04  3.42639e-03  -1.33406e-02  8.12094e-03  5.78058e-03  -2.53627e-03  -2.56821e-03  5.03955e-04  -1.43728e-03  -9.00852e-04  1.98943e-03  4.03589e-05  -1.47492e-03  4.60063e-04  3.70060e-03  -7.76406e-03  -1.80436e-02  -1.70974e-02  6.22128e-02  2.44634e-01  4.48382e-01  2.70495e-01  6.61786e-02  -2.64451e-02  -3.19035e-02  -2.50631e-03  1.08301e-02  -4.25371e-03  1.72367e-03  -1.75252e-03  4.11228e-03  -4.24425e-03  3.86032e-03  -2.28515e-03  -6.83084e-04  1.86592e-03  7.77224e-04  -5.12913e-03  6.60983e-03  -4.97384e-03  3.28773e-03  -6.42732e-03  1.58695e-02  -2.81301e-02  3.84049e-02  -4.01131e-02  3.22808e-02  -2.42055e-02  2.08892e-02  -1.72732e-02  1.10887e-02  -4.65934e-03  -7.42591e-04  1.57279e-03  
9.25216e-04  2.62428e-04  -2.53336e-03  2.31618e-03  -6.98744e-04  -1.01519e-03  8.29237e-04  2.04482e-03  -4.95478e-03  5.28035e-03  -4.42903e-03  7.21222e-04  -1.79701e-03  1.18438e-02  8.58967e-03  -3.13746e-02  -4.69008e-02  1.19637e-01  -3.75065e-02  -4.57381e-02  1.38825e-02  1.72031e-02  -5.75925e-04  -1.26932e-02  6.68197e-03  4.94117e-03  -2.60537e-03  -1.92324e-03  1.14969e-03  -2.27260e-03  -3.07935e-04  1.81026e-03  8.98280e-04  -4.61529e-03  2.67917e-03  1.23487e-03  4.14624e-03  -7.18513e-03  -1.93425e-02  -1.79408e-02  5.70411e-02  2.40194e-01  4.62330e-01  2.78021e-01  5.65716e-02  -3.52590e-02  -2.78856e-02  2.55057e-03  5.52033e-03  2.49205e-04  -1.38501e-03  3.54056e-03  -4.43156e-03  4.72351e-03  -2.97315e-03  -1.00378e-03  3.06790e-03  -2.22657e-04  -4.08038e-03  3.46447e-03  1.61682e-03  -5.75595e-03  6.07684e-03  -6.36240e-03  1.17983e-02  -2.30380e-02  3.58341e-02  -4.03859e-02  2.94004e-02  -1.02563e-02  -2.73042e-03  5.38499e-03  -2.43420e-03  -1.50956e-03  1.66141e-03  
1.37031e-03  -3.52591e-04  -2.39984e-03  2.19315e-03  -4.56441e-04  -1.17287e-03  1.18533e-03  5.03224e-04  -1.88832e-03  6.51864e-04  2.74397e-03  -4.73990e-03  2.13398e-03  -5.36401e-03  1.20346e-02  1.81097e-02  -4.01241e-02  -4.91390e-02  1.25455e-01  -3.37884e-02  -6.33862e-02  3.26496e-02  1.28866e-02  -1.01259e-02  1.02010e-03  4.55268e-03  -2.82430e-03  -1.43612e-03  1.15660e-03  -2.24459e-03  -2.36981e-04  2.13863e-03  1.42335e-04  -3.12780e-03  -3.78421e-04  3.50289e-03  2.70804e-05  4.09072e-03  -6.72504e-03  -1.74038e-02  -1.81598e-02  4.37432e-02  2.43474e-01  4.77374e-01  2.83932e-01  3.82998e-02  -3.23877e-02  -2.57189e-02  -3.21478e-03  1.14252e-02  -4.05717e-04  1.94977e-03  -3.57413e-03  4.33698e-03  -3.09621e-03  -1.83002e-04  1.54598e-03  1.73899e-03  -6.03048e-03  5.33064e-03  -1.00177e-03  -6.91241e-04  -1.93176e-03  5.37555e-03  -8.51675e-03  1.36905e-02  -2.20421e-02  3.21305e-02  -3.87924e-02  3.53810e-02  -2.15975e-02  5.15745e-03  5.86103e-03  -8.64421e-03  4.00899e-03  
9.80567e-04  6.77603e-07  -1.94480e-03  1.00458e-03  5.61771e-04  -7.31301e-04  -2.97705e-04  1.41644e-03  -2.38294e-03  2.92516e-03  -2.79881e-03  2.88279e-03  -2.72469e-03  3.33541e-04  -6.00105e-03  1.27549e-02  2.25826e-02  -4.67165e-02  -4.90148e-02  1.36960e-01  -5.08317e-02  -5.78490e-02  3.99305e-02  8.64255e-03  -9.68310e-03  3.58600e-03  -2.08241e-03  -1.19104e-03  5.36120e-04  -1.36394e-03  -4.79393e-05  1.11157e-03  7.63188e-04  -3.00887e-03  1.04376e-03  -4.55631e-04  1.95546e-03  -2.87004e-04  4.67664e-03  -3.69113e-03  -1.72874e-02  -2.16077e-02  3.36548e-02  2.48339e-01  4.92517e-01  2.80746e-01  3.52245e-02  -3.76937e-02  -4.23427e-02  2.69061e-02  -2.23248e-04  1.06224e-03  -1.77548e-03  1.94287e-03  -1.20128e-03  -4.61943e-04  1.30005e-03  -1.39002e-04  -1.48143e-03  9.44910e-04  1.30968e-03  -2.94981e-03  2.65599e-03  -1.46693e-03  1.49107e-03  -4.68550e-03  1.29730e-02  -2.50728e-02  3.44214e-02  -3.45699e-02  2.54073e-02  -1.24958e-02  2.70305e-03  5.40444e-04  -2.28859e-04  
8.32268e-04  -3.72619e-04  -1.31851e-03  1.59163e-03  -5.57381e-04  -8.74554e-04  1.04506e-03  2.14624e-04  -1.00203e-03  -1.15508e-04  1.87198e-03  -3.00995e-03  4.19037e-03  -4.29679e-03  8.93533e-04  -4.71092e-03  9.71982e-03  2.52161e-02  -4.92132e-02  -3.86435e-02  1.21621e-01  -4.93184e-02  -4.58314e-02  3.52110e-02  -3.14242e-03  1.86567e-03  2.75711e-04  -2.35946e-03  6.78440e-04  -5.48295e-04  -4.95148e-04  1.43877e-03  -1.60181e-04  -2.02096e-03  4.16558e-04  2.10196e-03  -2.09293e-03  7.84001e-04  -9.64208e-04  6.66155e-03  -1.18150e-03  -1.70643e-02  -2.52100e-02  2.38074e-02  2.56269e-01  5.02218e-01  2.84441e-01  1.86658e-02  -4.94611e-02  1.93410e-03  -7.21085e-04  1.94556e-03  -2.76803e-03  3.28852e-03  -2.35807e-03  -1.37048e-04  1.31352e-03  1.05272e-03  -4.41485e-03  4.29289e-03  -1.25670e-03  -3.32594e-04  -1.20554e-03  3.02366e-03  -2.97619e-03  1.84630e-03  -1.99740e-03  8.05190e-03  -2.26182e-02  3.90446e-02  -4.58156e-02  3.90345e-02  -2.46032e-02  1.05396e-02  -2.22912e-03  
7.47989e-04  -8.91344e-04  -1.43950e-04  9.29273e-04  -7.86717e-04  -1.00788e-04  8.34459e-05  1.15422e-03  -2.04811e-03  2.15642e-03  -2.42634e-03  1.95955e-03  -1.41845e-03  3.54168e-03  -5.00833e-03  1.95127e-03  -4.62513e-03  4.53527e-03  3.16544e-02  -4.43480e-02  -5.40207e-02  1.30105e-01  -3.28383e-02  -8.83040e-02  5.81420e-02  7.29346e-04  1.38008e-03  -2.39992e-03  2.03450e-04  2.69640e-04  -2.94351e-04  4.61338e-04  3.03037e-04  -2.14060e-03  1.88656e-03  -6.71935e-04  1.22960e-03  -2.23023e-03  7.43177e-04  -9.47530e-04  7.30427e-03  9.24098e-04  -1.82611e-02  -2.62680e-02  2.17621e-02  2.51146e-01  5.07614e-01  2.89178e-01  3.82338e-02  -7.01546e-02  -7.29652e-04  1.53725e-03  -1.69257e-03  1.83752e-03  -1.17121e-03  -4.44486e-04  1.43208e-03  -4.71723e-04  -1.10348e-03  7.60082e-04  1.48806e-03  -3.38139e-03  3.13102e-03  -1.53353e-03  -2.19134e-05  1.02051e-03  -4.92620e-04  -2.46125e-03  8.57852e-03  -1.93689e-02  3.32722e-02  -4.26198e-02  4.01217e-02  -2.68235e-02  9.13695e-03  
1.92653e-04  9.69622e-05  -5.78935e-04  4.16674e-04  6.97657e-05  -4.49219e-04  4.96686e-04  -3.17498e-04  3.62129e-04  -8.56309e-04  1.45636e-03  -2.30333e-03  3.02861e-03  -3.62319e-03  3.99482e-03  -1.98243e-03  1.02866e-04  -6.78516e-03  3.23057e-03  3.90224e-02  -5.34164e-02  -3.29514e-02  1.09196e-01  -7.11461e-02  1.27437e-02  7.87150e-04  3.64828e-04  -1.22904e-03  1.08542e-04  7.37236e-05  -3.06220e-04  5.81476e-04  -2.96342e-04  -3.19884e-04  -3.23970e-04  1.15483e-03  -1.11194e-03  1.46732e-03  -2.51232e-03  1.23752e-03  -1.11534e-03  5.72036e-03  3.82124e-03  -1.37691e-02  -2.61412e-02  -4.68250e-03  2.57426e-01  5.40542e-01  3.22293e-01  -8.37698e-02  -6.16914e-04  1.14734e-03  -1.05179e-03  1.07498e-03  -7.33724e-04  -3.36533e-05  4.47721e-04  2.58648e-04  -1.58085e-03  2.27345e-03  -1.96298e-03  1.31993e-03  -1.62335e-03  2.59366e-03  -2.66027e-03  9.62039e-04  2.32741e-03  -4.74201e-03  1.23425e-03  1.15285e-02  -3.15859e-02  5.13508e-02  -5.79169e-02  4.30476e-02  -1.50581e-02  
-2.28564e-04  1.12637e-03  -1.63349e-03  8.57895e-04  1.43053e-04  -4.79035e-04  2.99946e-04  4.87188e-04  -1.67050e-03  1.94507e-03  -1.15014e-03  7.46814e-04  -1.17682e-03  1.39185e-03  -2.34620e-03  3.76727e-03  -9.36303e-04  -2.19813e-03  -7.84242e-03  5.61472e-03  5.08469e-02  -7.12410e-02  -5.90635e-02  1.90384e-01  -1.07645e-01  9.38847e-04  -5.64054e-04  -4.42369e-04  5.32950e-04  -6.59563e-04  -1.09978e-04  5.44617e-04  2.67466e-04  -1.21030e-03  8.42970e-04  -3.67767e-04  4.89508e-04  -5.32000e-04  1.04980e-03  -1.71555e-03  -8.63353e-06  -1.35094e-03  7.20420e-03  7.67519e-03  -1.97150e-02  -3.71489e-02  1.10221e-02  2.85973e-01  4.72112e-01  2.75172e-01  -4.14569e-04  9.33404e-04  -1.23953e-03  1.53475e-03  -1.08001e-03  -2.12938e-04  1.00158e-03  -1.30344e-04  -1.19186e-03  7.78269e-04  1.18071e-03  -2.45918e-03  1.97315e-03  -9.39826e-04  1.68024e-04  6.91454e-04  -1.89839e-03  3.80476e-03  -5.34817e-03  1.88944e-03  1.11367e-02  -3.06420e-02  4.34454e-02  -3.72877e-02  1.43068e-02  
1.64804e-04  -3.39366e-04  2.58597e-04  5.82617e-05  -2.61495e-04  6.22045e-05  7.35657e-05  1.10403e-04  -2.05583e-04  8.59141e-05  -4.16120e-05  3.40410e-05  -1.48946e-05  1.42690e-04  -2.63038e-04  1.02232e-04  9.21524e-06  2.14754e-04  8.17166e-04  -2.42727e-03  -1.98822e-03  8.90041e-03  -2.69352e-03  -1.07399e-02  7.94062e-03  1.18343e-04  2.88507e-05  -1.01206e-04  -9.74758e-06  -4.39802e-05  -1.52655e-05  4.10696e-05  4.78676e-05  -1.72405e-04  7.89111e-05  -1.37175e-05  7.73539e-05  -5.71399e-05  3.28312e-05  -2.12876e-05  2.43442e-04  -2.34713e-04  -8.59175e-04  1.91286e-04  2.54498e-03  2.74493e-03  -7.93293e-03  -1.67815e-02  5.02787e-02  9.69815e-01  -1.10819e-04  2.14712e-04  -1.80168e-04  1.54652e-04  -8.75894e-05  -4.58570e-05  1.06636e-04  -6.21602e-06  -1.41732e-04  1.40600e-04  1.33703e-05  -1.73758e-04  1.78620e-04  -5.03990e-05  -6.58436e-05  8.75452e-05  5.57428e-05  -3.45905e-04  6.53120e-04  -1.00153e-03  1.40096e-03  -1.44611e-03  8.41689e-04  -1.26382e-04  -6.53437e-05  
-4.13716e-03  6.44243e-03  -1.24064e-03  -1.96505e-03  5.44505e-04  4.41786e-04  -1.03066e-03  1.74733e-03  -6.49134e-04  -1.39106e-03  2.22575e-03  -4.42728e-04  -6.63520e-04  -5.06991e-04  1.20973e-03  -1.16914e-03  7.18533e-04  6.30164e-04  -1.22336e-03  1.48274e-04  4.27874e-04  -1.68710e-05  -1.42882e-04  1.91369e-04  -1.48553e-04  -4.15894e-03  5.56163e-03  2.02482e-05  -2.55420e-03  8.54291e-04  8.26143e-04  -1.12471e-03  8.12944e-04  -1.47948e-04  -8.02630e-04  1.22882e-03  -9.63831e-05  -2.85778e-04  -4.43596e-04  3.86786e-04  -5.90351e-04  6.82366e-04  4.34357e-04  -8.43450e-04  7.17225e-05  1.96137e-04  -5.78694e-05  -4.62943e-06  2.00412e-04  -1.65375e-04  8.70221e-01  2.01614e-01  -7.56897e-02  2.86177e-03  7.26356e-04  1.19748e-03  -2.97369e-03  3.67145e-03  -1.59757e-03  -1.67177e-03  2.64756e-03  -1.26695e-04  -9.98800e-04  -6.92864e-04  1.38677e-03  -1.03638e-03  3.77539e-04  1.04617e-03  -1.38273e-03  -2.48849e-05  6.54624e-04  -1.01741e-04  -3.00582e-04  4.92106e-04  -2.99520e-04  
1.60340e-02  -2.60020e-02  1.43946e-02  -6.85453e-03  2.44092e-03  -2.91605e-04  -1.00200e-03  2.38882e-03  -6.56643e-04  -3.09812e-03  4.58113e-03  -9.17040e-04  -9.78918e-04  -1.53484e-03  2.61073e-03  -2.33678e-03  1.47271e-03  1.62490e-03  -2.95828e-03  2.66362e-04  1.15585e-03  -2.16829e-04  -5.20562e-05  3.98253e-04  -4.68675e-04  1.16618e-02  -1.70065e-02  7.09335e-03  -4.12095e-03  2.22911e-03  9.67512e-04  -1.68875e-03  1.12085e-03  1.11919e-04  -1.95449e-03  2.44244e-03  -1.15974e-04  -2.17184e-04  -1.16953e-03  7.38259e-04  -1.24590e-03  1.49876e-03  1.12472e-03  -1.99031e-03  1.12508e-05  5.39865e-04  -5.11388e-05  1.15802e-04  1.64675e-04  -2.59506e-04  2.80140e-02  9.50771e-01  3.36620e-02  -2.19699e-02  1.36020e-02  -4.84167e-03  -1.70388e-03  4.79239e-03  -1.88635e-03  -3.83818e-03  5.13160e-03  -1.20862e-05  -1.58043e-03  -1.97600e-03  2.83842e-03  -1.84795e-03  4.86740e-04  2.74799e-03  -3.35838e-03  -1.78653e-04  1.60294e-03  -1.55563e-04  -6.67109e-04  1.15756e-03  -7.90500e-04  
7.75993e-03  -3.72552e-03  -1.21398e-02  1.40052e-02  -9.73254e-03  5.24977e-03  -4.08915e-03  5.39815e-03  -3.88873e-03  -9.91171e-04  3.90748e-03  -3.99030e-05  -2.64144e-03  -2.68103e-04  2.73039e-03  -3.40512e-03  2.42412e-03  1.75423e-03  -4.32835e-03  2.06306e-03  -3.27645e-04  4.67250e-04  4.13743e-04  -5.31016e-04  -6.48808e-05  4.81622e-03  7.81251e-04  -1.08536e-02  5.84005e-03  -2.13894e-03  3.50711e-03  -3.74123e-03  2.80422e-03  -1.34366e-03  -1.06331e-03  1.80931e-03  6.93412e-04  -8.46126e-04  -6.32233e-04  5.75612e-04  -1.85481e-03  2.11781e-03  1.32226e-03  -2.75889e-03  9.43365e-04  -3.10224e-04  2.98590e-04  4.00161e-04  -3.23753e-04  -4.26126e-05  4.65256e-03  4.90346e-03  9.76556e-01  2.42621e-02  -1.89335e-02  1.51763e-02  -1.34107e-02  1.19515e-02  -6.55891e-03  -1.70083e-03  4.88830e-03  2.47501e-04  -2.33647e-03  -1.74661e-03  4.13802e-03  -4.32835e-03  2.61542e-03  2.26005e-03  -4.32894e-03  1.23472e-03  4.08460e-04  4.08398e-04  -3.73876e-04  5.60229e-04  -5.45227e-04  
1.44068e-02  -2.20370e-02  1.38530e-02  -1.27776e-02  1.10890e-02  -7.12622e-03  2.22677e-03  1.03970e-03  -3.58398e-04  -3.42199e-03  4.95057e-03  -4.52956e-05  -2.60790e-03  -9.42917e-04  4.05209e-03  -4.60037e-03  2.73611e-03  1.84586e-03  -3.62274e-03  3.83515e-04  1.22220e-03  1.00510e-04  -2.93324e-04  4.28668e-04  -5.01144e-04  8.43687e-03  -1.06298e-02  6.84533e-03  -1.06563e-02  8.02615e-03  -1.97542e-03  -7.38867e-04  5.97993e-04  8.90328e-04  -2.86389e-03  1.99867e-03  1.14097e-03  -3.38226e-04  -1.10669e-03  9.57877e-04  -2.73018e-03  2.37365e-03  1.66022e-03  -2.27879e-03  -2.08915e-04  4.80813e-04  1.75129e-04  5.36524e-05  2.22346e-04  -3.32986e-04  1.70079e-02  -3.19556e-02  3.28937e-02  9.63220e-01  3.16327e-02  -1.88285e-02  6.06455e-03  1.08792e-03  -3.23209e-04  -4.30273e-03  3.84763e-03  3.07627e-03  -4.34672e-03  -1.10727e-03  4.69720e-03  -5.33175e-03  2.78257e-03  2.55912e-03  -3.53938e-03  -7.02459e-04  2.05682e-03  8.71525e-05  -1.15685e-03  1.64518e-03  -1.06431e-03  
8.48899e-03  -6.22536e-03  -8.81236e-03  1.53941e-02  -1.74511e-02  1.40867e-02  -1.02064e-02  9.31195e-03  -8.06350e-03  2.41797e-03  2.15005e-03  1.49443e-03  -4.94229e-03  1.70478e-03  2.80149e-03  -4.83347e-03  3.64991e-03  1.52167e-03  -5.53794e-03  4.43249e-03  -2.62750e-03  1.53592e-03  1.02864e-03  -2.01268e-03  6.93494e-04  5.58186e-03  -2.52833e-03  -6.34695e-03  6.95084e-03  -8.16867e-03  8.28878e-03  -6.96808e-03  5.18318e-03  -3.15446e-03  2.28168e-04  2.99822e-04  2.11681e-03  -1.55189e-03  2.56044e-04  2.91157e-04  -2.77651e-03  2.80292e-03  1.46099e-03  -3.30849e-03  2.06906e-03  -1.61399e-03  8.71157e-04  7.50916e-04  -1.09188e-03  3.57542e-04  6.14240e-03  -6.43357e-05  -1.86804e-02  3.00370e-02  9.63985e-01  3.33949e-02  -2.65688e-02  2.01885e-02  -1.24569e-02  2.14444e-03  2.86697e-03  1.59165e-03  -3.79138e-03  -7.51600e-04  5.67178e-03  -8.03388e-03  5.85322e-03  9.41146e-04  -4.87879e-03  3.09163e-03  -1.59456e-03  1.44761e-03  -1.27742e-04  -3.01055e-04  -1.06501e-04  
7.92125e-03  -8.98435e-03  3.40099e-03  -7.14581e-03  1.35308e-02  -1.87733e-02  1.61956e-02  -8.34983e-03  2.95548e-03  -4.27811e-03  5.88650e-03  -1.07541e-03  -2.67376e-03  5.98001e-05  4.08577e-03  -5.72300e-03  4.15863e-03  4.71998e-04  -3.72579e-03  2.80031e-03  -1.64782e-03  1.25694e-03  7.24083e-04  -1.79287e-03  7.21931e-04  5.35293e-03  -3.97989e-03  4.69833e-05  -5.40826e-03  9.58254e-03  -1.00599e-02  6.61044e-03  -3.81679e-03  3.08924e-03  -3.74841e-03  1.92161e-03  1.04349e-03  7.66193e-05  -6.44241e-04  8.54367e-04  -3.48966e-03  2.93589e-03  1.10948e-03  -2.10122e-03  1.00814e-03  -1.10005e-03  7.28094e-04  5.70531e-04  -8.79098e-04  2.97158e-04  9.01373e-03  -1.39139e-02  1.39506e-02  -2.39177e-02  3.54965e-02  9.59336e-01  3.22611e-02  -1.75160e-02  7.59337e-03  -5.49020e-03  2.87444e-03  3.99724e-03  -5.94706e-03  1.39434e-03  3.97773e-03  -6.84091e-03  4.65705e-03  1.34021e-03  -4.20576e-03  2.55179e-03  -1.73397e-03  2.12919e-03  -1.11390e-03  3.65638e-04  -2.59560e-04  
5.65225e-03  -4.14711e-03  -2.86888e-03  4.68653e-03  -9.49100e-03  1.65294e-02  -2.30624e-02  2.32740e-02  -1.78005e-02  9.72765e-03  -4.97230e-03  6.63502e-03  -7.20858e-03  2.88264e-03  1.86978e-03  -3.47091e-03  2.07237e-03  1.20643e-03  -2.95036e-03  1.85067e-03  -1.41824e-03  1.98033e-03  -7.37460e-04  -6.91309e-04  4.52017e-04  4.30523e-03  -1.79642e-03  -2.90623e-03  9.37022e-04  -3.15979e-03  9.40101e-03  -1.47811e-02  1.29752e-02  -7.61762e-03  3.53780e-03  -4.25138e-03  5.44731e-03  -2.13112e-03  9.24469e-04  -3.63037e-04  -2.49669e-03  1.58421e-03  1.71747e-03  -1.43299e-03  3.04272e-04  -9.71179e-04  1.14599e-03  -2.52057e-04  -2.05576e-04  8.51730e-05  4.29265e-03  -1.19560e-03  -6.92582e-03  1.14153e-02  -2.18172e-02  3.69144e-02  9.51939e-01  4.42000e-02  -2.87543e-02  1.26256e-02  -5.49515e-03  5.89776e-03  -3.52939e-03  -2.06602e-03  6.97600e-03  -9.10022e-03  6.43363e-03  -1.36308e-03  -2.50985e-04  -1.21285e-03  1.01912e-03  4.77987e-04  -4.97817e-04  1.41711e-04  -1.24331e-04  
2.97743e-03  -1.13797e-03  -1.50274e-03  -1.01045e-03  4.67617e-03  -1.26441e-02  2.14639e-02  -2.53696e-02  2.09851e-02  -1.58958e-02  1.23693e-02  -6.52038e-03  1.93875e-03  -2.07301e-03  4.36018e-03  -5.29676e-03  4.53526e-03  -2.07028e-03  -8.96532e-04  2.44377e-03  -2.72787e-03  1.64575e-03  1.29854e-03  -3.37563e-03  1.82705e-03  2.73738e-03  -2.28361e-04  -2.03844e-03  -1.60363e-03  4.02778e-03  -6.76946e-03  9.74534e-03  -1.29425e-02  1.26492e-02  -1.00638e-02  5.15851e-03  -1.81885e-03  2.78580e-03  -1.64475e-03  1.21347e-03  -3.49411e-03  2.61534e-03  -1.49432e-04  -1.35037e-04  7.13645e-04  -1.63439e-03  8.65904e-04  7.63465e-04  -1.58751e-03  8.34346e-04  2.74616e-03  -1.77672e-03  1.30867e-03  -6.66635e-03  1.44888e-02  -2.71491e-02  3.99504e-02  9.54595e-01  3.80159e-02  -2.46047e-02  1.07897e-02  5.19527e-04  -4.84384e-03  3.66947e-03  1.50407e-04  -3.20896e-03  2.35785e-03  1.04696e-03  -3.52082e-03  4.56952e-03  -5.05412e-03  4.28979e-03  -1.79465e-03  -4.09348e-04  5.30533e-04  
2.13298e-03  3.45378e-04  -3.44300e-03  3.20719e-03  -3.95178e-03  5.03284e-03  -1.27798e-02  2.76745e-02  -3.92289e-02  3.46872e-02  -2.23737e-02  1.63871e-02  -1.40930e-02  9.23349e-03  -3.31550e-03  -7.53820e-05  1.25769e-03  2.82620e-04  -4.50702e-03  7.96930e-03  -8.18136e-03  4.81802e-03  8.52073e-04  -4.57443e-03  2.64347e-03  2.19396e-03  6.51470e-04  -3.06072e-03  7.75485e-04  -6.88833e-04  2.64186e-03  -8.64603e-03  1.53746e-02  -1.92695e-02  1.69854e-02  -1.35947e-02  1.06332e-02  -6.22923e-03  4.50055e-03  -2.66066e-03  -5.14476e-04  6.02165e-04  1.00564e-03  -2.05508e-03  3.85471e-03  -4.55038e-03  2.47801e-03  4.69255e-04  -2.21030e-03  1.31367e-03  8.94853e-04  2.88040e-03  -6.17678e-03  5.99774e-03  -7.32837e-03  1.19686e-02  -2.65556e-02  4.73869e-02  9.40504e-01  4.98778e-02  -2.93502e-02  1.40237e-02  -4.93608e-03  -1.41135e-03  7.16916e-03  -1.08621e-02  1.02076e-02  -5.84539e-03  3.95378e-04  3.66558e-03  -4.55409e-03  2.03569e-03  1.98074e-03  -4.08210e-03  2.11379e-03  
7.82314e-04  1.62296e-03  -2.15948e-03  -5.30741e-04  2.38292e-03  -5.58823e-03  9.79170e-03  -1.74994e-02  2.84427e-02  -3.77051e-02  3.61187e-02  -2.57776e-02  1.65660e-02  -1.11225e-02  7.94697e-03  -5.81954e-03  5.05635e-03  -4.90900e-03  3.58743e-03  -1.14126e-03  -6.07414e-04  5.02080e-04  1.41407e-03  -3.50947e-03  2.15544e-03  1.53716e-03  8.06727e-04  -1.91777e-03  -9.25308e-04  2.34787e-03  -3.17536e-03  3.78433e-03  -8.92367e-03  1.68616e-02  -2.14796e-02  1.73736e-02  -1.23976e-02  1.09952e-02  -6.32384e-03  3.35693e-03  -4.03737e-03  2.46847e-03  -1.60047e-03  2.66965e-03  -1.34929e-03  -4.22967e-04  2.27318e-04  7.24131e-04  -1.52910e-03  9.29407e-04  1.76495e-04  2.33546e-03  -2.16555e-03  -1.18789e-03  3.98307e-03  -7.87589e-03  1.40278e-02  -2.74622e-02  4.48048e-02  9.46159e-01  4.40763e-02  -2.44759e-02  9.23323e-03  -1.69483e-04  -3.22647e-03  3.52560e-03  -3.88467e-03  3.69872e-03  -3.61280e-03  5.31974e-03  -6.91134e-03  6.41832e-03  -3.92143e-03  6.66563e-04  4.68951e-04  
-1.30939e-03  4.22373e-03  -2.90644e-03  3.98348e-04  -2.41065e-04  1.18382e-03  -5.12867e-03  1.28741e-02  -2.61881e-02  4.10165e-02  -4.99922e-02  4.66085e-02  -3.42247e-02  2.14240e-02  -1.23450e-02  7.90213e-03  -4.64677e-03  1.14912e-03  -1.00638e-03  4.46680e-03  -6.82145e-03  5.86410e-03  -2.47698e-03  -1.77837e-03  1.95423e-03  2.65880e-04  2.03463e-03  -2.02078e-03  -6.88952e-05  5.59798e-04  2.44476e-04  -3.93835e-03  7.80333e-03  -1.30563e-02  2.04615e-02  -2.79967e-02  2.64482e-02  -1.72888e-02  1.16207e-02  -7.08955e-03  3.42411e-03  -3.33992e-03  1.62942e-03  4.22311e-04  1.73378e-03  -3.71679e-03  3.04749e-03  -1.47342e-03  -5.05064e-04  7.99049e-04  -2.06613e-03  5.53523e-03  -4.01070e-03  1.01223e-03  5.39649e-04  -7.28354e-04  -3.60794e-03  1.35040e-02  -3.14697e-02  5.24614e-02  9.36436e-01  5.33361e-02  -3.00129e-02  1.06996e-02  1.36970e-03  -7.72182e-03  9.99455e-03  -1.12809e-02  9.96134e-03  -5.02019e-03  1.56517e-03  -1.73942e-03  3.31301e-03  -4.61557e-03  2.54577e-03  
-9.55456e-04  3.51736e-03  -3.30818e-03  1.89940e-03  -2.50449e-04  -3.69394e-03  6.99230e-03  -8.45716e-03  1.15041e-02  -2.41606e-02  4.33247e-02  -5.46605e-02  4.91334e-02  -3.33409e-02  1.93741e-02  -1.19573e-02  1.02540e-02  -9.20324e-03  4.02443e-03  2.62746e-03  -4.35579e-03  2.33079e-04  5.44702e-03  -8.39594e-03  4.40786e-03  1.69863e-04  2.03242e-03  -2.41907e-03  8.29293e-04  4.80633e-04  -2.38505e-03  2.95061e-03  -4.18473e-03  7.38062e-03  -1.42918e-02  2.20360e-02  -2.79447e-02  2.75039e-02  -1.84415e-02  1.02465e-02  -6.93929e-03  5.02882e-03  -4.42952e-03  2.83513e-03  1.13592e-03  -2.35504e-03  -1.09475e-04  2.79586e-03  -4.18527e-03  2.25995e-03  -2.02006e-03  5.91326e-03  -6.23396e-03  4.91435e-03  -2.57895e-03  -1.56337e-03  3.38406e-03  -3.23177e-03  7.43178e-03  -2.45364e-02  4.84881e-02  9.38524e-01  5.23357e-02  -2.93045e-02  9.41178e-03  1.48537e-03  -5.55412e-03  6.94400e-03  -1.10095e-02  1.68077e-02  -1.75689e-02  1.21820e-02  -4.86845e-03  -1.06120e-03  1.70890e-03  
-3.06796e-04  2.53994e-03  -3.00150e-03  2.04866e-03  -1.47174e-03  2.70162e-04  -1.73297e-03  7.80987e-03  -1.70100e-02  2.49090e-02  -3.52861e-02  5.14413e-02  -6.22586e-02  5.53862e-02  -3.74714e-02  2.25371e-02  -1.21939e-02  5.62829e-03  -5.65299e-03  9.62026e-03  -1.10283e-02  7.77207e-03  -2.04958e-03  -2.87850e-03  2.37955e-03  5.29364e-04  1.46148e-03  -2.21249e-03  8.17215e-04  -1.64837e-04  -1.47345e-04  -1.78515e-03  4.65795e-03  -8.32502e-03  1.29077e-02  -2.06899e-02  2.87022e-02  -3.23251e-02  2.97525e-02  -2.05645e-02  1.18537e-02  -7.32411e-03  3.63471e-03  -2.40683e-03  4.88598e-03  -5.95682e-03  4.00586e-03  -1.24503e-03  -1.23268e-03  1.17110e-03  -1.08369e-03  4.04441e-03  -4.42959e-03  2.90548e-03  -5.86351e-04  -2.95882e-03  3.74002e-03  -1.16199e-04  -7.36458e-03  1.72352e-02  -3.31109e-02  5.30089e-02  9.35913e-01  5.60853e-02  -3.30942e-02  9.50765e-03  6.03775e-03  -1.26933e-02  1.09536e-02  -5.06683e-03  2.30404e-03  -4.19420e-03  7.00526e-03  -7.68499e-03  3.64298e-03  
5.97705e-05  1.53780e-03  -1.98244e-03  7.37720e-04  4.41872e-04  -2.39964e-03  4.16248e-03  -5.28879e-03  7.06436e-03  -1.30031e-02  2.31236e-02  -3.83055e-02  5.60408e-02  -6.38936e-02  5.46934e-02  -3.79258e-02  2.53869e-02  -1.74476e-02  9.69133e-03  -2.43930e-03  -3.62591e-04  -1.54977e-03  4.73031e-03  -6.65452e-03  3.58216e-03  7.06889e-04  7.48655e-04  -1.51941e-03  2.21622e-04  7.35268e-04  -1.56031e-03  1.52977e-03  -2.48579e-03  4.71505e-03  -8.12435e-03  1.19013e-02  -2.03126e-02  3.13337e-02  -3.41335e-02  2.90548e-02  -2.12875e-02  1.32711e-02  -8.83063e-03  6.01226e-03  -1.72804e-03  -1.83303e-04  -1.00371e-03  2.40240e-03  -3.20519e-03  1.74143e-03  -6.25051e-04  2.89738e-03  -3.49868e-03  2.45878e-03  -1.29506e-03  1.29021e-04  -8.69079e-04  3.35686e-03  -5.53140e-03  2.59646e-03  9.15034e-03  -3.21015e-02  5.80088e-02  9.30919e-01  5.78381e-02  -3.34702e-02  1.13209e-02  1.57498e-03  -9.71303e-03  1.63011e-02  -1.78903e-02  1.40914e-02  -8.14190e-03  1.97100e-03  5.22380e-04  
-1.01986e-03  2.84278e-03  -2.33804e-03  1.12767e-03  -5.51465e-04  5.23477e-05  -9.63098e-04  4.66302e-03  -1.07094e-02  1.57803e-02  -2.03632e-02  2.74163e-02  -4.08632e-02  5.85989e-02  -6.87571e-02  6.23634e-02  -4.26522e-02  2.17364e-02  -1.03561e-02  8.63510e-03  -8.70306e-03  6.30849e-03  -2.30076e-03  -2.12479e-03  2.17763e-03  2.60355e-05  1.36653e-03  -1.53516e-03  6.05361e-04  -2.88830e-05  -3.22394e-04  -1.02205e-03  2.95241e-03  -5.06506e-03  7.82693e-03  -1.24732e-02  1.62252e-02  -2.17709e-02  3.16727e-02  -3.65516e-02  3.28970e-02  -2.42791e-02  1.25704e-02  -4.74649e-03  4.27478e-03  -4.63204e-03  3.19543e-03  -1.44707e-03  -7.33199e-04  9.94353e-04  -1.60492e-03  3.95381e-03  -3.44261e-03  1.95096e-03  4.34149e-05  -2.84598e-03  4.48758e-03  -4.22145e-03  2.54233e-03  -9.45404e-04  -2.59310e-03  1.19573e-02  -3.26099e-02  6.00539e-02  9.25294e-01  6.45204e-02  -3.70835e-02  9.28053e-03  5.25218e-03  -6.69674e-03  5.69499e-03  -6.97661e-03  8.25711e-03  -8.16078e-03  3.89211e-03  
-1.53095e-03  3.32173e-03  -1.99655e-03  5.04661e-04  3.84547e-04  -2.00519e-03  3.42307e-03  -3.89535e-03  4.18105e-03  -7.19906e-03  1.21928e-02  -1.82563e-02  2.71224e-02  -4.18198e-02  5.95044e-02  -6.86881e-02  6.30092e-02  -4.65697e-02  2.58774e-02  -7.75070e-03  -1.43892e-03  1.92949e-03  1.14398e-03  -4.11755e-03  2.67350e-03  -3.92006e-04  1.69970e-03  -1.29245e-03  2.83298e-04  4.63366e-04  -1.40768e-03  1.38045e-03  -1.79714e-03  2.93765e-03  -4.62506e-03  5.99938e-03  -9.76702e-03  1.58766e-02  -2.28139e-02  3.19895e-02  -3.71185e-02  3.32801e-02  -2.51637e-02  1.49419e-02  -4.41899e-03  -7.87527e-04  8.59656e-04  4.49985e-04  -1.84307e-03  1.26558e-03  -2.18843e-03  4.79709e-03  -3.85384e-03  2.52630e-03  -1.29293e-03  -2.31237e-04  -7.35235e-05  2.89114e-03  -7.36676e-03  1.03118e-02  -9.43848e-03  1.73219e-03  1.36330e-02  -3.61193e-02  6.14151e-02  9.25256e-01  6.62782e-02  -4.31665e-02  1.68292e-02  4.15078e-03  -1.34575e-02  1.26532e-02  -7.65392e-03  1.85446e-03  5.13587e-04  
-1.72857e-03  3.19691e-03  -1.66157e-03  2.96333e-04  9.49979e-05  1.56063e-05  -6.86865e-04  2.84326e-03  -6.90935e-03  1.10474e-02  -1.39905e-02  1.44339e-02  -1.67527e-02  2.77976e-02  -4.69802e-02  6.58802e-02  -7.21646e-02  6.00852e-02  -3.92907e-02  2.19538e-02  -9.60044e-03  9.84445e-04  3.60229e-03  -5.75543e-03  3.28895e-03  -5.36568e-04  1.44050e-03  -9.16080e-04  3.39607e-04  6.52703e-05  -3.49160e-04  -6.06825e-04  1.91563e-03  -3.21858e-03  5.32347e-03  -8.72862e-03  8.91407e-03  -8.69292e-03  1.54325e-02  -2.55167e-02  3.49183e-02  -3.98702e-02  3.32953e-02  -2.06621e-02  1.15718e-02  -5.04505e-03  3.18806e-04  1.74891e-03  -2.73632e-03  1.59482e-03  -2.14442e-03  4.02599e-03  -2.58066e-03  1.08920e-03  4.18913e-04  -2.25130e-03  3.74851e-03  -4.49002e-03  4.18287e-03  -3.88172e-03  5.06887e-03  -8.24980e-03  5.41276e-03  1.18435e-02  -4.10513e-02  7.06686e-02  9.17408e-01  6.82709e-02  -4.25497e-02  2.23036e-02  -8.62113e-03  -5.61898e-04  4.91151e-03  -6.21177e-03  3.24069e-03  
-1.50423e-03  2.80486e-03  -1.83010e-03  1.05236e-03  -1.85113e-04  -1.51866e-03  3.10154e-03  -3.03598e-03  2.36866e-03  -4.20811e-03  7.94847e-03  -1.13600e-02  1.38066e-02  -1.84119e-02  2.68913e-02  -4.00729e-02  5.96324e-02  -7.39846e-02  6.54335e-02  -3.78725e-02  1.18024e-02  1.90497e-03  -5.07477e-03  1.81753e-03  4.94321e-04  -5.67913e-04  1.42646e-03  -1.08985e-03  7.52163e-04  -8.84577e-05  -1.14766e-03  1.58037e-03  -1.47653e-03  1.62891e-03  -2.57841e-03  3.89927e-03  -6.35037e-03  8.05977e-03  -9.82279e-03  1.50906e-02  -2.24323e-02  3.18835e-02  -3.99881e-02  3.59902e-02  -2.06493e-02  6.59036e-03  7.98353e-04  -3.03673e-03  1.44398e-03  8.45397e-05  -2.09904e-03  4.24242e-03  -3.79295e-03  3.31364e-03  -2.03925e-03  -1.80554e-04  9.56846e-04  1.73037e-03  -6.62810e-03  9.98953e-03  -1.03455e-02  8.36274e-03  -6.81150e-03  3.19506e-03  1.07972e-02  -3.79708e-02  6.99234e-02  9.12018e-01  7.72792e-02  -4.66762e-02  1.91658e-02  -4.98501e-03  7.48296e-04  -1.74210e-03  1.54823e-03  
-3.30441e-04  1.13163e-03  -1.57359e-03  1.73658e-03  -1.29017e-03  6.62954e-05  5.51554e-05  2.75115e-03  -6.90686e-03  9.01802e-03  -9.11064e-03  8.71632e-03  -9.96704e-03  1.47768e-02  -2.11240e-02  2.69528e-02  -3.73742e-02  5.56760e-02  -7.04377e-02  6.62099e-02  -4.31192e-02  1.53582e-02  4.08095e-03  -1.06948e-02  5.39861e-03  -4.36953e-06  7.12631e-04  -1.09209e-03  9.68631e-04  -5.86625e-04  -1.57580e-04  -4.15847e-05  1.58793e-03  -3.58916e-03  4.74514e-03  -5.49480e-03  5.32963e-03  -5.44832e-03  8.09718e-03  -1.12764e-02  1.49158e-02  -2.20400e-02  3.09842e-02  -3.71445e-02  3.53589e-02  -2.35069e-02  8.32261e-03  2.19348e-03  -5.80508e-03  2.97128e-03  -7.68125e-04  2.15700e-03  -2.81456e-03  2.83825e-03  -1.47572e-03  -1.35804e-03  3.15765e-03  -1.99783e-03  1.62111e-04  -1.87179e-03  7.01163e-03  -1.20965e-02  1.34898e-02  -9.97930e-03  4.10787e-04  1.82269e-02  -4.55357e-02  7.41126e-02  9.08499e-01  8.72672e-02  -6.33933e-02  3.41370e-02  -1.21414e-02  5.84564e-04  1.37766e-03  
-6.03081e-04  1.09998e-03  -3.56954e-04  -5.79170e-04  9.24060e-04  -8.29039e-04  1.37094e-03  -2.67578e-03  4.01991e-03  -5.12256e-03  6.16870e-03  -8.09753e-03  1.04441e-02  -1.27802e-02  1.34600e-02  -1.21258e-02  1.72249e-02  -3.62499e-02  6.03624e-02  -7.11988e-02  6.07508e-02  -3.69174e-02  1.39029e-02  -2.12524e-03  -6.72186e-05  -1.08636e-04  3.77044e-04  -1.52524e-04  -2.25210e-04  5.04960e-04  -6.01816e-04  5.87778e-04  -1.26217e-03  2.52970e-03  -3.17130e-03  3.00453e-03  -4.46875e-03  6.26309e-03  -6.78690e-03  7.35053e-03  -7.35255e-03  1.02065e-02  -2.05238e-02  3.28411e-02  -3.79760e-02  3.28737e-02  -2.03592e-02  7.41985e-03  -6.13389e-04  -3.56490e-04  -7.59102e-04  1.34869e-03  -6.50159e-04  -6.01813e-05  2.47703e-04  2.12289e-04  -6.74315e-04  9.29813e-04  -2.18376e-03  5.42531e-03  -8.96107e-03  9.54036e-03  -9.38970e-03  1.12842e-02  -1.11334e-02  2.53869e-03  1.92812e-02  -5.29435e-02  8.45582e-02  9.02938e-01  8.63989e-02  -6.17514e-02  3.58595e-02  -1.72293e-02  5.17290e-03  
-1.33779e-03  2.23583e-03  -1.61959e-03  1.48648e-03  -9.96831e-04  -2.05768e-05  3.04232e-04  1.97539e-03  -5.75350e-03  8.07942e-03  -8.34714e-03  7.38435e-03  -7.92630e-03  1.16484e-02  -1.46798e-02  1.17544e-02  -6.13537e-03  9.73637e-03  -3.05239e-02  5.99487e-02  -7.70829e-02  6.98950e-02  -4.53387e-02  1.88694e-02  -3.55546e-03  -6.21150e-04  1.11595e-03  -8.57891e-04  1.02818e-03  -7.05881e-04  -2.45504e-04  3.33894e-04  1.13197e-03  -3.12320e-03  4.36040e-03  -4.92403e-03  4.35069e-03  -4.46330e-03  6.50912e-03  -7.51368e-03  6.55506e-03  -5.38421e-03  6.58490e-03  -1.60113e-02  3.19235e-02  -4.13244e-02  3.75822e-02  -2.48583e-02  1.04823e-02  -1.92532e-03  -1.69866e-03  3.17073e-03  -2.94855e-03  2.92566e-03  -1.60292e-03  -1.24915e-03  3.35268e-03  -2.40333e-03  2.14173e-04  -8.62269e-04  5.24135e-03  -1.06014e-02  1.26689e-02  -1.13325e-02  8.69413e-03  -4.02710e-03  -5.35545e-03  2.46175e-02  -5.72242e-02  9.23782e-02  8.90770e-01  9.92036e-02  -7.07228e-02  3.69724e-02  -1.01813e-02  
-1.25683e-03  1.68047e-03  -3.86562e-04  -1.34091e-04  3.44544e-04  -7.19528e-04  1.58310e-03  -2.40568e-03  3.06397e-03  -4.01324e-03  5.50219e-03  -7.71737e-03  9.54176e-03  -1.08207e-02  1.01434e-02  -5.15504e-03  -3.15565e-04  -2.65281e-04  1.00761e-02  -3.16860e-02  6.23974e-02  -8.58716e-02  8.32876e-02  -5.52800e-02  1.84069e-02  -7.10557e-04  8.73321e-04  -1.53026e-04  1.25504e-04  9.48077e-05  -5.88619e-04  9.22547e-04  -1.22929e-03  1.76926e-03  -2.26238e-03  2.84615e-03  -4.44181e-03  5.46020e-03  -5.71685e-03  5.67159e-03  -3.29166e-03  5.50021e-04  -1.12547e-03  5.86448e-03  -1.71119e-02  3.37741e-02  -4.62096e-02  4.49902e-02  -3.01964e-02  1.00954e-02  -1.49256e-03  2.33776e-03  -1.35900e-03  9.56046e-04  -5.87203e-04  1.40748e-04  1.25261e-04  5.63844e-04  -2.56084e-03  5.23650e-03  -6.90829e-03  6.41843e-03  -6.76858e-03  9.67230e-03  -1.23284e-02  1.16400e-02  -4.68151e-03  -1.06883e-02  3.37083e-02  -6.33371e-02  9.50690e-02  8.85572e-01  1.06059e-01  -7.08379e-02  2.40500e-02  
-1.11627e-03  1.66195e-03  -6.31822e-04  -8.35472e-05  2.71232e-04  1.77015e-04  -6.09869e-04  1.25908e-03  -2.78178e-03  5.11475e-03  -7.05444e-03  6.80003e-03  -6.31628e-03  8.63224e-03  -1.11000e-02  8.17422e-03  3.79891e-04  -8.63560e-03  7.79354e-03  1.00863e-02  -4.54593e-02  8.50890e-02  -1.01400e-01  7.61632e-02  -2.64141e-02  -4.85102e-04  6.34328e-04  -1.60195e-04  1.34261e-04  -5.43327e-05  -2.97363e-05  -2.31730e-04  7.88100e-04  -1.46188e-03  2.61361e-03  -4.14393e-03  4.01414e-03  -3.44959e-03  4.84687e-03  -5.75791e-03  4.43070e-03  -1.30760e-03  -3.63973e-03  4.65373e-03  5.38635e-03  -2.47507e-02  4.56924e-02  -5.49695e-02  4.19054e-02  -1.46579e-02  -1.13771e-03  1.64118e-03  -6.59004e-04  1.45558e-04  3.04038e-04  -8.34262e-04  1.64847e-03  -2.43772e-03  2.69606e-03  -2.44271e-03  3.12474e-03  -6.15170e-03  8.78470e-03  -8.56397e-03  6.82137e-03  -5.11470e-03  3.80905e-03  -3.50986e-04  -1.25573e-02  3.99879e-02  -7.77086e-02  1.11905e-01  8.80279e-01  8.70829e-02  -3.02715e-02  
-7.98544e-04  1.15339e-03  -6.44955e-04  6.00333e-04  -3.00423e-04  -4.97297e-04  1.29604e-03  -1.21505e-03  8.29691e-04  -1.55836e-03  3.32410e-03  -4.81419e-03  5.24157e-03  -5.62991e-03  5.44539e-03  -2.87527e-03  -1.11698e-03  5.08874e-03  -7.55731e-03  1.78223e-03  2.04506e-02  -5.49134e-02  7.78545e-02  -6.64106e-02  2.52658e-02  -3.60882e-04  4.08532e-04  -1.76574e-04  4.81704e-04  -3.67560e-04  -3.57326e-04  8.45137e-04  -6.50689e-04  4.36684e-04  -8.32344e-04  1.81252e-03  -2.84474e-03  2.92037e-03  -2.94347e-03  3.09769e-03  -1.75510e-03  -2.43317e-04  2.18093e-03  -3.94726e-03  9.09710e-04  1.13586e-02  -2.96825e-02  4.20685e-02  -3.61945e-02  1.38359e-02  -9.59390e-04  1.69781e-03  -1.55615e-03  1.68126e-03  -1.21332e-03  5.92790e-05  6.02653e-04  5.54457e-04  -2.69002e-03  3.73239e-03  -3.12121e-03  2.27299e-03  -3.15946e-03  5.16314e-03  -6.42850e-03  6.23364e-03  -4.26143e-03  8.30579e-04  4.47555e-03  -1.67342e-02  4.14135e-02  -7.24795e-02  8.85894e-02  9.28607e-01  2.66897e-02  
-1.89220e-04  2.04378e-04  3.22161e-05  -5.65385e-05  5.02609e-08  1.15910e-05  2.04106e-05  -1.41027e-06  -6.99022e-05  2.38378e-04  -4.15894e-04  2.64748e-04  -6.37196e-05  2.60880e-04  -5.75388e-04  5.60331e-04  -9.18621e-05  -6.29431e-04  9.65188e-04  -4.00590e-04  -1.07360e-03  3.20882e-03  -4.86484e-03  4.27727e-03  -1.61187e-03  -1.99556e-04  2.80226e-04  -8.42581e-05  -1.65709e-05  6.95223e-05  -4.77858e-05  6.94670e-06  -2.24146e-06  -3.90914e-05  1.63338e-04  -2.73754e-04  1.59844e-04  -5.31029e-05  1.52083e-04  -2.51533e-04  2.99540e-04  -1.75461e-04  -3.03120e-04  5.85936e-04  -1.75756e-04  -6.14810e-04  1.65425e-03  -2.62149e-03  2.45863e-03  -9.71783e-04  -2.56616e-04  3.62202e-04  -1.33796e-04  3.46047e-05  2.14662e-05  -7.78561e-05  1.68448e-04  -2.32070e-04  1.70056e-04  2.74034e-05  -8.41921e-05  -2.69808e-04  5.53772e-04  -3.65089e-04  -7.20355e-06  2.18280e-04  -6.33354e-05  -3.27416e-04  2.12363e-04  8.29791e-04  -2.46210e-03  4.31506e-03  -5.48311e-03  4.53517e-03  9.98314e-01  


==> anc/DYB_unfolded_spectra_tot_U235_PuCombo.txt <==
# --------------------------
# The bin settings, spectra values and errors of the unfolded reactor antineutrino spectra of U235, PuCombo and total are on lines 8 to 92
# The Covariance matrix of U235, PuCombo and total are on lines 96 to 170
# The additional smearing matrix of U235, PuCombo and total are on lines 174 to 248
# --------------------------


# U235 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.2947  0.0469
2.05  2.30  0.6125  0.0315
2.30  2.55  0.9351  0.0364
2.55  2.80  1.2158  0.0420
2.80  3.05  1.4496  0.0441
3.05  3.30  1.6325  0.0504
3.30  3.55  1.7394  0.0520
3.55  3.80  1.7820  0.0508
3.80  4.05  1.8004  0.0531
4.05  4.30  1.6940  0.0509
4.30  4.55  1.5855  0.0490
4.55  4.80  1.4556  0.0465
4.80  5.05  1.3829  0.0447
5.05  5.30  1.2524  0.0430
5.30  5.55  1.0921  0.0399
5.55  5.80  0.9599  0.0379
5.80  6.05  0.8430  0.0352
6.05  6.30  0.7389  0.0321
6.30  6.55  0.5784  0.0288
6.55  6.80  0.4666  0.0261
6.80  7.05  0.3743  0.0244
7.05  7.30  0.2345  0.0208
7.30  7.55  0.1851  0.0198
7.55  7.80  0.1187  0.0207
7.80  9.50  0.0216  0.0047


# PuCombo 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.3595  0.0703
2.05  2.30  0.6386  0.0580
2.30  2.55  0.9715  0.0512
2.55  2.80  1.2401  0.0582
2.80  3.05  1.4296  0.0690
3.05  3.30  1.6145  0.0658
3.30  3.55  1.7238  0.0698
3.55  3.80  1.6986  0.0749
3.80  4.05  1.6511  0.0710
4.05  4.30  1.5577  0.0735
4.30  4.55  1.3627  0.0684
4.55  4.80  1.0803  0.0641
4.80  5.05  0.9346  0.0607
5.05  5.30  0.8959  0.0574
5.30  5.55  0.8626  0.0545
5.55  5.80  0.7790  0.0552
5.80  6.05  0.6191  0.0483
6.05  6.30  0.4381  0.0457
6.30  6.55  0.2948  0.0402
6.55  6.80  0.2434  0.0368
6.80  7.05  0.1981  0.0339
7.05  7.30  0.1194  0.0296
7.30  7.55  0.0840  0.0267
7.55  7.80  0.0476  0.0253
7.80  9.50  0.0161  0.0078


# Total 
# BinLowEdge  BinUpEdge (unit: MeV)  BinContent  BinError (unit: 10^{-43}cm^2/fission/MeV)
1.80  2.05  0.3003  0.0451
2.05  2.30  0.6057  0.0221
2.30  2.55  0.9190  0.0217
2.55  2.80  1.2013  0.0244
2.80  3.05  1.4074  0.0243
3.05  3.30  1.6100  0.0253
3.30  3.55  1.7279  0.0260
3.55  3.80  1.7360  0.0253
3.80  4.05  1.7518  0.0252
4.05  4.30  1.6661  0.0240
4.30  4.55  1.5394  0.0225
4.55  4.80  1.3363  0.0207
4.80  5.05  1.2442  0.0187
5.05  5.30  1.1515  0.0183
5.30  5.55  1.0184  0.0169
5.55  5.80  0.9072  0.0156
5.80  6.05  0.7631  0.0150
6.05  6.30  0.6392  0.0142
6.30  6.55  0.4812  0.0118
6.55  6.80  0.3976  0.0111
6.80  7.05  0.3217  0.0114
7.05  7.30  0.2037  0.0101
7.30  7.55  0.1553  0.0108
7.55  7.80  0.1040  0.0091
7.80  9.50  0.0212  0.0014


# The covariance matrix is of size 75X75 and describes the correlation between a total of 75 bins of the three unfolded energy spectra of U235, PuCombo and total. (unit: 10^{-86}(cm^2/fission/MeV)^2) 
1.69245e-03  4.46293e-04  1.14837e-04  1.81403e-04  1.97096e-04  2.08316e-04  1.73171e-04  1.31842e-04  1.04358e-04  8.51162e-05  6.58400e-05  6.65314e-05  6.96412e-05  6.16529e-05  4.24438e-05  3.00148e-05  2.05693e-05  2.07134e-05  2.53646e-05  2.01760e-05  1.02615e-05  5.74818e-06  4.81273e-06  4.12033e-06  2.56463e-07  -3.82200e-04  -1.72780e-04  3.34191e-04  4.30884e-04  2.76159e-04  1.76090e-04  1.37334e-04  1.25742e-04  1.15035e-04  9.71910e-05  7.64324e-05  6.92576e-05  6.91706e-05  6.58729e-05  5.39068e-05  4.13104e-05  2.99687e-05  2.72649e-05  2.93666e-05  2.45538e-05  1.59892e-05  1.01572e-05  7.16063e-06  5.31533e-06  2.33467e-06  2.26350e-04  2.07088e-04  2.00017e-04  2.03657e-04  1.59267e-04  1.27559e-04  9.54871e-05  5.22157e-05  3.66423e-05  1.72818e-05  -7.72856e-06  -6.66039e-06  6.76588e-06  5.41506e-06  -1.76442e-06  -4.76637e-06  -6.98823e-06  -5.68830e-06  4.46225e-06  2.87816e-06  -4.28278e-06  -5.06963e-06  -2.79667e-06  -3.51105e-06  -2.17187e-07  
4.46293e-04  8.99271e-04  5.92014e-04  4.53906e-04  3.81758e-04  3.51706e-04  3.46856e-04  3.05523e-04  2.65439e-04  2.22060e-04  1.79961e-04  1.70572e-04  1.69659e-04  1.49797e-04  1.09742e-04  7.94442e-05  5.63011e-05  5.31418e-05  5.71080e-05  4.00948e-05  1.65764e-05  4.76747e-06  1.72661e-06  3.86759e-06  -1.15066e-06  -1.51726e-04  -9.73484e-05  -2.49053e-05  3.66073e-04  5.20295e-04  4.58894e-04  3.67699e-04  2.98668e-04  2.64061e-04  2.35430e-04  2.00897e-04  1.82219e-04  1.72797e-04  1.58020e-04  1.28687e-04  9.65334e-05  6.72381e-05  5.75985e-05  6.07558e-05  5.25265e-05  3.29061e-05  1.80909e-05  1.23252e-05  1.04108e-05  3.37720e-06  2.11198e-04  3.33801e-04  3.21119e-04  3.41059e-04  2.94658e-04  2.45260e-04  2.07483e-04  1.36492e-04  1.15060e-04  7.67107e-05  2.85999e-05  2.36300e-05  4.21930e-05  3.48886e-05  1.57464e-05  3.49632e-06  -7.02987e-06  -6.80725e-06  1.05797e-05  3.81195e-06  -1.25949e-05  -1.63247e-05  -1.19307e-05  -1.07834e-05  -2.44891e-06  
1.14837e-04  5.92014e-04  1.29560e-03  8.93782e-04  5.99713e-04  5.28875e-04  5.16563e-04  5.09859e-04  4.80027e-04  4.29134e-04  3.65698e-04  3.38889e-04  3.22977e-04  2.81696e-04  2.14161e-04  1.62271e-04  1.19246e-04  1.02115e-04  9.90866e-05  7.31705e-05  3.69420e-05  1.64416e-05  1.04785e-05  1.14589e-05  -1.82760e-06  3.76178e-04  -2.03075e-06  -6.45930e-05  5.02778e-05  4.64837e-04  6.93997e-04  6.68035e-04  5.65556e-04  4.84054e-04  4.29772e-04  3.80215e-04  3.46609e-04  3.20720e-04  2.84719e-04  2.29762e-04  1.74832e-04  1.25683e-04  1.02365e-04  9.78579e-05  8.18567e-05  5.63446e-05  3.59215e-05  2.34793e-05  1.66909e-05  4.87563e-06  2.01623e-04  3.42489e-04  4.07346e-04  4.11976e-04  3.98248e-04  3.64121e-04  3.27909e-04  2.57077e-04  2.28730e-04  1.81974e-04  1.16236e-04  9.64444e-05  1.10760e-04  9.09759e-05  6.14756e-05  4.31781e-05  1.84898e-05  1.13611e-05  2.58780e-05  1.45807e-05  -1.06816e-05  -1.82830e-05  -1.28515e-05  -1.42201e-05  -3.17871e-06  
1.81403e-04  4.53906e-04  8.93782e-04  1.58903e-03  1.14072e-03  7.41650e-04  6.45654e-04  6.35897e-04  6.43010e-04  6.02498e-04  5.27729e-04  4.80468e-04  4.46924e-04  3.89573e-04  3.10964e-04  2.48964e-04  1.91997e-04  1.60679e-04  1.48123e-04  1.07989e-04  6.10573e-05  2.98262e-05  2.01142e-05  1.81275e-05  1.01662e-07  4.79732e-04  3.96577e-04  7.21280e-05  5.70090e-05  1.60330e-04  5.63203e-04  8.32876e-04  8.25533e-04  7.15241e-04  6.06491e-04  5.24269e-04  4.75105e-04  4.37580e-04  3.87359e-04  3.18501e-04  2.48919e-04  1.83090e-04  1.44845e-04  1.31548e-04  1.07959e-04  7.69642e-05  4.99928e-05  3.38102e-05  2.34138e-05  7.37489e-06  2.11579e-04  3.37357e-04  3.98415e-04  4.61207e-04  4.49878e-04  4.46719e-04  4.28756e-04  3.60602e-04  3.36373e-04  2.82045e-04  2.09170e-04  1.72630e-04  1.79108e-04  1.46520e-04  1.09590e-04  8.86546e-05  5.00135e-05  3.40507e-05  4.26392e-05  2.59418e-05  -4.01121e-06  -1.51668e-05  -1.14112e-05  -1.41416e-05  -2.91500e-06  
1.97096e-04  3.81758e-04  5.99713e-04  1.14072e-03  1.92388e-03  1.39463e-03  8.82273e-04  7.39617e-04  7.43403e-04  7.35151e-04  6.70734e-04  6.13444e-04  5.63640e-04  4.90812e-04  4.01973e-04  3.31950e-04  2.64772e-04  2.23109e-04  1.97055e-04  1.45761e-04  8.68519e-05  4.62957e-05  3.03280e-05  2.72518e-05  2.57428e-06  3.25397e-04  5.40072e-04  4.98217e-04  1.99738e-04  2.28212e-04  3.09715e-04  6.91396e-04  9.63102e-04  9.59639e-04  8.22489e-04  6.81532e-04  5.99013e-04  5.49203e-04  4.90478e-04  4.10886e-04  3.28068e-04  2.46700e-04  1.94714e-04  1.70073e-04  1.39945e-04  1.01203e-04  6.77422e-05  4.66037e-05  3.29238e-05  1.01345e-05  1.74672e-04  3.09224e-04  3.93453e-04  4.56835e-04  5.04185e-04  5.05407e-04  5.02475e-04  4.54261e-04  4.31162e-04  3.73076e-04  2.95149e-04  2.51001e-04  2.47899e-04  2.01979e-04  1.60406e-04  1.35398e-04  8.44881e-05  6.40037e-05  6.34628e-05  3.98522e-05  8.31296e-06  -7.92626e-06  -8.01721e-06  -1.01606e-05  -2.39361e-06  
2.08316e-04  3.51706e-04  5.28875e-04  7.41650e-04  1.39463e-03  2.22232e-03  1.61266e-03  1.00306e-03  8.25171e-04  8.10980e-04  7.88282e-04  7.43970e-04  6.85226e-04  5.92294e-04  4.85129e-04  4.00286e-04  3.24199e-04  2.69233e-04  2.33359e-04  1.76444e-04  1.14516e-04  6.54959e-05  4.64056e-05  3.85973e-05  3.73658e-06  2.29250e-04  4.69216e-04  7.14541e-04  6.21665e-04  3.54959e-04  4.22814e-04  4.77445e-04  8.20061e-04  1.07636e-03  1.04697e-03  8.74990e-04  7.27265e-04  6.43346e-04  5.74820e-04  4.90189e-04  3.96954e-04  3.03846e-04  2.37119e-04  2.00531e-04  1.62999e-04  1.22613e-04  8.48806e-05  6.00299e-05  4.09229e-05  1.12354e-05  1.38265e-04  2.55365e-04  3.64352e-04  4.48565e-04  4.99297e-04  5.60138e-04  5.54216e-04  5.24719e-04  5.08067e-04  4.52477e-04  3.77152e-04  3.19253e-04  3.05870e-04  2.54868e-04  2.08543e-04  1.82003e-04  1.22213e-04  9.41030e-05  8.21160e-05  5.68065e-05  2.25507e-05  2.25833e-06  4.60948e-07  -5.69482e-06  -1.36934e-06  
1.73171e-04  3.46856e-04  5.16563e-04  6.45654e-04  8.82273e-04  1.61266e-03  2.44096e-03  1.75920e-03  1.07849e-03  8.49181e-04  8.22117e-04  8.19711e-04  7.73876e-04  6.77326e-04  5.49280e-04  4.52099e-04  3.69105e-04  3.06483e-04  2.61076e-04  2.03364e-04  1.40041e-04  8.64818e-05  6.32705e-05  4.94936e-05  5.15394e-06  1.89896e-04  3.80675e-04  6.70217e-04  8.70891e-04  7.47429e-04  5.09386e-04  5.84713e-04  5.95306e-04  8.96832e-04  1.11760e-03  1.05329e-03  8.63905e-04  7.12917e-04  6.22048e-04  5.37787e-04  4.48009e-04  3.49222e-04  2.70127e-04  2.20938e-04  1.79110e-04  1.37238e-04  9.76246e-05  7.11085e-05  4.81492e-05  1.19454e-05  1.00211e-04  2.05090e-04  3.18943e-04  4.24038e-04  4.90980e-04  5.49818e-04  6.00199e-04  5.60853e-04  5.52401e-04  5.05623e-04  4.37642e-04  3.65052e-04  3.47777e-04  2.92413e-04  2.49250e-04  2.16754e-04  1.58261e-04  1.18889e-04  9.88246e-05  7.23678e-05  3.83946e-05  1.31440e-05  1.20568e-05  -9.16304e-07  1.06094e-07  
1.31842e-04  3.05523e-04  5.09859e-04  6.35897e-04  7.39617e-04  1.00306e-03  1.75920e-03  2.57235e-03  1.83777e-03  1.08446e-03  8.30035e-04  8.14224e-04  8.17681e-04  7.35155e-04  6.09294e-04  4.96812e-04  4.14411e-04  3.45185e-04  2.93062e-04  2.30632e-04  1.70854e-04  1.08317e-04  8.09867e-05  6.29204e-05  7.63529e-06  1.68369e-04  3.15710e-04  5.64661e-04  8.42106e-04  1.00722e-03  8.68574e-04  6.30659e-04  6.97429e-04  6.75522e-04  9.26784e-04  1.10564e-03  1.01484e-03  8.23451e-04  6.68741e-04  5.70505e-04  4.86737e-04  3.96355e-04  3.08241e-04  2.46250e-04  1.96002e-04  1.54916e-04  1.11717e-04  8.38572e-05  5.77666e-05  1.35217e-05  6.38499e-05  1.48469e-04  2.66170e-04  3.74820e-04  4.62093e-04  5.38601e-04  5.72400e-04  6.00570e-04  5.71863e-04  5.39201e-04  4.73857e-04  4.11444e-04  3.77249e-04  3.29724e-04  2.80573e-04  2.53735e-04  1.87880e-04  1.53745e-04  1.16269e-04  9.11539e-05  5.80642e-05  3.09200e-05  2.24606e-05  1.03689e-05  2.01895e-06  
1.04358e-04  2.65439e-04  4.80027e-04  6.43010e-04  7.43403e-04  8.25171e-04  1.07849e-03  1.83777e-03  2.61854e-03  1.81964e-03  1.03132e-03  7.86331e-04  7.72281e-04  7.52076e-04  6.43832e-04  5.38727e-04  4.44340e-04  3.77034e-04  3.11344e-04  2.55849e-04  1.91569e-04  1.29188e-04  9.28287e-05  7.40161e-05  1.04421e-05  1.52335e-04  2.89159e-04  4.97910e-04  7.40753e-04  1.00351e-03  1.13613e-03  9.62609e-04  7.14827e-04  7.65109e-04  6.92002e-04  8.93494e-04  1.04757e-03  9.46526e-04  7.51920e-04  5.93768e-04  5.04094e-04  4.20999e-04  3.38405e-04  2.63086e-04  2.10877e-04  1.65644e-04  1.23865e-04  9.25043e-05  6.56547e-05  1.53555e-05  3.85766e-05  1.08428e-04  2.23053e-04  3.31342e-04  4.27256e-04  5.12568e-04  5.58895e-04  5.68392e-04  6.04250e-04  5.38352e-04  5.00721e-04  4.25447e-04  4.01663e-04  3.41345e-04  3.10373e-04  2.67915e-04  2.17618e-04  1.72537e-04  1.34689e-04  1.00937e-04  7.87541e-05  4.17273e-05  3.56155e-05  1.71974e-05  4.11376e-06  
8.51162e-05  2.22060e-04  4.29134e-04  6.02498e-04  7.35151e-04  8.10980e-04  8.49181e-04  1.08446e-03  1.81964e-03  2.53604e-03  1.70882e-03  9.25761e-04  7.09134e-04  6.72902e-04  6.35665e-04  5.45127e-04  4.67177e-04  3.79712e-04  3.17091e-04  2.59035e-04  2.08122e-04  1.38593e-04  1.07655e-04  7.77775e-05  1.21660e-05  1.28977e-04  2.62079e-04  4.54343e-04  6.49659e-04  8.76073e-04  1.11121e-03  1.19205e-03  9.81566e-04  7.11329e-04  7.22147e-04  6.08536e-04  7.84980e-04  9.44098e-04  8.38403e-04  6.43706e-04  4.94313e-04  4.13463e-04  3.36231e-04  2.68220e-04  2.10682e-04  1.68886e-04  1.24008e-04  9.86266e-05  6.72037e-05  1.54281e-05  2.04812e-05  7.31067e-05  1.78425e-04  2.82156e-04  3.73537e-04  4.64657e-04  5.15209e-04  5.43239e-04  5.36841e-04  5.57825e-04  4.81076e-04  4.27916e-04  3.78577e-04  3.52959e-04  3.03265e-04  2.82412e-04  2.21875e-04  1.88705e-04  1.31555e-04  1.15315e-04  8.33604e-05  5.68759e-05  4.13772e-05  2.46572e-05  5.87353e-06  
6.58400e-05  1.79961e-04  3.65698e-04  5.27729e-04  6.70734e-04  7.88282e-04  8.22117e-04  8.30035e-04  1.03132e-03  1.70882e-03  2.37116e-03  1.54761e-03  8.05004e-04  6.07138e-04  5.46391e-04  5.29356e-04  4.65200e-04  3.91218e-04  3.06278e-04  2.61657e-04  2.13082e-04  1.54684e-04  1.13410e-04  8.58068e-05  1.34471e-05  9.58940e-05  2.17588e-04  4.04381e-04  5.79326e-04  7.52163e-04  9.54965e-04  1.14280e-03  1.17941e-03  9.37163e-04  6.34636e-04  6.04930e-04  4.72782e-04  6.66989e-04  8.47884e-04  7.31826e-04  5.37459e-04  3.95954e-04  3.24971e-04  2.62834e-04  2.15300e-04  1.68416e-04  1.27024e-04  9.89075e-05  7.12513e-05  1.56995e-05  7.03087e-07  3.68377e-05  1.30591e-04  2.24393e-04  3.13849e-04  4.01715e-04  4.61050e-04  4.89055e-04  5.09597e-04  4.83039e-04  5.07037e-04  3.96341e-04  3.79417e-04  3.32785e-04  3.17313e-04  2.70203e-04  2.43587e-04  1.88509e-04  1.46241e-04  1.13757e-04  1.03747e-04  6.08296e-05  5.69601e-05  2.81629e-05  7.70974e-06  
6.65314e-05  1.70572e-04  3.38889e-04  4.80468e-04  6.13444e-04  7.43970e-04  8.19711e-04  8.14224e-04  7.86331e-04  9.25761e-04  1.54761e-03  2.15614e-03  1.36918e-03  6.58727e-04  4.58797e-04  4.13584e-04  4.41454e-04  3.79064e-04  3.05388e-04  2.43276e-04  2.11164e-04  1.46877e-04  1.16064e-04  8.43938e-05  1.23197e-05  8.54443e-05  1.98865e-04  3.79323e-04  5.47516e-04  6.95760e-04  8.37744e-04  9.86609e-04  1.12802e-03  1.13538e-03  8.53892e-04  5.09130e-04  4.40457e-04  3.32000e-04  5.56609e-04  7.35107e-04  6.08343e-04  4.26138e-04  2.94161e-04  2.42392e-04  2.06061e-04  1.70573e-04  1.20123e-04  9.71404e-05  6.99059e-05  1.48170e-05  2.04672e-06  3.31007e-05  1.17549e-04  1.99046e-04  2.83539e-04  3.63552e-04  4.09510e-04  4.51533e-04  4.59340e-04  4.60377e-04  4.18038e-04  4.24121e-04  3.36422e-04  3.25572e-04  2.88351e-04  2.69337e-04  2.17216e-04  2.00958e-04  1.30578e-04  1.21762e-04  9.48135e-05  7.20458e-05  4.78135e-05  3.73769e-05  7.19626e-06  
6.96412e-05  1.69659e-04  3.22977e-04  4.46924e-04  5.63640e-04  6.85226e-04  7.73876e-04  8.17681e-04  7.72281e-04  7.09134e-04  8.05004e-04  1.36918e-03  1.93345e-03  1.16794e-03  4.73785e-04  3.32822e-04  3.36234e-04  3.63047e-04  2.95732e-04  2.42943e-04  1.95195e-04  1.42847e-04  1.06015e-04  8.45167e-05  1.20496e-05  8.59405e-05  1.91717e-04  3.60251e-04  5.18977e-04  6.58715e-04  7.70683e-04  8.55083e-04  9.62768e-04  1.07216e-03  1.04929e-03  7.28639e-04  3.48581e-04  2.75005e-04  1.97369e-04  4.31651e-04  6.19747e-04  4.94271e-04  3.11023e-04  1.99786e-04  1.79771e-04  1.60544e-04  1.20010e-04  8.75492e-05  6.55183e-05  1.46983e-05  8.75377e-06  4.08140e-05  1.17201e-04  1.88263e-04  2.64799e-04  3.32431e-04  3.77479e-04  4.07736e-04  4.29449e-04  4.08021e-04  4.09170e-04  3.37754e-04  3.64913e-04  2.81266e-04  2.78968e-04  2.43058e-04  2.14054e-04  1.79226e-04  1.36808e-04  1.03313e-04  1.03901e-04  5.90155e-05  5.55109e-05  3.13155e-05  7.37530e-06  
6.16529e-05  1.49797e-04  2.81696e-04  3.89573e-04  4.90812e-04  5.92294e-04  6.77326e-04  7.35155e-04  7.52076e-04  6.72902e-04  6.07138e-04  6.58727e-04  1.16794e-03  1.68176e-03  9.82888e-04  3.62348e-04  2.65182e-04  2.73178e-04  2.86656e-04  2.45346e-04  1.95260e-04  1.33159e-04  1.05158e-04  8.09427e-05  1.30936e-05  8.12738e-05  1.72950e-04  3.16914e-04  4.55868e-04  5.83903e-04  6.86397e-04  7.47748e-04  7.93904e-04  8.74912e-04  9.54859e-04  9.18647e-04  5.73886e-04  1.91978e-04  1.34323e-04  1.11800e-04  3.65332e-04  5.34033e-04  3.83645e-04  2.02979e-04  1.34835e-04  1.39374e-04  1.19545e-04  8.86571e-05  5.80895e-05  1.40934e-05  9.21890e-06  3.62061e-05  9.93339e-05  1.60654e-04  2.22315e-04  2.85185e-04  3.23999e-04  3.59767e-04  3.68973e-04  3.75224e-04  3.57362e-04  3.33553e-04  2.70278e-04  3.19956e-04  2.40623e-04  2.29300e-04  2.10949e-04  1.71734e-04  1.28120e-04  1.08694e-04  9.70301e-05  6.94150e-05  5.26192e-05  3.61044e-05  8.33586e-06  
4.24438e-05  1.09742e-04  2.14161e-04  3.10964e-04  4.01973e-04  4.85129e-04  5.49280e-04  6.09294e-04  6.43832e-04  6.35665e-04  5.46391e-04  4.58797e-04  4.73785e-04  9.82888e-04  1.58730e-03  9.10118e-04  2.60690e-04  1.98649e-04  1.95913e-04  2.42426e-04  1.88173e-04  1.31370e-04  8.58475e-05  7.26014e-05  1.53263e-05  6.57138e-05  1.37337e-04  2.47367e-04  3.62514e-04  4.73753e-04  5.69242e-04  6.28660e-04  6.55910e-04  6.71467e-04  7.19046e-04  7.76964e-04  7.42032e-04  4.34818e-04  1.28546e-04  1.62053e-04  1.35520e-04  3.14359e-04  4.41984e-04  2.61004e-04  1.23790e-04  8.89779e-05  1.04971e-04  8.54491e-05  5.67294e-05  1.39355e-05  2.25733e-06  1.84233e-05  7.22180e-05  1.23030e-04  1.80008e-04  2.35073e-04  2.74890e-04  3.06662e-04  3.26873e-04  3.25499e-04  3.26152e-04  2.96721e-04  2.58378e-04  2.49943e-04  2.65364e-04  1.96742e-04  2.04817e-04  1.57031e-04  1.31264e-04  9.03977e-05  1.10094e-04  5.52342e-05  6.49717e-05  2.83312e-05  9.55112e-06  
3.00148e-05  7.94442e-05  1.62271e-04  2.48964e-04  3.31950e-04  4.00286e-04  4.52099e-04  4.96812e-04  5.38727e-04  5.45127e-04  5.29356e-04  4.13584e-04  3.32822e-04  3.62348e-04  9.10118e-04  1.43267e-03  7.29538e-04  1.72809e-04  1.35212e-04  1.54934e-04  1.89229e-04  1.28427e-04  7.95866e-05  5.62042e-05  1.52219e-05  5.56044e-05  1.09099e-04  1.94142e-04  2.89627e-04  3.85207e-04  4.68728e-04  5.29715e-04  5.61014e-04  5.64399e-04  5.46443e-04  5.68021e-04  6.13342e-04  6.22392e-04  3.80718e-04  1.36043e-04  1.23444e-04  4.41411e-05  2.25507e-04  3.39129e-04  1.82140e-04  7.13131e-05  5.61724e-05  7.71768e-05  6.19234e-05  1.12575e-05  -4.94982e-07  5.91277e-06  5.13605e-05  9.52116e-05  1.45054e-04  1.96872e-04  2.29726e-04  2.67278e-04  2.78028e-04  2.89961e-04  2.84228e-04  2.64960e-04  2.28869e-04  2.32189e-04  1.99507e-04  2.17591e-04  1.74836e-04  1.42729e-04  1.18582e-04  8.95843e-05  8.89753e-05  6.91598e-05  4.43196e-05  3.78670e-05  8.90312e-06  
2.05693e-05  5.63011e-05  1.19246e-04  1.91997e-04  2.64772e-04  3.24199e-04  3.69105e-04  4.14411e-04  4.44340e-04  4.67177e-04  4.65200e-04  4.41454e-04  3.36234e-04  2.65182e-04  2.60690e-04  7.29538e-04  1.22423e-03  5.88689e-04  1.05430e-04  1.12517e-04  1.30306e-04  1.44309e-04  9.87234e-05  4.91890e-05  1.63687e-05  4.43707e-05  8.25262e-05  1.51233e-04  2.30566e-04  3.11774e-04  3.85730e-04  4.43783e-04  4.87489e-04  5.02657e-04  4.87557e-04  4.49388e-04  4.51007e-04  5.02027e-04  5.35679e-04  3.00185e-04  2.76399e-05  2.71840e-06  -4.45480e-05  1.70459e-04  2.96706e-04  1.39569e-04  3.88698e-05  4.89501e-05  5.71260e-05  1.30274e-05  -4.87156e-06  -7.81978e-06  2.69921e-05  5.95978e-05  1.03005e-04  1.46499e-04  1.81515e-04  2.14913e-04  2.38264e-04  2.41911e-04  2.62235e-04  2.30759e-04  2.12750e-04  2.06090e-04  2.05568e-04  1.65461e-04  1.99112e-04  1.51668e-04  9.00801e-05  1.10747e-04  8.38540e-05  7.07695e-05  5.63349e-05  3.34026e-05  1.02845e-05  
2.07134e-05  5.31418e-05  1.02115e-04  1.60679e-04  2.23109e-04  2.69233e-04  3.06483e-04  3.45185e-04  3.77034e-04  3.79712e-04  3.91218e-04  3.79064e-04  3.63047e-04  2.73178e-04  1.98649e-04  1.72809e-04  5.88689e-04  1.01986e-03  4.44250e-04  6.19779e-05  8.51902e-05  8.08228e-05  1.09268e-04  7.44869e-05  1.17803e-05  4.19223e-05  7.48654e-05  1.32218e-04  1.97791e-04  2.66287e-04  3.27042e-04  3.75775e-04  4.15147e-04  4.42244e-04  4.37293e-04  4.07958e-04  3.53176e-04  3.54085e-04  4.20100e-04  4.69167e-04  2.45317e-04  -3.57199e-05  -8.39367e-05  -1.01525e-04  1.52494e-04  2.70103e-04  9.99640e-05  1.34355e-05  1.68855e-05  1.63000e-05  -1.35102e-06  -3.19859e-06  2.42015e-05  4.59575e-05  8.39685e-05  1.18072e-04  1.40844e-04  1.79056e-04  1.96658e-04  2.06284e-04  2.12329e-04  2.12128e-04  1.81832e-04  1.83263e-04  1.80286e-04  1.60469e-04  1.39729e-04  1.68387e-04  9.75453e-05  6.71841e-05  1.10117e-04  5.05212e-05  5.54660e-05  3.55259e-05  9.23668e-06  
2.53646e-05  5.71080e-05  9.90866e-05  1.48123e-04  1.97055e-04  2.33359e-04  2.61076e-04  2.93062e-04  3.11344e-04  3.17091e-04  3.06278e-04  3.05388e-04  2.95732e-04  2.86656e-04  1.95913e-04  1.35212e-04  1.05430e-04  4.44250e-04  8.22193e-04  3.25895e-04  7.58701e-06  2.91978e-05  5.03632e-05  9.52435e-05  8.18527e-06  4.45537e-05  7.63143e-05  1.23717e-04  1.78043e-04  2.32850e-04  2.80085e-04  3.15298e-04  3.43056e-04  3.60033e-04  3.66959e-04  3.46257e-04  2.99606e-04  2.40272e-04  2.45189e-04  3.17097e-04  3.90063e-04  1.89482e-04  -1.09290e-04  -1.68045e-04  -1.34002e-04  1.41369e-04  2.19881e-04  2.81044e-05  -3.05417e-05  1.63934e-05  6.18026e-06  9.12214e-06  3.13490e-05  4.88113e-05  7.67207e-05  1.00948e-04  1.19955e-04  1.42148e-04  1.60482e-04  1.57531e-04  1.73590e-04  1.55386e-04  1.47484e-04  1.41306e-04  1.34198e-04  1.29224e-04  1.15564e-04  9.39757e-05  1.02810e-04  6.22756e-05  4.72024e-05  7.67044e-05  1.23286e-05  4.22263e-05  6.35659e-06  
2.01760e-05  4.00948e-05  7.31705e-05  1.07989e-04  1.45761e-04  1.76444e-04  2.03364e-04  2.30632e-04  2.55849e-04  2.59035e-04  2.61657e-04  2.43276e-04  2.42943e-04  2.45346e-04  2.42426e-04  1.54934e-04  1.12517e-04  6.19779e-05  3.25895e-04  6.80101e-04  2.44247e-04  -2.07749e-05  4.33631e-05  1.27193e-05  1.52056e-05  3.28402e-05  5.63385e-05  9.12326e-05  1.32880e-04  1.78367e-04  2.16861e-04  2.47612e-04  2.71745e-04  2.90769e-04  2.94972e-04  2.91575e-04  2.61947e-04  2.19654e-04  1.74077e-04  1.83395e-04  2.53757e-04  3.42302e-04  1.56183e-04  -1.47163e-04  -1.88135e-04  -1.24670e-04  1.18987e-04  1.71456e-04  1.28410e-05  3.89978e-06  3.03944e-06  1.86670e-07  1.31801e-05  2.56776e-05  4.31608e-05  6.47790e-05  8.23257e-05  1.05363e-04  1.14073e-04  1.31082e-04  1.36062e-04  1.34212e-04  1.09092e-04  1.25736e-04  1.19322e-04  9.85544e-05  1.19779e-04  8.92429e-05  5.40473e-05  8.46887e-05  6.46513e-05  1.61888e-05  7.94348e-05  -6.50307e-06  9.00031e-06  
1.02615e-05  1.65764e-05  3.69420e-05  6.10573e-05  8.68519e-05  1.14516e-04  1.40041e-04  1.70854e-04  1.91569e-04  2.08122e-04  2.13082e-04  2.11164e-04  1.95195e-04  1.95260e-04  1.88173e-04  1.89229e-04  1.30306e-04  8.51902e-05  7.58701e-06  2.44247e-04  5.93960e-04  2.15316e-04  -6.77099e-05  -1.36114e-06  1.60636e-05  1.41093e-05  2.49885e-05  5.00420e-05  8.21759e-05  1.18005e-04  1.54236e-04  1.83914e-04  2.10353e-04  2.29223e-04  2.43087e-04  2.42666e-04  2.31052e-04  2.06723e-04  1.77626e-04  1.31330e-04  1.26889e-04  1.94908e-04  2.96235e-04  1.47029e-04  -1.21059e-04  -1.66799e-04  -1.03878e-04  1.40285e-04  2.12187e-04  -1.57495e-05  -5.06176e-06  -1.70650e-05  -1.06802e-05  -5.99527e-06  1.18555e-05  2.84912e-05  4.47269e-05  7.03578e-05  8.94896e-05  9.57443e-05  1.20856e-04  1.10492e-04  1.07932e-04  1.01416e-04  1.14123e-04  1.00435e-04  9.05126e-05  1.13988e-04  5.15071e-05  5.56510e-05  7.78740e-05  6.08667e-05  2.67282e-06  6.23508e-05  4.77931e-06  
5.74818e-06  4.76747e-06  1.64416e-05  2.98262e-05  4.62957e-05  6.54959e-05  8.64818e-05  1.08317e-04  1.29188e-04  1.38593e-04  1.54684e-04  1.46877e-04  1.42847e-04  1.33159e-04  1.31370e-04  1.28427e-04  1.44309e-04  8.08228e-05  2.91978e-05  -2.07749e-05  2.15316e-04  4.31509e-04  9.06230e-05  -5.64505e-05  1.49079e-05  6.68920e-06  8.38666e-06  2.48368e-05  4.46741e-05  6.88086e-05  9.50212e-05  1.17988e-04  1.38474e-04  1.56416e-04  1.63363e-04  1.67197e-04  1.53820e-04  1.47520e-04  1.42966e-04  1.26966e-04  8.09706e-05  6.60329e-05  1.18497e-04  2.28214e-04  1.14897e-04  -1.20484e-04  -1.61710e-04  -3.74556e-05  1.22377e-04  7.26902e-06  -5.22792e-06  -1.91228e-05  -1.79540e-05  -1.58062e-05  -5.78095e-06  7.41782e-06  1.93043e-05  4.18008e-05  5.07721e-05  6.80562e-05  7.78802e-05  8.50159e-05  6.22019e-05  8.58768e-05  7.23263e-05  7.50007e-05  8.32225e-05  5.46510e-05  7.17823e-05  2.57572e-05  5.34683e-05  4.51440e-05  3.80572e-05  6.95959e-06  7.36599e-06  
4.81273e-06  1.72661e-06  1.04785e-05  2.01142e-05  3.03280e-05  4.64056e-05  6.32705e-05  8.09867e-05  9.28287e-05  1.07655e-04  1.13410e-04  1.16064e-04  1.06015e-04  1.05158e-04  8.58475e-05  7.95866e-05  9.87234e-05  1.09268e-04  5.03632e-05  4.33631e-05  -6.77099e-05  9.06230e-05  3.51766e-04  8.27513e-05  -8.11060e-06  5.05536e-06  7.10302e-06  1.71963e-05  3.25005e-05  5.08420e-05  7.03610e-05  8.76103e-05  1.04071e-04  1.16802e-04  1.27774e-04  1.26154e-04  1.15788e-04  9.92309e-05  9.92232e-05  9.97094e-05  9.29446e-05  6.08063e-05  1.96053e-05  3.40245e-05  1.71078e-04  1.23075e-04  -5.68002e-05  -1.72068e-04  -2.19724e-04  4.49654e-05  -4.24352e-06  -1.63412e-05  -1.73603e-05  -1.57705e-05  -1.11826e-05  -1.44703e-06  1.10533e-05  2.38778e-05  3.34507e-05  4.42385e-05  6.36628e-05  4.96969e-05  5.38134e-05  4.89191e-05  6.77609e-05  4.60350e-05  5.97526e-05  6.51567e-05  5.88454e-06  7.33761e-05  8.69643e-06  2.71972e-05  5.71599e-05  -1.36317e-05  6.40845e-06  
4.12033e-06  3.86759e-06  1.14589e-05  1.81275e-05  2.72518e-05  3.85973e-05  4.94936e-05  6.29204e-05  7.40161e-05  7.77775e-05  8.58068e-05  8.43938e-05  8.45167e-05  8.09427e-05  7.26014e-05  5.62042e-05  4.91890e-05  7.44869e-05  9.52435e-05  1.27193e-05  -1.36114e-06  -5.64505e-05  8.27513e-05  3.61274e-04  -3.87050e-05  4.44177e-06  9.01525e-06  1.82526e-05  3.14846e-05  4.76012e-05  6.27968e-05  7.62586e-05  8.99437e-05  1.02255e-04  1.09284e-04  1.13503e-04  1.06840e-04  9.69714e-05  8.81880e-05  8.92114e-05  9.45753e-05  7.99299e-05  2.71831e-05  -2.09706e-05  3.11028e-05  2.26131e-04  1.20021e-04  -2.28625e-04  -1.82483e-04  1.64142e-05  -3.40117e-06  -1.11947e-05  -1.07594e-05  -1.24510e-05  -4.40874e-06  5.42909e-07  4.39654e-06  1.92416e-05  2.75135e-05  3.17332e-05  3.87416e-05  4.83890e-05  3.59549e-05  4.62532e-05  3.83574e-05  4.45478e-05  3.92593e-05  3.58259e-05  4.87998e-05  -1.02876e-05  6.57426e-05  7.88361e-06  -7.43127e-06  5.50691e-05  -8.34685e-07  
2.56463e-07  -1.15066e-06  -1.82760e-06  1.01662e-07  2.57428e-06  3.73658e-06  5.15394e-06  7.63529e-06  1.04421e-05  1.21660e-05  1.34471e-05  1.23197e-05  1.20496e-05  1.30936e-05  1.53263e-05  1.52219e-05  1.63687e-05  1.17803e-05  8.18527e-06  1.52056e-05  1.60636e-05  1.49079e-05  -8.11060e-06  -3.87050e-05  2.10517e-05  2.11904e-06  8.97572e-07  5.51034e-07  1.81961e-06  3.97933e-06  6.37919e-06  9.00212e-06  1.16427e-05  1.39801e-05  1.55687e-05  1.67929e-05  1.61598e-05  1.52722e-05  1.43664e-05  1.35335e-05  1.17293e-05  1.32659e-05  1.47964e-05  1.24421e-05  1.16913e-06  -1.43690e-05  5.02669e-06  3.96539e-05  2.22962e-05  -2.32893e-06  -2.99837e-07  -3.25176e-06  -3.85707e-06  -4.28516e-06  -3.60543e-06  -2.27456e-06  -7.31634e-07  2.07734e-06  3.58563e-06  5.92804e-06  8.48596e-06  8.64072e-06  7.10487e-06  9.10671e-06  9.52484e-06  8.46290e-06  1.03494e-05  8.90602e-06  5.61106e-06  8.22443e-06  2.58662e-06  1.07236e-05  4.13206e-07  3.86690e-06  1.44971e-06  
-3.82200e-04  -1.51726e-04  3.76178e-04  4.79732e-04  3.25397e-04  2.29250e-04  1.89896e-04  1.68369e-04  1.52335e-04  1.28977e-04  9.58940e-05  8.54443e-05  8.59405e-05  8.12738e-05  6.57138e-05  5.56044e-05  4.43707e-05  4.19223e-05  4.45537e-05  3.28402e-05  1.41093e-05  6.68920e-06  5.05536e-06  4.44177e-06  2.11904e-06  2.82608e-03  1.23810e-03  1.26591e-04  4.52778e-06  2.08507e-04  3.41898e-04  3.38149e-04  2.76846e-04  2.24155e-04  1.91497e-04  1.67910e-04  1.61705e-04  1.58495e-04  1.45078e-04  1.16961e-04  8.79384e-05  6.33998e-05  5.37420e-05  5.45467e-05  5.00831e-05  3.79442e-05  2.73917e-05  1.80122e-05  1.04334e-05  5.29324e-06  2.66549e-04  2.58852e-04  2.46265e-04  2.49164e-04  2.05804e-04  1.68449e-04  1.33315e-04  8.09545e-05  6.27595e-05  3.80137e-05  6.01833e-06  4.52992e-06  1.96941e-05  1.68862e-05  6.34864e-06  1.19491e-06  -3.23158e-06  -3.18838e-06  8.52632e-06  5.61134e-06  -4.78239e-06  -5.62603e-06  -3.91793e-06  -5.93092e-06  7.24188e-07  
-1.72780e-04  -9.73484e-05  -2.03075e-06  3.96577e-04  5.40072e-04  4.69216e-04  3.80675e-04  3.15710e-04  2.89159e-04  2.62079e-04  2.17588e-04  1.98865e-04  1.91717e-04  1.72950e-04  1.37337e-04  1.09099e-04  8.25262e-05  7.48654e-05  7.63143e-05  5.63385e-05  2.49885e-05  8.38666e-06  7.10302e-06  9.01525e-06  8.97572e-07  1.23810e-03  1.72315e-03  1.42064e-03  7.44626e-04  4.00461e-04  4.06583e-04  4.99980e-04  5.20287e-04  4.78899e-04  4.14023e-04  3.56855e-04  3.29710e-04  3.13250e-04  2.81904e-04  2.29674e-04  1.78111e-04  1.35441e-04  1.14555e-04  1.06691e-04  8.97122e-05  6.80980e-05  4.86383e-05  3.07058e-05  1.73583e-05  7.67302e-06  2.48092e-04  3.48074e-04  3.48232e-04  3.59207e-04  3.17643e-04  2.74035e-04  2.37521e-04  1.67846e-04  1.45399e-04  1.06027e-04  5.54588e-05  4.61243e-05  6.31443e-05  5.30386e-05  3.24090e-05  1.92984e-05  5.80942e-06  3.23920e-06  1.80582e-05  1.01417e-05  -7.82336e-06  -1.26652e-05  -8.95157e-06  -1.06630e-05  -1.04064e-06  
3.34191e-04  -2.49053e-05  -6.45930e-05  7.21280e-05  4.98217e-04  7.14541e-04  6.70217e-04  5.64661e-04  4.97910e-04  4.54343e-04  4.04381e-04  3.79323e-04  3.60251e-04  3.16914e-04  2.47367e-04  1.94142e-04  1.51233e-04  1.32218e-04  1.23717e-04  9.12326e-05  5.00420e-05  2.48368e-05  1.71963e-05  1.82526e-05  5.51034e-07  1.26591e-04  1.42064e-03  2.53788e-03  2.10956e-03  1.18151e-03  6.88041e-04  6.54979e-04  7.63379e-04  8.07012e-04  7.56944e-04  6.60885e-04  5.87014e-04  5.36027e-04  4.80164e-04  4.01970e-04  3.20987e-04  2.47014e-04  2.02570e-04  1.81688e-04  1.53295e-04  1.12953e-04  7.75448e-05  5.34553e-05  3.54317e-05  1.08213e-05  2.19754e-04  3.68715e-04  4.33231e-04  4.46496e-04  4.26893e-04  3.98549e-04  3.66298e-04  2.96208e-04  2.69589e-04  2.19480e-04  1.51878e-04  1.27639e-04  1.39950e-04  1.16520e-04  8.52797e-05  6.44383e-05  3.64424e-05  2.65787e-05  3.73230e-05  2.34625e-05  -2.84591e-06  -1.30686e-05  -9.07646e-06  -1.24053e-05  -1.92492e-06  
4.30884e-04  3.66073e-04  5.02778e-05  5.70090e-05  1.99738e-04  6.21665e-04  8.70891e-04  8.42106e-04  7.40753e-04  6.49659e-04  5.79326e-04  5.47516e-04  5.18977e-04  4.55868e-04  3.62514e-04  2.89627e-04  2.30566e-04  1.97791e-04  1.78043e-04  1.32880e-04  8.21759e-05  4.46741e-05  3.25005e-05  3.14846e-05  1.81961e-06  4.52778e-06  7.44626e-04  2.10956e-03  3.15869e-03  2.66002e-03  1.60876e-03  9.93850e-04  8.95468e-04  9.97426e-04  1.03256e-03  9.54774e-04  8.47115e-04  7.54643e-04  6.67632e-04  5.66086e-04  4.63295e-04  3.66094e-04  2.99192e-04  2.59001e-04  2.12626e-04  1.59239e-04  1.10307e-04  7.67217e-05  5.09379e-05  1.55467e-05  2.03933e-04  3.51219e-04  4.34165e-04  4.97419e-04  4.93406e-04  4.92210e-04  4.77114e-04  4.14171e-04  3.92125e-04  3.34154e-04  2.58881e-04  2.18896e-04  2.21938e-04  1.84677e-04  1.45559e-04  1.19701e-04  7.69588e-05  5.85919e-05  6.06492e-05  3.99537e-05  9.34743e-06  -7.17997e-06  -4.72912e-06  -1.02465e-05  -1.65333e-06  
2.76159e-04  5.20295e-04  4.64837e-04  1.60330e-04  2.28212e-04  3.54959e-04  7.47429e-04  1.00722e-03  1.00351e-03  8.76073e-04  7.52163e-04  6.95760e-04  6.58715e-04  5.83903e-04  4.73753e-04  3.85207e-04  3.11774e-04  2.66287e-04  2.32850e-04  1.78367e-04  1.18005e-04  6.88086e-05  5.08420e-05  4.76012e-05  3.97933e-06  2.08507e-04  4.00461e-04  1.18151e-03  2.66002e-03  3.75584e-03  3.21243e-03  2.02686e-03  1.26327e-03  1.08795e-03  1.15423e-03  1.16894e-03  1.08846e-03  9.69220e-04  8.44356e-04  7.14913e-04  5.93600e-04  4.79268e-04  3.93118e-04  3.31402e-04  2.67736e-04  2.03594e-04  1.43858e-04  9.98145e-05  6.60688e-05  2.05185e-05  1.65156e-04  3.03551e-04  4.06834e-04  4.89278e-04  5.38192e-04  5.55046e-04  5.57745e-04  5.15991e-04  4.99006e-04  4.38650e-04  3.60975e-04  3.11164e-04  3.02358e-04  2.52095e-04  2.08245e-04  1.77869e-04  1.22291e-04  9.78622e-05  8.72253e-05  5.94961e-05  2.77674e-05  4.20801e-06  3.17035e-06  -4.21647e-06  -5.66834e-07  
1.76090e-04  4.58894e-04  6.93997e-04  5.63203e-04  3.09715e-04  4.22814e-04  5.09386e-04  8.68574e-04  1.13613e-03  1.11121e-03  9.54965e-04  8.37744e-04  7.70683e-04  6.86397e-04  5.69242e-04  4.68728e-04  3.85730e-04  3.27042e-04  2.80085e-04  2.16861e-04  1.54236e-04  9.50212e-05  7.03610e-05  6.27968e-05  6.37919e-06  3.41898e-04  4.06583e-04  6.88041e-04  1.60876e-03  3.21243e-03  4.32448e-03  3.68765e-03  2.35463e-03  1.45964e-03  1.19850e-03  1.22893e-03  1.24427e-03  1.15952e-03  1.01015e-03  8.45373e-04  6.98850e-04  5.67945e-04  4.64526e-04  3.87314e-04  3.13080e-04  2.41534e-04  1.71879e-04  1.21766e-04  8.19807e-05  2.38498e-05  1.27627e-04  2.43691e-04  3.63632e-04  4.65471e-04  5.38525e-04  6.02246e-04  6.13197e-04  5.92386e-04  5.83649e-04  5.25366e-04  4.51151e-04  3.90875e-04  3.69969e-04  3.12503e-04  2.65216e-04  2.31991e-04  1.67263e-04  1.36049e-04  1.11978e-04  7.96031e-05  4.79247e-05  1.80412e-05  1.38601e-05  2.72325e-06  1.25666e-06  
1.37334e-04  3.67699e-04  6.68035e-04  8.32876e-04  6.91396e-04  4.77445e-04  5.84713e-04  6.30659e-04  9.62609e-04  1.19205e-03  1.14280e-03  9.86609e-04  8.55083e-04  7.47748e-04  6.28660e-04  5.29715e-04  4.43783e-04  3.75775e-04  3.15298e-04  2.47612e-04  1.83914e-04  1.17988e-04  8.76103e-05  7.62586e-05  9.00212e-06  3.38149e-04  4.99980e-04  6.54979e-04  9.93850e-04  2.02686e-03  3.68765e-03  4.74440e-03  3.99879e-03  2.54058e-03  1.52657e-03  1.20548e-03  1.23437e-03  1.25207e-03  1.14425e-03  9.58089e-04  7.79727e-04  6.29601e-04  5.14819e-04  4.27162e-04  3.47935e-04  2.72593e-04  1.96708e-04  1.40981e-04  9.50405e-05  2.63155e-05  9.29021e-05  1.93078e-04  3.18597e-04  4.32396e-04  5.26756e-04  6.01340e-04  6.48913e-04  6.32601e-04  6.32026e-04  5.80043e-04  5.13340e-04  4.44634e-04  4.16962e-04  3.54452e-04  3.09530e-04  2.71209e-04  2.05447e-04  1.66982e-04  1.32745e-04  9.67120e-05  6.76009e-05  3.14666e-05  2.57713e-05  9.50599e-06  3.40911e-06  
1.25742e-04  2.98668e-04  5.65556e-04  8.25533e-04  9.63102e-04  8.20061e-04  5.95306e-04  6.97429e-04  7.14827e-04  9.81566e-04  1.17941e-03  1.12802e-03  9.62768e-04  7.93904e-04  6.55910e-04  5.61014e-04  4.87489e-04  4.15147e-04  3.43056e-04  2.71745e-04  2.10353e-04  1.38474e-04  1.04071e-04  8.99437e-05  1.16427e-05  2.76846e-04  5.20287e-04  7.63379e-04  8.95468e-04  1.26327e-03  2.35463e-03  3.99879e-03  4.97617e-03  4.13335e-03  2.56479e-03  1.48032e-03  1.14854e-03  1.18718e-03  1.19249e-03  1.05343e-03  8.56062e-04  6.82478e-04  5.54083e-04  4.58941e-04  3.77155e-04  3.00979e-04  2.19775e-04  1.59010e-04  1.06966e-04  2.84012e-05  6.03982e-05  1.42302e-04  2.69811e-04  3.83980e-04  4.92513e-04  5.81937e-04  6.25536e-04  6.53891e-04  6.44962e-04  6.03803e-04  5.45166e-04  4.82823e-04  4.43802e-04  3.85128e-04  3.39398e-04  3.02722e-04  2.34252e-04  1.98819e-04  1.49943e-04  1.14074e-04  8.74971e-05  4.82335e-05  3.70930e-05  1.97807e-05  5.60329e-06  
1.15035e-04  2.64061e-04  4.84054e-04  7.15241e-04  9.59639e-04  1.07636e-03  8.96832e-04  6.75522e-04  7.65109e-04  7.11329e-04  9.37163e-04  1.13538e-03  1.07216e-03  8.74912e-04  6.71467e-04  5.64399e-04  5.02657e-04  4.42244e-04  3.60033e-04  2.90769e-04  2.29223e-04  1.56416e-04  1.16802e-04  1.02255e-04  1.39801e-05  2.24155e-04  4.78899e-04  8.07012e-04  9.97426e-04  1.08795e-03  1.45964e-03  2.54058e-03  4.13335e-03  5.02286e-03  4.07715e-03  2.43937e-03  1.34223e-03  1.03138e-03  1.08124e-03  1.06338e-03  9.17274e-04  7.30137e-04  5.81132e-04  4.71933e-04  3.93010e-04  3.19358e-04  2.37497e-04  1.71209e-04  1.15588e-04  2.97764e-05  3.43252e-05  9.97689e-05  2.21811e-04  3.32022e-04  4.45118e-04  5.39023e-04  5.90998e-04  6.19216e-04  6.47496e-04  5.90991e-04  5.56771e-04  4.90923e-04  4.56987e-04  3.92490e-04  3.60785e-04  3.14727e-04  2.58142e-04  2.18367e-04  1.65053e-04  1.24415e-04  1.07313e-04  6.07974e-05  4.97675e-05  2.81944e-05  7.64918e-06  
9.71910e-05  2.35430e-04  4.29772e-04  6.06491e-04  8.22489e-04  1.04697e-03  1.11760e-03  9.26784e-04  6.92002e-04  7.22147e-04  6.34636e-04  8.53892e-04  1.04929e-03  9.54859e-04  7.19046e-04  5.46443e-04  4.87557e-04  4.37293e-04  3.66959e-04  2.94972e-04  2.43087e-04  1.63363e-04  1.27774e-04  1.09284e-04  1.55687e-05  1.91497e-04  4.14023e-04  7.56944e-04  1.03256e-03  1.15423e-03  1.19850e-03  1.52657e-03  2.56479e-03  4.07715e-03  4.85038e-03  3.83236e-03  2.18380e-03  1.13149e-03  8.58486e-04  9.06253e-04  8.93262e-04  7.64637e-04  5.95968e-04  4.66798e-04  3.83603e-04  3.25263e-04  2.44711e-04  1.78013e-04  1.17908e-04  2.95025e-05  1.45304e-05  6.15175e-05  1.71408e-04  2.71718e-04  3.80825e-04  4.73928e-04  5.25173e-04  5.71574e-04  5.82689e-04  5.72874e-04  5.25191e-04  4.79998e-04  4.32983e-04  3.88986e-04  3.52202e-04  3.18079e-04  2.59887e-04  2.30759e-04  1.65051e-04  1.32630e-04  1.16202e-04  7.35048e-05  5.62937e-05  3.65256e-05  9.26327e-06  
7.64324e-05  2.00897e-04  3.80215e-04  5.24269e-04  6.81532e-04  8.74990e-04  1.05329e-03  1.10564e-03  8.93494e-04  6.08536e-04  6.04930e-04  5.09130e-04  7.28639e-04  9.18647e-04  7.76964e-04  5.68021e-04  4.49388e-04  4.07958e-04  3.46257e-04  2.91575e-04  2.42666e-04  1.67197e-04  1.26154e-04  1.13503e-04  1.67929e-05  1.67910e-04  3.56855e-04  6.60885e-04  9.54774e-04  1.16894e-03  1.22893e-03  1.20548e-03  1.48032e-03  2.43937e-03  3.83236e-03  4.51445e-03  3.47895e-03  1.87447e-03  8.86780e-04  6.43509e-04  7.27227e-04  7.38168e-04  6.18030e-04  4.62476e-04  3.68367e-04  3.17124e-04  2.47944e-04  1.79291e-04  1.19962e-04  2.86154e-05  -1.67070e-06  2.89606e-05  1.22869e-04  2.06608e-04  3.10644e-04  3.94049e-04  4.43994e-04  4.92969e-04  5.25109e-04  4.88608e-04  4.99609e-04  4.34636e-04  4.07463e-04  3.55197e-04  3.41135e-04  2.95102e-04  2.58963e-04  2.24731e-04  1.68358e-04  1.26102e-04  1.27569e-04  7.59038e-05  6.41335e-05  4.02215e-05  1.05822e-05  
6.92576e-05  1.82219e-04  3.46609e-04  4.75105e-04  5.99013e-04  7.27265e-04  8.63905e-04  1.01484e-03  1.04757e-03  7.84980e-04  4.72782e-04  4.40457e-04  3.48581e-04  5.73886e-04  7.42032e-04  6.13342e-04  4.51007e-04  3.53176e-04  2.99606e-04  2.61947e-04  2.31052e-04  1.53820e-04  1.15788e-04  1.06840e-04  1.61598e-05  1.61705e-04  3.29710e-04  5.87014e-04  8.47115e-04  1.08846e-03  1.24427e-03  1.23437e-03  1.14854e-03  1.34223e-03  2.18380e-03  3.47895e-03  4.10355e-03  3.08045e-03  1.53611e-03  6.15947e-04  4.45444e-04  5.78615e-04  5.99505e-04  4.77019e-04  3.56080e-04  2.97794e-04  2.36136e-04  1.76531e-04  1.17521e-04  2.65257e-05  -1.00798e-06  2.25736e-05  1.01697e-04  1.67081e-04  2.61993e-04  3.31133e-04  3.66662e-04  4.21424e-04  4.49350e-04  4.26886e-04  4.04512e-04  4.13674e-04  3.47916e-04  3.21153e-04  2.97262e-04  2.69688e-04  2.24379e-04  2.15925e-04  1.50513e-04  1.19397e-04  1.17299e-04  7.71799e-05  5.55203e-05  4.35802e-05  1.01257e-05  
6.91706e-05  1.72797e-04  3.20720e-04  4.37580e-04  5.49203e-04  6.43346e-04  7.12917e-04  8.23451e-04  9.46526e-04  9.44098e-04  6.66989e-04  3.32000e-04  2.75005e-04  1.91978e-04  4.34818e-04  6.22392e-04  5.02027e-04  3.54085e-04  2.40272e-04  2.19654e-04  2.06723e-04  1.47520e-04  9.92309e-05  9.69714e-05  1.52722e-05  1.58495e-04  3.13250e-04  5.36027e-04  7.54643e-04  9.69220e-04  1.15952e-03  1.25207e-03  1.18718e-03  1.03138e-03  1.13149e-03  1.87447e-03  3.08045e-03  3.65899e-03  2.67137e-03  1.21386e-03  3.95234e-04  2.98132e-04  4.65298e-04  4.72070e-04  3.67817e-04  2.73098e-04  2.10023e-04  1.60802e-04  1.14083e-04  2.43660e-05  6.55673e-06  3.00101e-05  9.84214e-05  1.50821e-04  2.34557e-04  2.89241e-04  3.19204e-04  3.63229e-04  3.97333e-04  3.62160e-04  3.64081e-04  3.38550e-04  3.32352e-04  2.71753e-04  2.66891e-04  2.32597e-04  2.05674e-04  1.85674e-04  1.44903e-04  9.78465e-05  1.14904e-04  6.30165e-05  5.55033e-05  3.69607e-05  9.47020e-06  
6.58729e-05  1.58020e-04  2.84719e-04  3.87359e-04  4.90478e-04  5.74820e-04  6.22048e-04  6.68741e-04  7.51920e-04  8.38403e-04  8.47884e-04  5.56609e-04  1.97369e-04  1.34323e-04  1.28546e-04  3.80718e-04  5.35679e-04  4.20100e-04  2.45189e-04  1.74077e-04  1.77626e-04  1.42966e-04  9.92232e-05  8.81880e-05  1.43664e-05  1.45078e-04  2.81904e-04  4.80164e-04  6.67632e-04  8.44356e-04  1.01015e-03  1.14425e-03  1.19249e-03  1.08124e-03  8.58486e-04  8.86780e-04  1.53611e-03  2.67137e-03  3.23999e-03  2.34368e-03  9.73744e-04  2.29639e-04  2.00523e-04  3.64505e-04  3.76483e-04  2.75574e-04  1.80109e-04  1.35479e-04  1.03847e-04  2.25353e-05  1.07533e-05  3.23697e-05  9.08839e-05  1.36474e-04  2.06097e-04  2.55547e-04  2.81462e-04  3.24034e-04  3.47532e-04  3.30767e-04  3.20823e-04  3.22389e-04  2.64725e-04  2.82587e-04  2.31596e-04  2.13226e-04  1.98273e-04  1.68819e-04  1.35570e-04  9.43727e-05  1.06753e-04  6.35911e-05  5.26963e-05  3.70255e-05  9.05308e-06  
5.39068e-05  1.28687e-04  2.29762e-04  3.18501e-04  4.10886e-04  4.90189e-04  5.37787e-04  5.70505e-04  5.93768e-04  6.43706e-04  7.31826e-04  7.35107e-04  4.31651e-04  1.11800e-04  1.62053e-04  1.36043e-04  3.00185e-04  4.69167e-04  3.17097e-04  1.83395e-04  1.31330e-04  1.26966e-04  9.97094e-05  8.92114e-05  1.35335e-05  1.16961e-04  2.29674e-04  4.01970e-04  5.66086e-04  7.14913e-04  8.45373e-04  9.58089e-04  1.05343e-03  1.06338e-03  9.06253e-04  6.43509e-04  6.15947e-04  1.21386e-03  2.34368e-03  2.97350e-03  2.10434e-03  7.55816e-04  9.84162e-05  1.04356e-04  2.93245e-04  2.92858e-04  1.82208e-04  1.01712e-04  7.92169e-05  2.28614e-05  6.70205e-06  2.14197e-05  7.25572e-05  1.12859e-04  1.74738e-04  2.20635e-04  2.49654e-04  2.87891e-04  3.14148e-04  3.00397e-04  3.00936e-04  2.95104e-04  2.51871e-04  2.44299e-04  2.41585e-04  1.91681e-04  1.97514e-04  1.57187e-04  1.36025e-04  8.46296e-05  1.13782e-04  5.54066e-05  6.17950e-05  3.27623e-05  9.10919e-06  
4.13104e-05  9.65334e-05  1.74832e-04  2.48919e-04  3.28068e-04  3.96954e-04  4.48009e-04  4.86737e-04  5.04094e-04  4.94313e-04  5.37459e-04  6.08343e-04  6.19747e-04  3.65332e-04  1.35520e-04  1.23444e-04  2.76399e-05  2.45317e-04  3.90063e-04  2.53757e-04  1.26889e-04  8.09706e-05  9.29446e-05  9.45753e-05  1.17293e-05  8.79384e-05  1.78111e-04  3.20987e-04  4.63295e-04  5.93600e-04  6.98850e-04  7.79727e-04  8.56062e-04  9.17274e-04  8.93262e-04  7.27227e-04  4.45444e-04  3.95234e-04  9.73744e-04  2.10434e-03  2.67713e-03  1.78582e-03  5.29586e-04  -3.62545e-05  5.21853e-05  2.46934e-04  2.15968e-04  9.74068e-05  4.60352e-05  2.18293e-05  6.75798e-07  6.26989e-06  4.84572e-05  8.26455e-05  1.36042e-04  1.79681e-04  2.06627e-04  2.47964e-04  2.68398e-04  2.67908e-04  2.68817e-04  2.64965e-04  2.26728e-04  2.28313e-04  2.03091e-04  1.98324e-04  1.79045e-04  1.48447e-04  1.26534e-04  8.52101e-05  1.02710e-04  6.46006e-05  5.23685e-05  3.96109e-05  8.41861e-06  
2.99687e-05  6.72381e-05  1.25683e-04  1.83090e-04  2.46700e-04  3.03846e-04  3.49222e-04  3.96355e-04  4.20999e-04  4.13463e-04  3.95954e-04  4.26138e-04  4.94271e-04  5.34033e-04  3.14359e-04  4.41411e-05  2.71840e-06  -3.57199e-05  1.89482e-04  3.42302e-04  1.94908e-04  6.60329e-05  6.08063e-05  7.99299e-05  1.32659e-05  6.33998e-05  1.35441e-04  2.47014e-04  3.66094e-04  4.79268e-04  5.67945e-04  6.29601e-04  6.82478e-04  7.30137e-04  7.64637e-04  7.38168e-04  5.78615e-04  2.98132e-04  2.29639e-04  7.55816e-04  1.78582e-03  2.29717e-03  1.46555e-03  3.20522e-04  -1.09604e-04  3.94809e-05  2.03266e-04  1.45152e-04  4.89784e-05  1.68967e-05  -5.81373e-06  -9.06635e-06  2.16697e-05  4.43918e-05  8.97864e-05  1.24827e-04  1.50708e-04  1.89068e-04  2.16506e-04  2.12576e-04  2.31160e-04  2.21553e-04  1.98929e-04  1.92524e-04  1.91906e-04  1.57250e-04  1.76236e-04  1.45207e-04  1.00248e-04  9.38968e-05  9.21806e-05  6.57225e-05  5.36592e-05  3.82606e-05  8.44156e-06  
2.72649e-05  5.75985e-05  1.02365e-04  1.44845e-04  1.94714e-04  2.37119e-04  2.70127e-04  3.08241e-04  3.38405e-04  3.36231e-04  3.24971e-04  2.94161e-04  3.11023e-04  3.83645e-04  4.41984e-04  2.25507e-04  -4.45480e-05  -8.39367e-05  -1.09290e-04  1.56183e-04  2.96235e-04  1.18497e-04  1.96053e-05  2.71831e-05  1.47964e-05  5.37420e-05  1.14555e-04  2.02570e-04  2.99192e-04  3.93118e-04  4.64526e-04  5.14819e-04  5.54083e-04  5.81132e-04  5.95968e-04  6.18030e-04  5.99505e-04  4.65298e-04  2.00523e-04  9.84162e-05  5.29586e-04  1.46555e-03  1.94722e-03  1.16596e-03  1.60146e-04  -1.56209e-04  1.69406e-05  1.76632e-04  1.25215e-04  5.10583e-06  -3.64780e-06  -6.89048e-06  1.55018e-05  2.73523e-05  6.53013e-05  8.92128e-05  1.03280e-04  1.40657e-04  1.63360e-04  1.59917e-04  1.69736e-04  1.81075e-04  1.56313e-04  1.51010e-04  1.52165e-04  1.33708e-04  1.19198e-04  1.37479e-04  8.62893e-05  6.12241e-05  9.20183e-05  4.84535e-05  4.40633e-05  3.59796e-05  6.62772e-06  
2.93666e-05  6.07558e-05  9.78579e-05  1.31548e-04  1.70073e-04  2.00531e-04  2.20938e-04  2.46250e-04  2.63086e-04  2.68220e-04  2.62834e-04  2.42392e-04  1.99786e-04  2.02979e-04  2.61004e-04  3.39129e-04  1.70459e-04  -1.01525e-04  -1.68045e-04  -1.47163e-04  1.47029e-04  2.28214e-04  3.40245e-05  -2.09706e-05  1.24421e-05  5.45467e-05  1.06691e-04  1.81688e-04  2.59001e-04  3.31402e-04  3.87314e-04  4.27162e-04  4.58941e-04  4.71933e-04  4.66798e-04  4.62476e-04  4.77019e-04  4.72070e-04  3.64505e-04  1.04356e-04  -3.62545e-05  3.20522e-04  1.16596e-03  1.60856e-03  9.02014e-04  1.86989e-05  -1.94530e-04  5.11851e-05  1.77981e-04  2.17809e-06  4.06241e-06  6.24142e-06  2.42217e-05  3.19278e-05  6.05107e-05  7.42954e-05  8.20125e-05  1.04704e-04  1.24723e-04  1.10909e-04  1.22245e-04  1.25276e-04  1.16101e-04  1.04356e-04  1.02418e-04  9.62675e-05  8.34700e-05  7.92099e-05  7.29385e-05  4.67207e-05  4.26771e-05  5.36860e-05  1.14925e-05  3.38657e-05  3.79813e-06  
2.45538e-05  5.25265e-05  8.18567e-05  1.07959e-04  1.39945e-04  1.62999e-04  1.79110e-04  1.96002e-04  2.10877e-04  2.10682e-04  2.15300e-04  2.06061e-04  1.79771e-04  1.34835e-04  1.23790e-04  1.82140e-04  2.96706e-04  1.52494e-04  -1.34002e-04  -1.88135e-04  -1.21059e-04  1.14897e-04  1.71078e-04  3.11028e-05  1.16913e-06  5.00831e-05  8.97122e-05  1.53295e-04  2.12626e-04  2.67736e-04  3.13080e-04  3.47935e-04  3.77155e-04  3.93010e-04  3.83603e-04  3.68367e-04  3.56080e-04  3.67817e-04  3.76483e-04  2.93245e-04  5.21853e-05  -1.09604e-04  1.60146e-04  9.02014e-04  1.31217e-03  7.01822e-04  -3.83570e-05  -1.55440e-04  2.73476e-07  2.46575e-05  5.36411e-06  7.30150e-06  2.00944e-05  2.58158e-05  4.59021e-05  5.65211e-05  6.21040e-05  8.03372e-05  9.21535e-05  8.83520e-05  9.03488e-05  1.00460e-04  8.38221e-05  8.42378e-05  8.10779e-05  6.78674e-05  7.34854e-05  6.53494e-05  3.92143e-05  5.04643e-05  4.35670e-05  1.23991e-05  4.58040e-05  7.78848e-07  4.86459e-06  
1.59892e-05  3.29061e-05  5.63446e-05  7.69642e-05  1.01203e-04  1.22613e-04  1.37238e-04  1.54916e-04  1.65644e-04  1.68886e-04  1.68416e-04  1.70573e-04  1.60544e-04  1.39374e-04  8.89779e-05  7.13131e-05  1.39569e-04  2.70103e-04  1.41369e-04  -1.24670e-04  -1.66799e-04  -1.20484e-04  1.23075e-04  2.26131e-04  -1.43690e-05  3.79442e-05  6.80980e-05  1.12953e-04  1.59239e-04  2.03594e-04  2.41534e-04  2.72593e-04  3.00979e-04  3.19358e-04  3.25263e-04  3.17124e-04  2.97794e-04  2.73098e-04  2.75574e-04  2.92858e-04  2.46934e-04  3.94809e-05  -1.56209e-04  1.86989e-05  7.01822e-04  1.14994e-03  5.91529e-04  -1.64402e-04  -2.64296e-04  4.34105e-05  1.02067e-06  -2.01917e-06  6.43305e-06  8.62929e-06  2.68469e-05  3.51256e-05  4.07122e-05  5.87686e-05  7.45485e-05  6.71896e-05  7.96907e-05  8.26214e-05  7.88079e-05  6.82808e-05  7.51583e-05  6.56772e-05  5.54717e-05  7.49864e-05  3.69210e-05  3.35753e-05  4.90505e-05  3.20821e-05  7.56303e-06  3.36152e-05  3.02039e-06  
1.01572e-05  1.80909e-05  3.59215e-05  4.99928e-05  6.77422e-05  8.48806e-05  9.76246e-05  1.11717e-04  1.23865e-04  1.24008e-04  1.27024e-04  1.20123e-04  1.20010e-04  1.19545e-04  1.04971e-04  5.61724e-05  3.88698e-05  9.99640e-05  2.19881e-04  1.18987e-04  -1.03878e-04  -1.61710e-04  -5.68002e-05  1.20021e-04  5.02669e-06  2.73917e-05  4.86383e-05  7.75448e-05  1.10307e-04  1.43858e-04  1.71879e-04  1.96708e-04  2.19775e-04  2.37497e-04  2.44711e-04  2.47944e-04  2.36136e-04  2.10023e-04  1.80109e-04  1.82208e-04  2.15968e-04  2.03266e-04  1.69406e-05  -1.94530e-04  -3.83570e-05  5.91529e-04  8.72268e-04  2.89432e-04  -1.54482e-04  8.34852e-06  -1.20439e-06  -7.40172e-06  -3.57657e-06  -3.29623e-06  8.89483e-06  1.57151e-05  2.00159e-05  3.67263e-05  4.65171e-05  4.82934e-05  5.41326e-05  6.50226e-05  5.05436e-05  5.83768e-05  5.18724e-05  5.11351e-05  5.26402e-05  4.20427e-05  4.76690e-05  1.91202e-05  3.67810e-05  2.44609e-05  2.73082e-05  3.95331e-06  4.65821e-06  
7.16063e-06  1.23252e-05  2.34793e-05  3.38102e-05  4.66037e-05  6.00299e-05  7.11085e-05  8.38572e-05  9.25043e-05  9.86266e-05  9.89075e-05  9.71404e-05  8.75492e-05  8.86571e-05  8.54491e-05  7.71768e-05  4.89501e-05  1.34355e-05  2.81044e-05  1.71456e-04  1.40285e-04  -3.74556e-05  -1.72068e-04  -2.28625e-04  3.96539e-05  1.80122e-05  3.07058e-05  5.34553e-05  7.67217e-05  9.98145e-05  1.21766e-04  1.40981e-04  1.59010e-04  1.71209e-04  1.78013e-04  1.79291e-04  1.76531e-04  1.60802e-04  1.35479e-04  1.01712e-04  9.74068e-05  1.45152e-04  1.76632e-04  5.11851e-05  -1.55440e-04  -1.64402e-04  2.89432e-04  7.11618e-04  4.42855e-04  -6.80374e-05  -2.45785e-06  -9.33539e-06  -8.46896e-06  -9.10807e-06  -1.89222e-06  2.96268e-06  8.32082e-06  1.94581e-05  2.87524e-05  2.98020e-05  4.17904e-05  4.00368e-05  4.05544e-05  3.48472e-05  4.61721e-05  3.29656e-05  3.88635e-05  4.52044e-05  1.00513e-05  4.41311e-05  1.19341e-05  1.78544e-05  3.33674e-05  -4.54610e-06  3.82187e-06  
5.31533e-06  1.04108e-05  1.66909e-05  2.34138e-05  3.29238e-05  4.09229e-05  4.81492e-05  5.77666e-05  6.56547e-05  6.72037e-05  7.12513e-05  6.99059e-05  6.55183e-05  5.80895e-05  5.67294e-05  6.19234e-05  5.71260e-05  1.68855e-05  -3.05417e-05  1.28410e-05  2.12187e-04  1.22377e-04  -2.19724e-04  -1.82483e-04  2.22962e-05  1.04334e-05  1.73583e-05  3.54317e-05  5.09379e-05  6.60688e-05  8.19807e-05  9.50405e-05  1.06966e-04  1.15588e-04  1.17908e-04  1.19962e-04  1.17521e-04  1.14083e-04  1.03847e-04  7.92169e-05  4.60352e-05  4.89784e-05  1.25215e-04  1.77981e-04  2.73476e-07  -2.64296e-04  -1.54482e-04  4.42855e-04  6.29741e-04  -6.74077e-05  -1.86587e-06  -6.39466e-06  -5.40610e-06  -7.19834e-06  -2.06972e-07  2.19972e-06  3.46058e-06  1.38527e-05  2.05837e-05  2.02664e-05  2.47481e-05  3.34790e-05  2.55689e-05  2.97356e-05  2.57089e-05  2.86752e-05  2.48823e-05  2.45414e-05  3.08089e-05  -4.01149e-06  3.95933e-05  8.73386e-06  -6.58066e-06  3.42486e-05  -3.20414e-07  
2.33467e-06  3.37720e-06  4.87563e-06  7.37489e-06  1.01345e-05  1.12354e-05  1.19454e-05  1.35217e-05  1.53555e-05  1.54281e-05  1.56995e-05  1.48170e-05  1.46983e-05  1.40934e-05  1.39355e-05  1.12575e-05  1.30274e-05  1.63000e-05  1.63934e-05  3.89978e-06  -1.57495e-05  7.26902e-06  4.49654e-05  1.64142e-05  -2.32893e-06  5.29324e-06  7.67302e-06  1.08213e-05  1.55467e-05  2.05185e-05  2.38498e-05  2.63155e-05  2.84012e-05  2.97764e-05  2.95025e-05  2.86154e-05  2.65257e-05  2.43660e-05  2.25353e-05  2.28614e-05  2.18293e-05  1.68967e-05  5.10583e-06  2.17809e-06  2.46575e-05  4.34105e-05  8.34852e-06  -6.80374e-05  -6.74077e-05  6.11361e-05  1.04129e-06  8.44796e-08  7.35374e-07  9.88986e-07  2.42620e-06  3.38730e-06  3.96099e-06  5.66217e-06  6.75046e-06  6.90345e-06  7.54613e-06  8.33862e-06  6.90533e-06  7.52414e-06  7.05806e-06  6.51745e-06  6.86421e-06  5.87315e-06  4.79637e-06  5.11100e-06  8.32898e-07  8.86592e-06  -2.92834e-06  4.42795e-06  1.26290e-06  
2.26350e-04  2.11198e-04  2.01623e-04  2.11579e-04  1.74672e-04  1.38265e-04  1.00211e-04  6.38499e-05  3.85766e-05  2.04812e-05  7.03087e-07  2.04672e-06  8.75377e-06  9.21890e-06  2.25733e-06  -4.94982e-07  -4.87156e-06  -1.35102e-06  6.18026e-06  3.03944e-06  -5.06176e-06  -5.22792e-06  -4.24352e-06  -3.40117e-06  -2.99837e-07  2.66549e-04  2.48092e-04  2.19754e-04  2.03933e-04  1.65156e-04  1.27627e-04  9.29021e-05  6.03982e-05  3.43252e-05  1.45304e-05  -1.67070e-06  -1.00798e-06  6.55673e-06  1.07533e-05  6.70205e-06  6.75798e-07  -5.81373e-06  -3.64780e-06  4.06241e-06  5.36411e-06  1.02067e-06  -1.20439e-06  -2.45785e-06  -1.86587e-06  1.04129e-06  1.27989e-03  1.43623e-04  2.04297e-04  2.05720e-04  1.58418e-04  1.28989e-04  9.44283e-05  5.16544e-05  3.49695e-05  1.57839e-05  -9.89286e-06  -8.75528e-06  4.75974e-06  3.97785e-06  -3.73812e-06  -6.58373e-06  -8.57339e-06  -7.55575e-06  3.55858e-06  1.91445e-06  -5.65334e-06  -5.54010e-06  -4.02612e-06  -4.09101e-06  -4.71444e-08  
2.07088e-04  3.33801e-04  3.42489e-04  3.37357e-04  3.09224e-04  2.55365e-04  2.05090e-04  1.48469e-04  1.08428e-04  7.31067e-05  3.68377e-05  3.31007e-05  4.08140e-05  3.62061e-05  1.84233e-05  5.91277e-06  -7.81978e-06  -3.19859e-06  9.12214e-06  1.86670e-07  -1.70650e-05  -1.91228e-05  -1.63412e-05  -1.11947e-05  -3.25176e-06  2.58852e-04  3.48074e-04  3.68715e-04  3.51219e-04  3.03551e-04  2.43691e-04  1.93078e-04  1.42302e-04  9.97689e-05  6.15175e-05  2.89606e-05  2.25736e-05  3.00101e-05  3.23697e-05  2.14197e-05  6.26989e-06  -9.06635e-06  -6.89048e-06  6.24142e-06  7.30150e-06  -2.01917e-06  -7.40172e-06  -9.33539e-06  -6.39466e-06  8.44796e-08  1.43623e-04  3.58600e-04  3.07212e-04  3.52838e-04  2.76497e-04  2.44677e-04  1.93950e-04  1.27517e-04  1.01919e-04  6.58058e-05  1.74929e-05  1.23673e-05  3.20032e-05  2.65492e-05  7.28299e-06  -3.97262e-06  -1.29232e-05  -1.33797e-05  6.53121e-06  5.26621e-07  -1.62469e-05  -1.80250e-05  -1.40875e-05  -1.19109e-05  -2.51074e-06  
2.00017e-04  3.21119e-04  4.07346e-04  3.98415e-04  3.93453e-04  3.64352e-04  3.18943e-04  2.66170e-04  2.23053e-04  1.78425e-04  1.30591e-04  1.17549e-04  1.17201e-04  9.93339e-05  7.22180e-05  5.13605e-05  2.69921e-05  2.42015e-05  3.13490e-05  1.31801e-05  -1.06802e-05  -1.79540e-05  -1.73603e-05  -1.07594e-05  -3.85707e-06  2.46265e-04  3.48232e-04  4.33231e-04  4.34165e-04  4.06834e-04  3.63632e-04  3.18597e-04  2.69811e-04  2.21811e-04  1.71408e-04  1.22869e-04  1.01697e-04  9.84214e-05  9.08839e-05  7.25572e-05  4.84572e-05  2.16697e-05  1.55018e-05  2.42217e-05  2.00944e-05  6.43305e-06  -3.57657e-06  -8.46896e-06  -5.40610e-06  7.35374e-07  2.04297e-04  3.07212e-04  4.22252e-04  3.65823e-04  3.93556e-04  3.28161e-04  3.10885e-04  2.34253e-04  2.12786e-04  1.64475e-04  1.02168e-04  8.83150e-05  9.96406e-05  8.22786e-05  5.28218e-05  3.77411e-05  1.36928e-05  8.39980e-06  2.39081e-05  1.09550e-05  -1.10307e-05  -1.70197e-05  -1.53550e-05  -1.18208e-05  -3.05188e-06  
2.03657e-04  3.41059e-04  4.11976e-04  4.61207e-04  4.56835e-04  4.48565e-04  4.24038e-04  3.74820e-04  3.31342e-04  2.82156e-04  2.24393e-04  1.99046e-04  1.88263e-04  1.60654e-04  1.23030e-04  9.52116e-05  5.95978e-05  4.59575e-05  4.88113e-05  2.56776e-05  -5.99527e-06  -1.58062e-05  -1.57705e-05  -1.24510e-05  -4.28516e-06  2.49164e-04  3.59207e-04  4.46496e-04  4.97419e-04  4.89278e-04  4.65471e-04  4.32396e-04  3.83980e-04  3.32022e-04  2.71718e-04  2.06608e-04  1.67081e-04  1.50821e-04  1.36474e-04  1.12859e-04  8.26455e-05  4.43918e-05  2.73523e-05  3.19278e-05  2.58158e-05  8.62929e-06  -3.29623e-06  -9.10807e-06  -7.19834e-06  9.88986e-07  2.05720e-04  3.52838e-04  3.65823e-04  4.90682e-04  4.01309e-04  4.43692e-04  3.92790e-04  3.39659e-04  3.06371e-04  2.57850e-04  1.86709e-04  1.50015e-04  1.58650e-04  1.29718e-04  9.37196e-05  7.43721e-05  3.99102e-05  2.26349e-05  3.52804e-05  2.02395e-05  -9.69372e-06  -1.72078e-05  -1.48888e-05  -1.47419e-05  -3.26288e-06  
1.59267e-04  2.94658e-04  3.98248e-04  4.49878e-04  5.04185e-04  4.99297e-04  4.90980e-04  4.62093e-04  4.27256e-04  3.73537e-04  3.13849e-04  2.83539e-04  2.64799e-04  2.22315e-04  1.80008e-04  1.45054e-04  1.03005e-04  8.39685e-05  7.67207e-05  4.31608e-05  1.18555e-05  -5.78095e-06  -1.11826e-05  -4.40874e-06  -3.60543e-06  2.05804e-04  3.17643e-04  4.26893e-04  4.93406e-04  5.38192e-04  5.38525e-04  5.26756e-04  4.92513e-04  4.45118e-04  3.80825e-04  3.10644e-04  2.61993e-04  2.34557e-04  2.06097e-04  1.74738e-04  1.36042e-04  8.97864e-05  6.53013e-05  6.05107e-05  4.59021e-05  2.68469e-05  8.89483e-06  -1.89222e-06  -2.06972e-07  2.42620e-06  1.58418e-04  2.76497e-04  3.93556e-04  4.01309e-04  5.17448e-04  4.37201e-04  4.85589e-04  4.10476e-04  4.03649e-04  3.41569e-04  2.66896e-04  2.34823e-04  2.26627e-04  1.87068e-04  1.44134e-04  1.23889e-04  7.41190e-05  5.80039e-05  5.92885e-05  3.40808e-05  7.08519e-06  -7.71674e-06  -1.11685e-05  -7.38803e-06  -2.72672e-06  
1.27559e-04  2.45260e-04  3.64121e-04  4.46719e-04  5.05407e-04  5.60138e-04  5.49818e-04  5.38601e-04  5.12568e-04  4.64657e-04  4.01715e-04  3.63552e-04  3.32431e-04  2.85185e-04  2.35073e-04  1.96872e-04  1.46499e-04  1.18072e-04  1.00948e-04  6.47790e-05  2.84912e-05  7.41782e-06  -1.44703e-06  5.42909e-07  -2.27456e-06  1.68449e-04  2.74035e-04  3.98549e-04  4.92210e-04  5.55046e-04  6.02246e-04  6.01340e-04  5.81937e-04  5.39023e-04  4.73928e-04  3.94049e-04  3.31133e-04  2.89241e-04  2.55547e-04  2.20635e-04  1.79681e-04  1.24827e-04  8.92128e-05  7.42954e-05  5.65211e-05  3.51256e-05  1.57151e-05  2.96268e-06  2.19972e-06  3.38730e-06  1.28989e-04  2.44677e-04  3.28161e-04  4.43692e-04  4.37201e-04  5.73763e-04  4.82467e-04  5.12192e-04  4.69538e-04  4.23470e-04  3.52569e-04  2.96712e-04  2.87501e-04  2.35096e-04  1.94098e-04  1.66770e-04  1.13357e-04  8.39575e-05  7.78072e-05  4.91820e-05  2.04631e-05  1.00165e-06  -2.75849e-06  -4.35611e-06  -1.52851e-06  
9.54871e-05  2.07483e-04  3.27909e-04  4.28756e-04  5.02475e-04  5.54216e-04  6.00199e-04  5.72400e-04  5.58895e-04  5.15209e-04  4.61050e-04  4.09510e-04  3.77479e-04  3.23999e-04  2.74890e-04  2.29726e-04  1.81515e-04  1.40844e-04  1.19955e-04  8.23257e-05  4.47269e-05  1.93043e-05  1.10533e-05  4.39654e-06  -7.31634e-07  1.33315e-04  2.37521e-04  3.66298e-04  4.77114e-04  5.57745e-04  6.13197e-04  6.48913e-04  6.25536e-04  5.90998e-04  5.25173e-04  4.43994e-04  3.66662e-04  3.19204e-04  2.81462e-04  2.49654e-04  2.06627e-04  1.50708e-04  1.03280e-04  8.20125e-05  6.21040e-05  4.07122e-05  2.00159e-05  8.32082e-06  3.46058e-06  3.96099e-06  9.44283e-05  1.93950e-04  3.10885e-04  3.92790e-04  4.85589e-04  4.82467e-04  6.13512e-04  4.84235e-04  5.32667e-04  4.65635e-04  4.00518e-04  3.41501e-04  3.12654e-04  2.74870e-04  2.21246e-04  2.00809e-04  1.39604e-04  1.06624e-04  8.70984e-05  6.58399e-05  2.89850e-05  1.26434e-05  4.48192e-06  -7.79316e-08  -1.67346e-07  
5.22157e-05  1.36492e-04  2.57077e-04  3.60602e-04  4.54261e-04  5.24719e-04  5.60853e-04  6.00570e-04  5.68392e-04  5.43239e-04  4.89055e-04  4.51533e-04  4.07736e-04  3.59767e-04  3.06662e-04  2.67278e-04  2.14913e-04  1.79056e-04  1.42148e-04  1.05363e-04  7.03578e-05  4.18008e-05  2.38778e-05  1.92416e-05  2.07734e-06  8.09545e-05  1.67846e-04  2.96208e-04  4.14171e-04  5.15991e-04  5.92386e-04  6.32601e-04  6.53891e-04  6.19216e-04  5.71574e-04  4.92969e-04  4.21424e-04  3.63229e-04  3.24034e-04  2.87891e-04  2.47964e-04  1.89068e-04  1.40657e-04  1.04704e-04  8.03372e-05  5.87686e-05  3.67263e-05  1.94581e-05  1.38527e-05  5.66217e-06  5.16544e-05  1.27517e-04  2.34253e-04  3.39659e-04  4.10476e-04  5.12192e-04  4.84235e-04  6.02649e-04  4.87102e-04  5.11214e-04  4.37472e-04  3.76261e-04  3.58155e-04  2.96142e-04  2.66502e-04  2.28572e-04  1.79691e-04  1.38268e-04  1.13824e-04  7.89678e-05  5.83609e-05  2.81036e-05  2.00870e-05  1.13993e-05  2.23888e-06  
3.66423e-05  1.15060e-04  2.28730e-04  3.36373e-04  4.31162e-04  5.08067e-04  5.52401e-04  5.71863e-04  6.04250e-04  5.36841e-04  5.09597e-04  4.59340e-04  4.29449e-04  3.68973e-04  3.26873e-04  2.78028e-04  2.38264e-04  1.96658e-04  1.60482e-04  1.14073e-04  8.94896e-05  5.07721e-05  3.34507e-05  2.75135e-05  3.58563e-06  6.27595e-05  1.45399e-04  2.69589e-04  3.92125e-04  4.99006e-04  5.83649e-04  6.32026e-04  6.44962e-04  6.47496e-04  5.82689e-04  5.25109e-04  4.49350e-04  3.97333e-04  3.47532e-04  3.14148e-04  2.68398e-04  2.16506e-04  1.63360e-04  1.24723e-04  9.21535e-05  7.45485e-05  4.65171e-05  2.87524e-05  2.05837e-05  6.75046e-06  3.49695e-05  1.01919e-04  2.12786e-04  3.06371e-04  4.03649e-04  4.69538e-04  5.32667e-04  4.87102e-04  6.12925e-04  4.51894e-04  4.68333e-04  4.07172e-04  3.60207e-04  3.30492e-04  2.70830e-04  2.58349e-04  1.87898e-04  1.68426e-04  1.23082e-04  9.38379e-05  7.02268e-05  4.40133e-05  2.28620e-05  2.31638e-05  3.40575e-06  
1.72818e-05  7.67107e-05  1.81974e-04  2.82045e-04  3.73076e-04  4.52477e-04  5.05623e-04  5.39201e-04  5.38352e-04  5.57825e-04  4.83039e-04  4.60377e-04  4.08021e-04  3.75224e-04  3.25499e-04  2.89961e-04  2.41911e-04  2.06284e-04  1.57531e-04  1.31082e-04  9.57443e-05  6.80562e-05  4.42385e-05  3.17332e-05  5.92804e-06  3.80137e-05  1.06027e-04  2.19480e-04  3.34154e-04  4.38650e-04  5.25366e-04  5.80043e-04  6.03803e-04  5.90991e-04  5.72874e-04  4.88608e-04  4.26886e-04  3.62160e-04  3.30767e-04  3.00397e-04  2.67908e-04  2.12576e-04  1.59917e-04  1.10909e-04  8.83520e-05  6.71896e-05  4.82934e-05  2.98020e-05  2.02664e-05  6.90345e-06  1.57839e-05  6.58058e-05  1.64475e-04  2.57850e-04  3.41569e-04  4.23470e-04  4.65635e-04  5.11214e-04  4.51894e-04  5.52677e-04  4.00994e-04  3.98093e-04  3.56330e-04  3.02402e-04  2.94227e-04  2.39350e-04  2.15823e-04  1.58908e-04  1.30175e-04  9.50921e-05  8.29023e-05  4.60459e-05  4.02804e-05  2.06611e-05  5.63798e-06  
-7.72856e-06  2.85999e-05  1.16236e-04  2.09170e-04  2.95149e-04  3.77152e-04  4.37642e-04  4.73857e-04  5.00721e-04  4.81076e-04  5.07037e-04  4.18038e-04  4.09170e-04  3.57362e-04  3.26152e-04  2.84228e-04  2.62235e-04  2.12329e-04  1.73590e-04  1.36062e-04  1.20856e-04  7.78802e-05  6.36628e-05  3.87416e-05  8.48596e-06  6.01833e-06  5.54588e-05  1.51878e-04  2.58881e-04  3.60975e-04  4.51151e-04  5.13340e-04  5.45166e-04  5.56771e-04  5.25191e-04  4.99609e-04  4.04512e-04  3.64081e-04  3.20823e-04  3.00936e-04  2.68817e-04  2.31160e-04  1.69736e-04  1.22245e-04  9.03488e-05  7.96907e-05  5.41326e-05  4.17904e-05  2.47481e-05  7.54613e-06  -9.89286e-06  1.74929e-05  1.02168e-04  1.86709e-04  2.66896e-04  3.52569e-04  4.00518e-04  4.37472e-04  4.68333e-04  4.00994e-04  5.00406e-04  3.32944e-04  3.47971e-04  3.22867e-04  2.66956e-04  2.73083e-04  2.06320e-04  1.93402e-04  1.23585e-04  1.17365e-04  8.82591e-05  7.13922e-05  4.29005e-05  3.62663e-05  7.58903e-06  
-6.66039e-06  2.36300e-05  9.64444e-05  1.72630e-04  2.51001e-04  3.19253e-04  3.65052e-04  4.11444e-04  4.25447e-04  4.27916e-04  3.96341e-04  4.24121e-04  3.37754e-04  3.33553e-04  2.96721e-04  2.64960e-04  2.30759e-04  2.12128e-04  1.55386e-04  1.34212e-04  1.10492e-04  8.50159e-05  4.96969e-05  4.83890e-05  8.64072e-06  4.52992e-06  4.61243e-05  1.27639e-04  2.18896e-04  3.11164e-04  3.90875e-04  4.44634e-04  4.82823e-04  4.90923e-04  4.79998e-04  4.34636e-04  4.13674e-04  3.38550e-04  3.22389e-04  2.95104e-04  2.64965e-04  2.21553e-04  1.81075e-04  1.25276e-04  1.00460e-04  8.26214e-05  6.50226e-05  4.00368e-05  3.34790e-05  8.33862e-06  -8.75528e-06  1.23673e-05  8.83150e-05  1.50015e-04  2.34823e-04  2.96712e-04  3.41501e-04  3.76261e-04  4.07172e-04  3.98093e-04  3.32944e-04  4.20538e-04  2.72204e-04  2.92788e-04  2.76767e-04  2.16680e-04  2.22791e-04  1.66047e-04  1.45461e-04  9.13688e-05  1.09830e-04  5.79998e-05  5.28742e-05  3.46420e-05  7.88376e-06  
6.76588e-06  4.21930e-05  1.10760e-04  1.79108e-04  2.47899e-04  3.05870e-04  3.47777e-04  3.77249e-04  4.01663e-04  3.78577e-04  3.79417e-04  3.36422e-04  3.64913e-04  2.70278e-04  2.58378e-04  2.28869e-04  2.12750e-04  1.81832e-04  1.47484e-04  1.09092e-04  1.07932e-04  6.22019e-05  5.38134e-05  3.59549e-05  7.10487e-06  1.96941e-05  6.31443e-05  1.39950e-04  2.21938e-04  3.02358e-04  3.69969e-04  4.16962e-04  4.43802e-04  4.56987e-04  4.32983e-04  4.07463e-04  3.47916e-04  3.32352e-04  2.64725e-04  2.51871e-04  2.26728e-04  1.98929e-04  1.56313e-04  1.16101e-04  8.38221e-05  7.88079e-05  5.05436e-05  4.05544e-05  2.55689e-05  6.90533e-06  4.75974e-06  3.20032e-05  9.96406e-05  1.58650e-04  2.26627e-04  2.87501e-04  3.12654e-04  3.58155e-04  3.60207e-04  3.56330e-04  3.47971e-04  2.72204e-04  3.49355e-04  2.14281e-04  2.40950e-04  2.26079e-04  1.56765e-04  1.80599e-04  1.00332e-04  1.03435e-04  7.60586e-05  6.61710e-05  3.15372e-05  3.80762e-05  6.23669e-06  
5.41506e-06  3.48886e-05  9.09759e-05  1.46520e-04  2.01979e-04  2.54868e-04  2.92413e-04  3.29724e-04  3.41345e-04  3.52959e-04  3.32785e-04  3.25572e-04  2.81266e-04  3.19956e-04  2.49943e-04  2.32189e-04  2.06090e-04  1.83263e-04  1.41306e-04  1.25736e-04  1.01416e-04  8.58768e-05  4.89191e-05  4.62532e-05  9.10671e-06  1.68862e-05  5.30386e-05  1.16520e-04  1.84677e-04  2.52095e-04  3.12503e-04  3.54452e-04  3.85128e-04  3.92490e-04  3.88986e-04  3.55197e-04  3.21153e-04  2.71753e-04  2.82587e-04  2.44299e-04  2.28313e-04  1.92524e-04  1.51010e-04  1.04356e-04  8.42378e-05  6.82808e-05  5.83768e-05  3.48472e-05  2.97356e-05  7.52414e-06  3.97785e-06  2.65492e-05  8.22786e-05  1.29718e-04  1.87068e-04  2.35096e-04  2.74870e-04  2.96142e-04  3.30492e-04  3.02402e-04  3.22867e-04  2.92788e-04  2.14281e-04  3.13271e-04  1.84194e-04  2.07093e-04  2.01419e-04  1.34163e-04  1.38350e-04  7.75975e-05  1.05663e-04  5.24548e-05  5.62340e-05  2.98241e-05  8.34027e-06  
-1.76442e-06  1.57464e-05  6.14756e-05  1.09590e-04  1.60406e-04  2.08543e-04  2.49250e-04  2.80573e-04  3.10373e-04  3.03265e-04  3.17313e-04  2.88351e-04  2.78968e-04  2.40623e-04  2.65364e-04  1.99507e-04  2.05568e-04  1.80286e-04  1.34198e-04  1.19322e-04  1.14123e-04  7.23263e-05  6.77609e-05  3.83574e-05  9.52484e-06  6.34864e-06  3.24090e-05  8.52797e-05  1.45559e-04  2.08245e-04  2.65216e-04  3.09530e-04  3.39398e-04  3.60785e-04  3.52202e-04  3.41135e-04  2.97262e-04  2.66891e-04  2.31596e-04  2.41585e-04  2.03091e-04  1.91906e-04  1.52165e-04  1.02418e-04  8.10779e-05  7.51583e-05  5.18724e-05  4.61721e-05  2.57089e-05  7.05806e-06  -3.73812e-06  7.28299e-06  5.28218e-05  9.37196e-05  1.44134e-04  1.94098e-04  2.21246e-04  2.66502e-04  2.70830e-04  2.94227e-04  2.66956e-04  2.76767e-04  2.40950e-04  1.84194e-04  2.82677e-04  1.49566e-04  1.80709e-04  1.75387e-04  8.70462e-05  1.15542e-04  7.68281e-05  7.78311e-05  4.07694e-05  4.24321e-05  8.21297e-06  
-4.76637e-06  3.49632e-06  4.31781e-05  8.86546e-05  1.35398e-04  1.82003e-04  2.16754e-04  2.53735e-04  2.67915e-04  2.82412e-04  2.70203e-04  2.69337e-04  2.43058e-04  2.29300e-04  1.96742e-04  2.17591e-04  1.65461e-04  1.60469e-04  1.29224e-04  9.85544e-05  1.00435e-04  7.50007e-05  4.60350e-05  4.45478e-05  8.46290e-06  1.19491e-06  1.92984e-05  6.44383e-05  1.19701e-04  1.77869e-04  2.31991e-04  2.71209e-04  3.02722e-04  3.14727e-04  3.18079e-04  2.95102e-04  2.69688e-04  2.32597e-04  2.13226e-04  1.91681e-04  1.98324e-04  1.57250e-04  1.33708e-04  9.62675e-05  6.78674e-05  6.56772e-05  5.11351e-05  3.29656e-05  2.86752e-05  6.51745e-06  -6.58373e-06  -3.97262e-06  3.77411e-05  7.43721e-05  1.23889e-04  1.66770e-04  2.00809e-04  2.28572e-04  2.58349e-04  2.39350e-04  2.73083e-04  2.16680e-04  2.26079e-04  2.07093e-04  1.49566e-04  2.40222e-04  1.15811e-04  1.45740e-04  1.15843e-04  6.15948e-05  1.01469e-04  4.71027e-05  5.09983e-05  3.04511e-05  7.77209e-06  
-6.98823e-06  -7.02987e-06  1.84898e-05  5.00135e-05  8.44881e-05  1.22213e-04  1.58261e-04  1.87880e-04  2.17618e-04  2.21875e-04  2.43587e-04  2.17216e-04  2.14054e-04  2.10949e-04  2.04817e-04  1.74836e-04  1.99112e-04  1.39729e-04  1.15564e-04  1.19779e-04  9.05126e-05  8.32225e-05  5.97526e-05  3.92593e-05  1.03494e-05  -3.23158e-06  5.80942e-06  3.64424e-05  7.69588e-05  1.22291e-04  1.67263e-04  2.05447e-04  2.34252e-04  2.58142e-04  2.59887e-04  2.58963e-04  2.24379e-04  2.05674e-04  1.98273e-04  1.97514e-04  1.79045e-04  1.76236e-04  1.19198e-04  8.34700e-05  7.34854e-05  5.54717e-05  5.26402e-05  3.88635e-05  2.48823e-05  6.86421e-06  -8.57339e-06  -1.29232e-05  1.36928e-05  3.99102e-05  7.41190e-05  1.13357e-04  1.39604e-04  1.79691e-04  1.87898e-04  2.15823e-04  2.06320e-04  2.22791e-04  1.56765e-04  2.01419e-04  1.80709e-04  1.15811e-04  2.25426e-04  9.15890e-05  1.05915e-04  9.60611e-05  7.11205e-05  7.61602e-05  4.36723e-05  3.83555e-05  8.77172e-06  
-5.68830e-06  -6.80725e-06  1.13611e-05  3.40507e-05  6.40037e-05  9.41030e-05  1.18889e-04  1.53745e-04  1.72537e-04  1.88705e-04  1.88509e-04  2.00958e-04  1.79226e-04  1.71734e-04  1.57031e-04  1.42729e-04  1.51668e-04  1.68387e-04  9.39757e-05  8.92429e-05  1.13988e-04  5.46510e-05  6.51567e-05  3.58259e-05  8.90602e-06  -3.18838e-06  3.23920e-06  2.65787e-05  5.85919e-05  9.78622e-05  1.36049e-04  1.66982e-04  1.98819e-04  2.18367e-04  2.30759e-04  2.24731e-04  2.15925e-04  1.85674e-04  1.68819e-04  1.57187e-04  1.48447e-04  1.45207e-04  1.37479e-04  7.92099e-05  6.53494e-05  7.49864e-05  4.20427e-05  4.52044e-05  2.45414e-05  5.87315e-06  -7.55575e-06  -1.33797e-05  8.39980e-06  2.26349e-05  5.80039e-05  8.39575e-05  1.06624e-04  1.38268e-04  1.68426e-04  1.58908e-04  1.93402e-04  1.66047e-04  1.80599e-04  1.34163e-04  1.75387e-04  1.45740e-04  9.15890e-05  1.99739e-04  4.09686e-05  9.13744e-05  8.84561e-05  5.00783e-05  5.26560e-05  3.30731e-05  8.14450e-06  
4.46225e-06  1.05797e-05  2.58780e-05  4.26392e-05  6.34628e-05  8.21160e-05  9.88246e-05  1.16269e-04  1.34689e-04  1.31555e-04  1.46241e-04  1.30578e-04  1.36808e-04  1.28120e-04  1.31264e-04  1.18582e-04  9.00801e-05  9.75453e-05  1.02810e-04  5.40473e-05  5.15071e-05  7.17823e-05  5.88454e-06  4.87998e-05  5.61106e-06  8.52632e-06  1.80582e-05  3.73230e-05  6.06492e-05  8.72253e-05  1.11978e-04  1.32745e-04  1.49943e-04  1.65053e-04  1.65051e-04  1.68358e-04  1.50513e-04  1.44903e-04  1.35570e-04  1.36025e-04  1.26534e-04  1.00248e-04  8.62893e-05  7.29385e-05  3.92143e-05  3.69210e-05  4.76690e-05  1.00513e-05  3.08089e-05  4.79637e-06  3.55858e-06  6.53121e-06  2.39081e-05  3.52804e-05  5.92885e-05  7.78072e-05  8.70984e-05  1.13824e-04  1.23082e-04  1.30175e-04  1.23585e-04  1.45461e-04  1.00332e-04  1.38350e-04  8.70462e-05  1.15843e-04  1.05915e-04  4.09686e-05  1.39058e-04  -1.81192e-06  7.92595e-05  4.25586e-05  1.96763e-05  3.39882e-05  4.91754e-06  
2.87816e-06  3.81195e-06  1.45807e-05  2.59418e-05  3.98522e-05  5.68065e-05  7.23678e-05  9.11539e-05  1.00937e-04  1.15315e-04  1.13757e-04  1.21762e-04  1.03313e-04  1.08694e-04  9.03977e-05  8.95843e-05  1.10747e-04  6.71841e-05  6.22756e-05  8.46887e-05  5.56510e-05  2.57572e-05  7.33761e-05  -1.02876e-05  8.22443e-06  5.61134e-06  1.01417e-05  2.34625e-05  3.99537e-05  5.94961e-05  7.96031e-05  9.67120e-05  1.14074e-04  1.24415e-04  1.32630e-04  1.26102e-04  1.19397e-04  9.78465e-05  9.43727e-05  8.46296e-05  8.52101e-05  9.38968e-05  6.12241e-05  4.67207e-05  5.04643e-05  3.35753e-05  1.91202e-05  4.41311e-05  -4.01149e-06  5.11100e-06  1.91445e-06  5.26621e-07  1.09550e-05  2.02395e-05  3.40808e-05  4.91820e-05  6.58399e-05  7.89678e-05  9.38379e-05  9.50921e-05  1.17365e-04  9.13688e-05  1.03435e-04  7.75975e-05  1.15542e-04  6.15948e-05  9.60611e-05  9.13744e-05  -1.81192e-06  1.23324e-04  -4.49394e-06  5.62866e-05  3.44267e-05  1.00933e-05  6.21307e-06  
-4.28278e-06  -1.25949e-05  -1.06816e-05  -4.01121e-06  8.31296e-06  2.25507e-05  3.83946e-05  5.80642e-05  7.87541e-05  8.33604e-05  1.03747e-04  9.48135e-05  1.03901e-04  9.70301e-05  1.10094e-04  8.89753e-05  8.38540e-05  1.10117e-04  4.72024e-05  6.46513e-05  7.78740e-05  5.34683e-05  8.69643e-06  6.57426e-05  2.58662e-06  -4.78239e-06  -7.82336e-06  -2.84591e-06  9.34743e-06  2.77674e-05  4.79247e-05  6.76009e-05  8.74971e-05  1.07313e-04  1.16202e-04  1.27569e-04  1.17299e-04  1.14904e-04  1.06753e-04  1.13782e-04  1.02710e-04  9.21806e-05  9.20183e-05  4.26771e-05  4.35670e-05  4.90505e-05  3.67810e-05  1.19341e-05  3.95933e-05  8.32898e-07  -5.65334e-06  -1.62469e-05  -1.10307e-05  -9.69372e-06  7.08519e-06  2.04631e-05  2.89850e-05  5.83609e-05  7.02268e-05  8.29023e-05  8.82591e-05  1.09830e-04  7.60586e-05  1.05663e-04  7.68281e-05  1.01469e-04  7.11205e-05  8.84561e-05  7.92595e-05  -4.49394e-06  1.28363e-04  -5.81089e-06  4.99289e-05  2.69207e-05  5.42418e-06  
-5.06963e-06  -1.63247e-05  -1.82830e-05  -1.51668e-05  -7.92626e-06  2.25833e-06  1.31440e-05  3.09200e-05  4.17273e-05  5.68759e-05  6.08296e-05  7.20458e-05  5.90155e-05  6.94150e-05  5.52342e-05  6.91598e-05  7.07695e-05  5.05212e-05  7.67044e-05  1.61888e-05  6.08667e-05  4.51440e-05  2.71972e-05  7.88361e-06  1.07236e-05  -5.62603e-06  -1.26652e-05  -1.30686e-05  -7.17997e-06  4.20801e-06  1.80412e-05  3.14666e-05  4.82335e-05  6.07974e-05  7.35048e-05  7.59038e-05  7.71799e-05  6.30165e-05  6.35911e-05  5.54066e-05  6.46006e-05  6.57225e-05  4.84535e-05  5.36860e-05  1.23991e-05  3.20821e-05  2.44609e-05  1.78544e-05  8.73386e-06  8.86592e-06  -5.54010e-06  -1.80250e-05  -1.70197e-05  -1.72078e-05  -7.71674e-06  1.00165e-06  1.26434e-05  2.81036e-05  4.40133e-05  4.60459e-05  7.13922e-05  5.79998e-05  6.61710e-05  5.24548e-05  7.78311e-05  4.71027e-05  7.61602e-05  5.00783e-05  4.25586e-05  5.62866e-05  -5.81089e-06  9.91945e-05  -2.94986e-05  4.93091e-05  3.61627e-06  
-2.79667e-06  -1.19307e-05  -1.28515e-05  -1.14112e-05  -8.01721e-06  4.60948e-07  1.20568e-05  2.24606e-05  3.56155e-05  4.13772e-05  5.69601e-05  4.78135e-05  5.55109e-05  5.26192e-05  6.49717e-05  4.43196e-05  5.63349e-05  5.54660e-05  1.23286e-05  7.94348e-05  2.67282e-06  3.80572e-05  5.71599e-05  -7.43127e-06  4.13206e-07  -3.91793e-06  -8.95157e-06  -9.07646e-06  -4.72912e-06  3.17035e-06  1.38601e-05  2.57713e-05  3.70930e-05  4.97675e-05  5.62937e-05  6.41335e-05  5.55203e-05  5.55033e-05  5.26963e-05  6.17950e-05  5.23685e-05  5.36592e-05  4.40633e-05  1.14925e-05  4.58040e-05  7.56303e-06  2.73082e-05  3.33674e-05  -6.58066e-06  -2.92834e-06  -4.02612e-06  -1.40875e-05  -1.53550e-05  -1.48888e-05  -1.11685e-05  -2.75849e-06  4.48192e-06  2.00870e-05  2.28620e-05  4.02804e-05  4.29005e-05  5.28742e-05  3.15372e-05  5.62340e-05  4.07694e-05  5.09983e-05  4.36723e-05  5.26560e-05  1.96763e-05  3.44267e-05  4.99289e-05  -2.94986e-05  1.02098e-04  -4.97436e-05  7.77661e-06  
-3.51105e-06  -1.07834e-05  -1.42201e-05  -1.41416e-05  -1.01606e-05  -5.69482e-06  -9.16304e-07  1.03689e-05  1.71974e-05  2.46572e-05  2.81629e-05  3.73769e-05  3.13155e-05  3.61044e-05  2.83312e-05  3.78670e-05  3.34026e-05  3.55259e-05  4.22263e-05  -6.50307e-06  6.23508e-05  6.95959e-06  -1.36317e-05  5.50691e-05  3.86690e-06  -5.93092e-06  -1.06630e-05  -1.24053e-05  -1.02465e-05  -4.21647e-06  2.72325e-06  9.50599e-06  1.97807e-05  2.81944e-05  3.65256e-05  4.02215e-05  4.35802e-05  3.69607e-05  3.70255e-05  3.27623e-05  3.96109e-05  3.82606e-05  3.59796e-05  3.38657e-05  7.78848e-07  3.36152e-05  3.95331e-06  -4.54610e-06  3.42486e-05  4.42795e-06  -4.09101e-06  -1.19109e-05  -1.18208e-05  -1.47419e-05  -7.38803e-06  -4.35611e-06  -7.79316e-08  1.13993e-05  2.31638e-05  2.06611e-05  3.62663e-05  3.46420e-05  3.80762e-05  2.98241e-05  4.24321e-05  3.04511e-05  3.83555e-05  3.30731e-05  3.39882e-05  1.00933e-05  2.69207e-05  4.93091e-05  -4.97436e-05  7.85037e-05  -2.47061e-06  
-2.17187e-07  -2.44891e-06  -3.17871e-06  -2.91500e-06  -2.39361e-06  -1.36934e-06  1.06094e-07  2.01895e-06  4.11376e-06  5.87353e-06  7.70974e-06  7.19626e-06  7.37530e-06  8.33586e-06  9.55112e-06  8.90312e-06  1.02845e-05  9.23668e-06  6.35659e-06  9.00031e-06  4.77931e-06  7.36599e-06  6.40845e-06  -8.34685e-07  1.44971e-06  7.24188e-07  -1.04064e-06  -1.92492e-06  -1.65333e-06  -5.66834e-07  1.25666e-06  3.40911e-06  5.60329e-06  7.64918e-06  9.26327e-06  1.05822e-05  1.01257e-05  9.47020e-06  9.05308e-06  9.10919e-06  8.41861e-06  8.44156e-06  6.62772e-06  3.79813e-06  4.86459e-06  3.02039e-06  4.65821e-06  3.82187e-06  -3.20414e-07  1.26290e-06  -4.71444e-08  -2.51074e-06  -3.05188e-06  -3.26288e-06  -2.72672e-06  -1.52851e-06  -1.67346e-07  2.23888e-06  3.40575e-06  5.63798e-06  7.58903e-06  7.88376e-06  6.23669e-06  8.34027e-06  8.21297e-06  7.77209e-06  8.77172e-06  8.14450e-06  4.91754e-06  6.21307e-06  5.42418e-06  3.61627e-06  7.77661e-06  -2.47061e-06  1.78003e-06  


# The additional smearing matrix of SVD unfolding.
8.47073e-01  2.23547e-01  -6.37436e-02  -6.56550e-03  -2.30593e-03  1.92998e-03  -9.70574e-04  1.83041e-03  -6.05894e-04  -1.43309e-03  2.39092e-03  -5.92343e-04  -5.42360e-04  -1.29786e-03  1.93081e-03  -9.64570e-04  4.66208e-04  4.85162e-04  -1.09610e-03  3.78455e-04  2.01182e-04  -1.92188e-04  2.68747e-04  -4.84358e-04  2.92391e-04  5.23508e-02  -5.31410e-02  -1.89716e-02  1.77248e-02  3.50886e-03  5.50634e-04  -2.65943e-03  7.29395e-04  2.95425e-04  -1.40551e-03  1.34861e-03  -6.01213e-05  2.06021e-04  -8.13797e-04  3.77329e-04  -6.60789e-04  7.83257e-04  5.36850e-04  -7.50028e-04  -4.50019e-04  3.67707e-04  4.52033e-04  -6.72682e-05  -7.65283e-04  5.13102e-04  -4.59779e-03  7.68932e-03  -2.68983e-03  -1.50437e-03  9.36517e-04  9.71697e-04  -2.54438e-03  3.05179e-03  -1.22976e-03  -1.36192e-03  1.89030e-03  3.25935e-04  -1.17417e-03  -3.15620e-04  9.22609e-04  -6.45921e-04  1.31647e-04  9.05544e-04  -1.00663e-03  -1.76184e-04  5.41192e-04  9.67648e-05  -4.53068e-04  4.59434e-04  -2.23127e-04  
1.30358e-01  7.48848e-01  1.63317e-01  -5.23918e-02  1.77749e-02  -1.01046e-02  2.06367e-04  3.42521e-03  -9.97140e-04  -3.35048e-03  4.94337e-03  -1.06585e-03  -6.61187e-04  -2.46526e-03  3.55993e-03  -2.56283e-03  1.32476e-03  1.83966e-03  -3.15528e-03  4.69491e-04  7.56165e-04  2.02572e-04  1.71603e-04  -8.47256e-04  4.03687e-04  -9.39610e-02  1.64475e-01  -5.45412e-02  -4.08343e-02  2.36607e-02  1.96817e-03  -8.80403e-04  9.13134e-04  -3.16911e-04  -2.36528e-03  2.59395e-03  1.09615e-04  4.06724e-05  -1.95474e-03  1.01213e-03  -1.09213e-03  1.69081e-03  1.14990e-03  -2.31043e-03  9.55687e-05  4.77741e-04  2.15764e-04  9.73944e-05  -5.48623e-04  3.04580e-04  1.52224e-02  -2.65749e-02  1.89646e-02  -1.32618e-02  6.93248e-03  -2.93033e-04  -4.22214e-03  5.92723e-03  -2.70757e-03  -2.71694e-03  4.04156e-03  3.65371e-04  -1.72300e-03  -1.38625e-03  2.17251e-03  -1.41222e-03  3.68595e-04  2.32765e-03  -2.83637e-03  -1.54465e-04  1.27272e-03  6.91338e-05  -7.85376e-04  1.12503e-03  -7.15266e-04  
-2.75328e-02  1.63959e-01  7.28845e-01  1.70712e-01  -3.67641e-02  7.65221e-03  -1.07043e-02  5.23646e-03  -1.97550e-03  -2.16342e-03  4.97461e-03  -7.25226e-04  -1.43907e-03  -3.35247e-03  5.16123e-03  -3.18292e-03  1.69057e-03  1.79419e-03  -3.85966e-03  1.61146e-03  -7.38003e-05  1.21704e-04  1.14329e-03  -2.37793e-03  1.24948e-03  -3.90941e-03  -6.39344e-02  1.31533e-01  -4.83037e-02  -3.54062e-02  1.77452e-02  -2.15349e-04  4.37408e-03  -4.28663e-04  -3.52280e-03  2.05054e-03  7.88488e-04  5.16511e-04  -2.43875e-03  1.22845e-03  -1.84817e-03  2.23754e-03  1.65960e-03  -2.56541e-03  -3.28756e-04  2.56298e-04  1.01304e-03  3.95906e-04  -2.29527e-03  1.39845e-03  7.80108e-03  -5.63029e-03  -7.62882e-03  9.20936e-03  -7.49375e-03  7.16425e-03  -8.00941e-03  8.04890e-03  -3.93656e-03  -2.16582e-03  3.34396e-03  1.85055e-03  -3.19986e-03  -7.86682e-04  2.82314e-03  -2.89002e-03  1.48278e-03  2.22706e-03  -3.17099e-03  9.31683e-05  8.11094e-04  8.94753e-04  -1.49519e-03  1.49374e-03  -8.36435e-04  
1.34470e-02  -6.62494e-02  2.11262e-01  6.95089e-01  1.75201e-01  -2.07754e-02  -4.96094e-03  -2.07032e-03  -2.03489e-03  -2.15377e-03  4.68199e-03  8.74847e-04  -2.65043e-03  -2.93025e-03  5.88404e-03  -4.46967e-03  2.02641e-03  2.29442e-03  -3.74215e-03  4.03566e-04  7.49196e-04  7.07733e-04  2.15345e-04  -2.03080e-03  1.23180e-03  3.76156e-02  -5.44046e-02  -4.94190e-02  1.26145e-01  -4.17375e-02  -3.31377e-02  6.35527e-03  8.20128e-03  2.77178e-03  -3.61875e-03  5.11087e-04  1.85306e-03  1.25011e-04  -2.48474e-03  1.50497e-03  -2.32039e-03  2.41947e-03  1.79627e-03  -2.52076e-03  -4.54927e-04  4.83705e-04  7.78885e-04  9.63595e-06  -1.48184e-03  1.00887e-03  1.25655e-02  -2.10610e-02  1.72143e-02  -1.74711e-02  1.39741e-02  -6.38251e-03  -1.44341e-03  4.87487e-03  -2.08381e-03  -2.85235e-03  2.42403e-03  3.57542e-03  -4.29607e-03  -6.83703e-04  3.91150e-03  -4.59189e-03  2.52678e-03  1.75695e-03  -2.20745e-03  -1.45787e-03  2.15707e-03  3.43043e-04  -1.68448e-03  2.02324e-03  -1.13111e-03  
4.75030e-03  -9.88895e-03  -3.99582e-02  2.19570e-01  6.63602e-01  1.85314e-01  -1.09383e-02  -4.66251e-03  -9.57839e-03  -2.99407e-03  6.57346e-03  2.40638e-04  -2.78008e-03  -2.00768e-03  5.88091e-03  -5.87960e-03  3.36636e-03  2.15912e-03  -4.92414e-03  2.27014e-03  -1.34519e-03  2.12623e-03  7.82693e-04  -3.89913e-03  2.22077e-03  1.13543e-02  1.64443e-02  -4.85054e-02  -4.25959e-02  1.22825e-01  -3.99619e-02  -3.61308e-02  9.26073e-03  6.94512e-03  -2.20478e-04  8.85216e-04  9.94230e-04  -3.22110e-04  -2.29385e-03  1.61311e-03  -2.54347e-03  3.07032e-03  1.27159e-03  -3.22968e-03  1.42649e-03  -8.75135e-04  7.91053e-04  4.06048e-04  -1.79585e-03  1.18719e-03  8.04596e-03  -7.00379e-03  -6.06684e-03  1.22562e-02  -1.50893e-02  1.46924e-02  -1.35220e-02  1.18197e-02  -7.43024e-03  7.51407e-04  1.08630e-03  4.09253e-03  -5.51759e-03  7.91320e-04  3.78748e-03  -5.95035e-03  4.11612e-03  1.30799e-03  -3.68110e-03  1.43452e-03  -5.61135e-04  1.59733e-03  -1.38367e-03  1.09317e-03  -6.66427e-04  
1.25859e-02  -1.74843e-02  -8.85435e-03  -2.14525e-02  2.18172e-01  6.44254e-01  1.90258e-01  4.47793e-03  -1.85950e-02  -5.91770e-03  1.50395e-03  3.73292e-03  -3.90966e-03  -1.60526e-03  5.57766e-03  -4.70246e-03  2.27098e-03  1.95297e-03  -3.92284e-03  1.89464e-03  -1.61092e-03  2.38149e-03  6.94345e-04  -4.43653e-03  2.73485e-03  5.58551e-03  2.96187e-03  1.23035e-02  -4.22925e-02  -3.57847e-02  1.15803e-01  -4.35813e-02  -2.75271e-02  4.29146e-03  6.18118e-03  1.56296e-03  2.95992e-03  -1.30289e-03  -2.30897e-03  1.32363e-03  -2.22814e-03  2.37318e-03  1.59000e-03  -2.37472e-03  4.83203e-04  -8.54749e-04  1.44746e-03  1.45125e-04  -2.65829e-03  1.90125e-03  7.23758e-03  -9.06942e-03  5.72741e-03  -1.11022e-02  1.72269e-02  -1.87001e-02  1.25599e-02  -5.13113e-03  2.40556e-03  -3.84177e-03  2.13146e-03  3.69805e-03  -4.46992e-03  -1.31239e-04  4.76820e-03  -7.05239e-03  5.01120e-03  -1.28531e-04  -1.56025e-03  -2.12720e-04  1.72353e-04  1.54338e-03  -1.69764e-03  1.20956e-03  -5.94257e-04  
8.46179e-03  -3.73547e-03  -1.06572e-02  -1.37833e-02  -6.70172e-03  2.13754e-01  6.31511e-01  1.97616e-01  6.64633e-03  -2.03127e-02  -2.44873e-03  -3.81531e-04  5.80892e-05  -4.31149e-03  7.43904e-03  -4.79808e-03  2.21588e-03  4.89559e-04  -1.38903e-03  -2.18265e-04  -2.41829e-04  1.59707e-03  7.92229e-04  -4.63011e-03  3.02866e-03  3.83300e-03  -1.39338e-03  5.57567e-03  7.75756e-03  -3.30390e-02  -3.86058e-02  1.10650e-01  -3.83276e-02  -2.70281e-02  -8.53650e-04  8.63575e-03  4.96058e-03  1.11353e-03  -4.62231e-03  1.78544e-03  -2.62612e-03  2.29346e-03  1.18490e-03  -6.88901e-04  -1.29573e-03  6.04998e-05  1.44867e-03  -2.05823e-05  -3.18030e-03  2.38272e-03  4.61414e-03  -3.58843e-03  -1.33802e-03  2.33518e-03  -8.00958e-03  1.78383e-02  -2.58722e-02  2.41280e-02  -1.56333e-02  8.09528e-03  -7.53043e-03  1.04968e-02  -8.29040e-03  2.71835e-03  2.06085e-03  -4.43833e-03  2.72532e-03  5.95857e-04  -6.77616e-04  -1.04752e-03  1.12094e-04  2.45246e-03  -3.09522e-03  2.15493e-03  -8.06485e-04  
5.71196e-03  -1.14410e-03  -3.92055e-03  -5.59645e-03  -1.72575e-02  1.56856e-04  2.11251e-01  6.28561e-01  1.90960e-01  1.97088e-02  -2.57063e-02  9.58305e-04  -7.84102e-03  1.67729e-03  3.62106e-03  -8.66672e-04  -4.84910e-04  1.43749e-03  -2.53561e-03  2.70600e-03  -3.78278e-03  3.73365e-03  6.05369e-04  -5.91337e-03  3.95968e-03  4.50829e-03  -3.37396e-03  -1.07453e-03  7.86149e-03  8.14601e-03  -3.27359e-02  -4.08762e-02  1.14628e-01  -4.12908e-02  -2.71707e-02  -3.40003e-03  1.60514e-02  1.62933e-03  -1.67107e-03  -1.58248e-03  -9.44356e-04  6.45838e-04  1.75276e-03  -9.16556e-04  1.94066e-04  -1.76361e-03  2.63748e-03  -3.52951e-04  -3.92050e-03  3.01895e-03  2.77614e-03  -1.93163e-03  9.36023e-04  -4.46391e-03  8.27292e-03  -1.43120e-02  2.06385e-02  -2.43343e-02  2.17430e-02  -1.59673e-02  8.57342e-03  -2.13861e-03  1.24134e-03  -3.45033e-03  6.38632e-03  -8.18913e-03  6.68175e-03  -3.81762e-03  2.55287e-03  -1.83135e-03  6.38931e-05  1.47226e-03  -1.08760e-03  -1.36322e-04  3.21702e-04  
4.40584e-03  -2.05627e-04  -4.31450e-03  2.20335e-03  -5.74223e-03  -2.46500e-02  1.31063e-02  2.06440e-01  6.18736e-01  1.99656e-01  2.22223e-02  -2.78287e-02  -3.19328e-03  -7.90734e-03  1.01709e-02  -4.92152e-03  3.96029e-03  -2.78169e-03  1.75211e-04  1.83709e-03  -3.58671e-03  2.57660e-03  3.06878e-03  -8.65896e-03  5.23179e-03  4.50501e-03  -1.62451e-03  -4.91726e-03  1.60171e-03  1.15228e-02  1.78924e-03  -2.98429e-02  -3.88188e-02  1.14172e-01  -4.49924e-02  -2.75162e-02  2.04120e-03  1.53851e-02  -2.44897e-03  1.26422e-03  -4.33014e-03  2.53126e-03  -6.46052e-04  8.95000e-04  4.71388e-05  -1.71545e-03  1.72146e-03  9.07454e-04  -5.14603e-03  3.61502e-03  1.03847e-03  1.71624e-03  -3.74233e-03  2.75955e-03  -3.40505e-03  6.55697e-03  -1.64697e-02  2.97366e-02  -3.74396e-02  3.31227e-02  -2.50626e-02  1.99195e-02  -1.49472e-02  9.92448e-03  -4.75144e-03  7.67920e-04  -9.05834e-05  1.47512e-03  -3.20954e-03  5.29830e-03  -6.87794e-03  6.49565e-03  -3.84174e-03  6.74761e-04  3.51369e-04  
3.23450e-03  6.28397e-04  -4.34221e-03  1.89676e-03  8.43480e-04  -7.23326e-03  -2.39813e-02  1.92466e-02  1.92091e-01  6.32433e-01  1.93904e-01  2.64109e-02  -3.43005e-02  -1.84380e-03  -2.77074e-03  6.48666e-03  -4.25277e-03  2.63434e-03  -1.76347e-03  2.32112e-03  -4.84301e-03  5.61745e-03  -1.39676e-03  -5.01506e-03  3.99436e-03  3.73432e-03  -1.70390e-04  -4.19823e-03  -1.92437e-03  4.40194e-03  8.46970e-03  -8.76811e-04  -2.24509e-02  -4.39252e-02  1.16069e-01  -4.97551e-02  -2.04279e-02  2.51624e-05  1.29475e-02  -6.80795e-04  6.17989e-04  -3.93601e-03  2.23422e-03  3.42775e-04  3.57447e-04  -2.43052e-03  3.24638e-03  -1.48809e-03  -2.99883e-03  2.81618e-03  4.87791e-04  1.25964e-03  -6.01111e-04  -2.82550e-03  5.13286e-03  -7.20590e-03  9.97039e-03  -1.88983e-02  3.19159e-02  -3.89158e-02  3.22708e-02  -2.15623e-02  1.66372e-02  -1.40597e-02  1.24680e-02  -1.14361e-02  9.61207e-03  -8.81665e-03  8.68986e-03  -6.54478e-03  3.33154e-03  -1.15877e-03  7.10978e-04  -1.45542e-03  9.93321e-04  
6.93171e-04  4.60834e-03  -6.41592e-03  1.78506e-04  5.21921e-03  -5.07622e-03  -1.49337e-03  -2.72969e-02  1.91535e-02  1.89656e-01  6.36246e-01  1.99602e-01  1.67542e-02  -3.39053e-02  3.67238e-03  -4.97168e-03  6.25537e-03  -6.73848e-03  7.15372e-03  -4.01249e-03  1.51744e-04  1.35438e-04  3.46380e-03  -8.32660e-03  5.29343e-03  3.12693e-03  -3.24256e-04  -2.29968e-03  -1.63649e-03  1.34317e-03  -6.14100e-04  9.52119e-03  1.27989e-03  -2.06007e-02  -5.04651e-02  1.18078e-01  -4.37023e-02  -2.50420e-02  -1.56299e-03  1.57287e-02  -1.54161e-03  2.52954e-04  -4.30763e-03  5.25585e-03  -3.36481e-03  6.59273e-04  7.84686e-04  8.78885e-04  -5.37418e-03  3.92588e-03  -1.45527e-03  4.32017e-03  -3.03306e-03  5.40202e-04  -2.12898e-04  1.97515e-03  -6.96796e-03  1.36753e-02  -2.52120e-02  4.12695e-02  -5.28044e-02  4.82709e-02  -3.35003e-02  2.26697e-02  -1.62155e-02  1.17421e-02  -8.82012e-03  5.28086e-03  -3.35704e-03  5.73997e-03  -8.72119e-03  9.24942e-03  -7.15724e-03  2.84060e-03  -1.16927e-04  
2.98891e-04  5.68088e-03  -8.33855e-03  2.18245e-03  1.94982e-03  -3.86165e-04  -1.29071e-03  -7.41118e-05  -3.32339e-02  2.54777e-02  1.79051e-01  6.51870e-01  1.94280e-01  7.93135e-03  -2.48358e-02  2.73838e-03  -7.69152e-03  5.61699e-03  -3.91924e-03  8.27757e-03  -1.09077e-02  7.68969e-03  -7.10246e-04  -6.46335e-03  4.80659e-03  3.71145e-03  -1.84481e-03  -1.54839e-03  6.28505e-04  -8.78401e-04  -1.72324e-03  -7.42275e-04  1.38169e-02  6.66771e-04  -2.29129e-02  -5.66352e-02  1.30326e-01  -4.56077e-02  -3.27478e-02  2.66390e-03  1.63828e-02  -2.65621e-03  5.10718e-04  -2.51424e-03  2.88288e-03  -4.67242e-03  5.47126e-03  -1.69447e-03  -4.96405e-03  4.08101e-03  -1.05370e-03  3.57436e-03  -2.90474e-03  6.54010e-04  1.48019e-03  -4.30673e-03  6.13596e-03  -8.80745e-03  1.45011e-02  -2.65354e-02  4.17634e-02  -5.14030e-02  4.80005e-02  -3.50543e-02  2.40365e-02  -1.80814e-02  1.50804e-02  -1.38639e-02  1.10393e-02  -5.63500e-03  2.16589e-03  -2.37917e-03  4.09479e-03  -5.28391e-03  2.78245e-03  
4.95066e-04  5.06370e-03  -7.60240e-03  1.38943e-03  2.82306e-03  -3.86991e-03  5.67876e-03  -3.89223e-03  -3.89094e-03  -2.30518e-02  1.43806e-02  1.81835e-01  6.55974e-01  1.93439e-01  5.28719e-03  -1.96136e-02  -3.85366e-03  -6.50336e-03  7.96504e-03  -1.00594e-03  -1.84134e-03  -4.58080e-04  5.06582e-03  -9.33026e-03  5.51680e-03  4.02742e-03  -2.76418e-03  -8.92639e-04  5.16843e-04  5.02199e-04  -2.99660e-03  -9.07801e-04  1.03890e-03  1.42376e-02  -6.67647e-05  -2.81854e-02  -5.16595e-02  1.34795e-01  -5.03478e-02  -3.64213e-02  7.91796e-03  1.41350e-02  -1.85901e-03  1.72690e-03  -4.08361e-03  3.09266e-04  1.74802e-03  1.47517e-03  -6.74543e-03  4.49950e-03  -6.71820e-04  3.03052e-03  -3.03917e-03  1.53348e-03  -6.17316e-04  1.35656e-04  -2.15818e-03  6.29368e-03  -1.30732e-02  2.28974e-02  -3.79709e-02  5.41231e-02  -6.13536e-02  5.48833e-02  -3.91068e-02  2.38803e-02  -1.36236e-02  7.33877e-03  -6.07837e-03  9.27938e-03  -1.16092e-02  1.03881e-02  -6.56988e-03  1.64396e-03  4.44578e-04  
1.01273e-03  3.13215e-03  -5.63884e-03  1.13476e-03  1.53269e-03  -1.44004e-03  -1.75027e-04  5.17612e-03  -8.86600e-03  5.31863e-03  -2.72091e-02  1.02289e-02  1.81607e-01  6.59618e-01  2.00896e-01  -3.73674e-03  -1.90903e-02  -6.13023e-03  -8.23175e-04  7.54291e-03  -8.05055e-03  6.66775e-03  -2.20572e-03  -4.36893e-03  3.86716e-03  3.28015e-03  -1.91469e-03  -1.26748e-03  3.69556e-04  7.80958e-04  -9.01932e-04  -3.12617e-03  1.93014e-03  -1.82920e-04  1.31157e-02  -9.09818e-04  -2.59011e-02  -5.12600e-02  1.33441e-01  -4.89813e-02  -3.94282e-02  9.45481e-03  1.40392e-02  1.22351e-03  -1.86006e-03  -5.23897e-03  5.37680e-03  -1.65102e-03  -3.33471e-03  2.94711e-03  -3.13550e-04  1.83951e-03  -1.51542e-03  -2.60038e-04  1.51594e-03  -2.33762e-03  2.52240e-03  -3.71808e-03  5.93912e-03  -9.89811e-03  1.79741e-02  -3.54086e-02  5.70778e-02  -6.64027e-02  5.73059e-02  -3.90909e-02  2.41943e-02  -1.71518e-02  1.27054e-02  -6.91743e-03  3.02865e-03  -2.45689e-03  3.20533e-03  -4.18358e-03  2.34637e-03  
1.04270e-03  1.02741e-03  -2.58962e-03  1.15697e-03  -4.86204e-05  -2.07056e-03  2.93574e-03  -1.65722e-03  2.01139e-03  -1.76772e-03  -1.77423e-03  -2.01424e-02  -8.49660e-03  2.15842e-01  6.34404e-01  1.98874e-01  1.29377e-02  -3.59510e-02  7.78494e-03  -9.81663e-03  9.91330e-03  -7.08776e-03  8.89867e-03  -1.14628e-02  6.03704e-03  1.18703e-03  7.35783e-04  -2.05799e-03  2.69251e-04  1.21805e-03  -1.46686e-03  5.39420e-05  -1.41914e-03  9.17755e-04  -1.35072e-03  9.46548e-03  8.12414e-03  -3.40365e-02  -3.45693e-02  1.15389e-01  -5.20322e-02  -2.89864e-02  4.83915e-03  2.23813e-02  -7.08156e-03  1.87085e-04  -5.01822e-03  5.59065e-03  -5.14059e-03  2.80041e-03  -1.32093e-03  3.34359e-03  -2.70770e-03  1.29462e-03  -1.67333e-04  -7.86236e-04  4.21554e-04  1.02024e-03  -3.77329e-03  7.40382e-03  -1.22069e-02  1.83087e-02  -3.09364e-02  5.14239e-02  -6.61202e-02  6.42003e-02  -4.99258e-02  3.39058e-02  -2.53196e-02  2.48941e-02  -2.50377e-02  2.18327e-02  -1.59245e-02  7.70612e-03  -1.52892e-03  
1.22339e-03  -5.27744e-04  -4.34807e-04  9.83152e-04  -1.61622e-03  -3.43361e-04  7.26811e-04  2.30961e-03  -6.08307e-03  9.12888e-03  -7.62116e-03  7.54046e-04  -2.16396e-02  4.22972e-03  1.88578e-01  6.49167e-01  2.16688e-01  -1.74151e-02  -1.51228e-02  -2.99797e-03  -7.18076e-03  1.20610e-02  -5.11406e-03  -2.32965e-03  2.57679e-03  6.90088e-05  2.16651e-03  -2.35984e-03  -5.89115e-05  1.36439e-03  -9.25814e-04  -9.62147e-04  1.74103e-03  -2.67536e-03  1.57826e-03  -6.19864e-03  1.50805e-02  9.41443e-03  -2.90827e-02  -5.08983e-02  1.21702e-01  -4.28458e-02  -4.35827e-02  1.91941e-02  1.53831e-02  -7.09147e-03  -7.76433e-05  -3.15027e-03  1.78647e-03  4.29658e-04  -1.59092e-03  3.56324e-03  -2.46150e-03  8.28327e-04  4.66045e-04  -1.80617e-03  2.20481e-03  -2.09026e-03  1.56327e-03  -1.79894e-03  4.27035e-03  -1.22232e-02  2.54151e-02  -4.16650e-02  5.87044e-02  -6.66165e-02  5.87752e-02  -4.23641e-02  2.54545e-02  -1.16789e-02  4.70843e-03  -3.69351e-03  4.33551e-03  -4.65804e-03  2.35779e-03  
5.36259e-04  -4.24372e-06  -1.51224e-04  4.13641e-04  -8.26513e-04  -1.14904e-03  2.80507e-03  -2.12802e-03  7.61819e-04  -1.76416e-03  4.86222e-03  -3.77679e-03  4.34534e-04  -2.27434e-02  -2.17954e-03  1.93571e-01  6.53814e-01  2.18446e-01  -2.77758e-02  -7.68196e-03  -1.06518e-02  3.22489e-03  4.93743e-03  -5.98281e-03  3.00803e-03  -2.84190e-04  2.03646e-03  -1.81314e-03  -1.02577e-04  1.41066e-03  -1.49963e-03  2.23543e-04  -4.39772e-04  2.28517e-03  -2.68234e-03  -2.31638e-03  -1.42741e-03  1.46106e-02  7.75412e-03  -3.06979e-02  -4.76218e-02  1.21616e-01  -4.37926e-02  -4.60604e-02  2.45713e-02  1.03613e-02  -3.55105e-03  -3.13496e-03  -2.47192e-03  3.02671e-03  -1.97578e-03  3.78695e-03  -2.33468e-03  8.68810e-04  8.82127e-05  -7.23548e-04  6.65426e-04  -5.29341e-05  -1.94499e-03  5.27645e-03  -8.38435e-03  9.03061e-03  -1.26586e-02  2.60086e-02  -4.67002e-02  6.60941e-02  -7.05588e-02  5.40419e-02  -3.07479e-02  1.52817e-02  -6.50623e-03  8.68824e-04  1.87926e-03  -3.32473e-03  2.02177e-03  
5.39223e-04  -9.43018e-05  -5.27367e-04  1.41552e-03  -1.90595e-03  -2.18579e-04  1.46437e-03  1.28783e-03  -5.32154e-03  6.14501e-03  -5.97724e-03  7.09115e-03  -3.80282e-03  -1.62084e-04  -1.79846e-02  -1.17775e-02  1.90768e-01  6.67931e-01  2.19226e-01  -3.98581e-02  -5.16376e-03  -6.25663e-03  1.67236e-03  1.23411e-03  2.76077e-04  -1.45718e-04  1.52562e-03  -1.60882e-03  5.55560e-04  3.91133e-04  -8.83294e-04  -2.72471e-04  1.12534e-03  -1.20635e-03  3.10741e-03  -6.20800e-03  1.69209e-03  -1.58897e-03  1.25380e-02  1.12203e-02  -3.41682e-02  -5.06060e-02  1.28676e-01  -4.48814e-02  -5.13436e-02  2.83226e-02  1.19541e-02  -6.15913e-03  -6.41865e-03  4.38239e-03  -1.71816e-03  3.47152e-03  -2.78482e-03  1.93988e-03  -6.26111e-04  -1.34216e-03  2.47334e-03  -1.76800e-03  -1.18950e-04  9.02966e-04  7.38536e-04  -5.37902e-03  1.00845e-02  -1.44615e-02  2.42877e-02  -4.25877e-02  6.38990e-02  -7.36563e-02  5.96127e-02  -3.02186e-02  5.85122e-03  5.47263e-03  -7.29986e-03  3.55081e-03  -3.23567e-04  
1.43889e-03  -1.67608e-03  2.19597e-04  1.48234e-03  -2.16596e-03  -4.44540e-04  2.47619e-03  -7.80858e-04  -1.01702e-03  -1.10750e-03  3.62332e-03  -4.91503e-03  7.31797e-03  -4.99157e-03  -1.75812e-03  -5.94407e-03  -2.98131e-02  1.90914e-01  6.86077e-01  2.13707e-01  -5.27753e-02  6.30287e-03  -8.60685e-03  -1.90663e-03  4.34337e-03  2.43482e-04  9.75326e-04  -1.49373e-03  3.86364e-04  5.60630e-04  -8.64974e-04  1.53942e-04  -2.72462e-04  9.27343e-04  -5.60241e-04  6.12237e-04  -3.11407e-03  1.95505e-03  -4.10413e-03  1.07430e-02  1.89916e-02  -4.10367e-02  -5.05631e-02  1.34612e-01  -4.97365e-02  -5.48860e-02  3.68491e-02  7.28997e-03  -8.44212e-03  7.74208e-04  -7.61405e-04  2.00280e-03  -2.25334e-03  2.03304e-03  -1.16738e-03  -3.19782e-04  7.96619e-04  8.02577e-04  -3.34460e-03  4.41124e-03  -3.63934e-03  2.01335e-03  -2.27093e-03  6.24609e-03  -1.39239e-02  2.67344e-02  -4.48656e-02  6.29976e-02  -7.12326e-02  6.15720e-02  -3.71842e-02  1.15798e-02  4.22265e-03  -8.62383e-03  4.17477e-03  
6.87411e-04  -9.27578e-04  7.45568e-04  -1.46385e-04  -6.69094e-04  1.35530e-04  3.64964e-04  7.08714e-04  -2.23492e-03  3.45566e-03  -5.29447e-03  5.10508e-03  -4.19010e-03  7.04076e-03  -6.00274e-03  -6.64272e-04  -1.71506e-03  -4.17285e-02  1.95800e-01  6.94038e-01  2.09233e-01  -5.46737e-02  8.84058e-03  -1.84041e-02  1.04955e-02  -1.12830e-04  1.02656e-03  -9.17915e-04  -3.81386e-04  1.21193e-03  -5.42741e-04  -9.50356e-04  6.70264e-04  2.47798e-04  1.39069e-03  -4.50471e-03  4.09635e-03  -1.78877e-03  3.78012e-04  -5.81756e-03  1.14691e-02  2.14257e-02  -4.49886e-02  -4.62659e-02  1.34184e-01  -5.36455e-02  -5.51228e-02  3.99277e-02  1.11076e-02  -1.20967e-02  -9.02819e-04  1.47023e-03  -4.01486e-04  -6.42447e-04  1.07433e-03  -8.30184e-04  9.48783e-04  -2.05495e-03  2.64868e-03  -1.17850e-03  -4.58799e-04  -1.73137e-03  4.88193e-03  -4.41904e-03  3.23866e-03  -7.15646e-03  2.11835e-02  -4.55620e-02  6.82121e-02  -7.31216e-02  5.73398e-02  -3.15410e-02  9.83770e-03  -4.68652e-04  -3.66517e-04  
-8.49108e-04  2.02632e-03  -1.88204e-03  1.37300e-03  -6.11430e-04  -1.07801e-03  2.40579e-03  -1.24536e-03  -8.73222e-04  4.60386e-04  2.10446e-03  -4.52519e-03  5.38452e-03  -6.77352e-03  7.46176e-03  -4.45027e-05  -7.92903e-03  3.70718e-03  -4.83848e-02  1.98597e-01  6.96297e-01  2.15647e-01  -6.82410e-02  8.98396e-03  -2.01087e-03  -2.12045e-04  7.10301e-04  -7.91013e-04  8.72147e-04  -2.09226e-04  -9.22050e-04  9.14141e-04  -4.55801e-04  4.53969e-04  -2.62597e-04  3.28672e-05  -2.07013e-03  4.44544e-03  -3.90625e-03  5.87464e-04  -3.46494e-03  5.75832e-03  2.70127e-02  -4.46453e-02  -4.50099e-02  1.27990e-01  -5.49216e-02  -5.07657e-02  5.03927e-02  -1.15338e-02  -1.69528e-03  3.01428e-03  -2.48194e-03  2.34958e-03  -1.47254e-03  -3.26528e-04  1.41771e-03  -6.15951e-05  -2.80414e-03  4.42527e-03  -3.50657e-03  9.61137e-04  -4.38320e-04  2.46768e-03  -4.10598e-03  4.83440e-03  -7.06845e-03  1.65599e-02  -3.88745e-02  6.60756e-02  -7.86205e-02  6.81803e-02  -4.42749e-02  2.00878e-02  -4.64253e-03  
-1.34464e-03  2.70002e-03  -1.77066e-03  1.43280e-04  6.32130e-04  -4.14900e-04  2.68841e-04  3.31485e-04  -2.14661e-03  4.14449e-03  -4.98338e-03  4.12069e-03  -3.39334e-03  4.68453e-03  -8.95181e-03  1.15001e-02  -2.22336e-03  -1.12835e-02  1.31775e-02  -5.63457e-02  1.96013e-01  6.99109e-01  2.23881e-01  -7.38866e-02  6.03898e-03  -1.18414e-04  9.67550e-05  6.05819e-05  3.25308e-04  -1.76763e-04  -3.29168e-04  -2.91588e-05  4.94607e-04  -4.51720e-04  1.54709e-03  -3.62298e-03  2.51403e-03  -9.00881e-04  3.61269e-03  -4.99439e-03  2.51898e-03  -6.82741e-03  4.12111e-03  3.59860e-02  -4.81605e-02  -5.11533e-02  1.30406e-01  -4.11365e-02  -7.75609e-02  5.37792e-02  -1.41315e-03  2.08288e-03  -8.68709e-04  2.45341e-04  2.20567e-04  -7.15486e-04  1.41957e-03  -1.99729e-03  1.79081e-03  -7.79185e-04  6.92548e-04  -3.32917e-03  5.38993e-03  -3.70796e-03  -8.90271e-05  3.34790e-03  -2.81196e-03  -4.89216e-03  2.03711e-02  -4.36383e-02  7.10237e-02  -8.86542e-02  8.25701e-02  -5.47908e-02  1.85329e-02  
-9.13108e-04  1.58577e-03  -6.35998e-04  -4.16340e-04  7.46786e-04  -5.55865e-04  8.16220e-04  -1.42268e-03  1.62307e-03  -1.26292e-03  1.12383e-03  -2.61230e-03  4.89127e-03  -6.14576e-03  5.08121e-03  -3.79026e-03  4.23882e-03  -4.27216e-04  -7.13975e-03  1.76429e-02  -7.87599e-02  2.15088e-01  6.99073e-01  2.24308e-01  -7.21355e-02  -3.13162e-04  3.95384e-04  2.48544e-05  -6.16993e-05  2.73105e-04  -4.72540e-04  2.76756e-04  -5.63737e-04  1.37543e-03  -1.05945e-03  5.29448e-05  -1.45636e-03  3.03896e-03  -3.04237e-03  3.71698e-03  -1.88611e-03  -6.70436e-04  -6.25838e-03  3.02304e-03  3.72564e-02  -4.96550e-02  -3.33661e-02  1.08546e-01  -7.57631e-02  1.65884e-02  -1.16959e-03  1.62555e-03  -4.28929e-04  -2.07816e-04  3.65151e-04  -1.20996e-04  1.46399e-04  -5.35431e-04  1.44909e-04  1.94395e-03  -3.96383e-03  3.14262e-03  -1.72295e-03  2.39384e-03  -3.13488e-03  1.47993e-03  2.96922e-03  -6.96131e-03  1.57858e-03  2.04476e-02  -5.63956e-02  9.25673e-02  -1.05138e-01  7.85667e-02  -2.75924e-02  
-5.38802e-04  1.18875e-03  -1.17070e-03  9.52051e-04  -4.62997e-04  -3.44527e-04  7.34735e-04  3.36378e-04  -2.09833e-03  2.74715e-03  -2.18946e-03  1.33477e-03  -1.47730e-03  3.11548e-03  -4.78921e-03  4.55297e-03  -4.35867e-03  4.28589e-03  3.44744e-03  -1.39976e-02  2.23748e-02  -8.41698e-02  2.20898e-01  7.18780e-01  1.30848e-01  -2.61950e-04  6.32008e-04  -6.55856e-04  6.44808e-04  -2.93082e-04  -3.35426e-04  4.61151e-04  1.83845e-04  -1.06825e-03  1.55954e-03  -1.39025e-03  7.26513e-04  -9.44299e-04  1.54050e-03  -2.27632e-03  3.91486e-03  -1.94160e-03  -1.78050e-03  -6.44026e-03  2.68143e-03  5.19605e-02  -6.68369e-02  -6.38835e-02  1.88879e-01  -1.05076e-01  -8.99805e-04  1.56549e-03  -1.40089e-03  1.52023e-03  -9.85788e-04  -3.65474e-04  1.34373e-03  -6.88301e-04  -6.72258e-04  6.51716e-04  1.17245e-03  -3.21704e-03  3.37775e-03  -1.89586e-03  1.36329e-05  2.03631e-03  -4.00977e-03  5.73895e-03  -5.82062e-03  -1.98608e-03  2.42742e-02  -5.59700e-02  7.58733e-02  -6.41585e-02  2.45027e-02  
-4.00503e-05  -1.20346e-04  2.95973e-04  -3.95628e-05  -1.99834e-04  6.25944e-05  1.17175e-04  -6.13337e-05  -1.07080e-05  6.79694e-05  -1.93429e-04  3.83822e-05  2.06544e-04  -6.83978e-05  -2.38785e-04  4.36427e-04  -1.48850e-04  -6.95989e-04  7.26586e-04  1.61179e-04  -5.54449e-05  3.28297e-03  -1.57898e-02  2.50975e-02  9.87169e-01  -2.36858e-04  3.49855e-04  -1.18216e-04  -3.16823e-05  1.10321e-04  -7.40355e-05  1.01081e-05  -3.98629e-05  4.47080e-05  1.09600e-04  -2.39608e-04  3.81091e-05  1.41466e-04  -2.66102e-05  -1.12851e-04  1.58792e-04  -1.82749e-04  7.41162e-05  8.98922e-04  -1.50063e-03  -2.73941e-03  7.12531e-03  6.93082e-04  -1.27231e-02  8.27122e-03  -2.59974e-04  3.67368e-04  -1.34473e-04  2.73809e-05  2.73015e-05  -6.34537e-05  1.35212e-04  -1.97337e-04  1.27167e-04  1.19050e-04  -2.52741e-04  -4.29504e-05  3.01273e-04  -1.01885e-04  -2.54448e-04  3.88544e-04  -5.58281e-05  -6.79742e-04  1.14787e-03  -9.48402e-04  3.06094e-04  7.54076e-04  -1.88667e-03  1.96272e-03  -7.86159e-04  
5.39910e-02  -5.56699e-02  -1.81733e-02  1.88277e-02  2.31428e-03  3.47671e-04  -3.12755e-03  2.41915e-03  -1.84328e-04  -2.94369e-03  3.21220e-03  -6.00188e-04  -7.60343e-05  -1.19682e-03  1.78107e-03  -1.81121e-03  9.11302e-04  1.00877e-03  -1.27096e-03  -6.59914e-04  9.71430e-04  4.38684e-04  -5.07236e-04  -2.12810e-04  2.10679e-04  7.67423e-01  3.03041e-01  -3.24682e-02  -3.56866e-02  -6.73414e-03  3.01194e-03  2.32719e-04  1.65565e-03  -3.08043e-04  -1.05790e-03  1.72652e-03  1.15301e-05  -6.56769e-04  -1.32863e-03  1.11023e-03  -3.77993e-04  7.70227e-04  3.39611e-04  -1.15080e-03  5.26706e-04  1.76816e-04  -6.41644e-04  8.67754e-05  6.67072e-04  -3.69225e-04  -3.99548e-03  6.06342e-03  -5.99796e-04  -3.04042e-03  1.37218e-03  1.21399e-03  -3.23106e-03  3.95478e-03  -1.72946e-03  -1.61059e-03  2.36765e-03  3.78872e-04  -1.36307e-03  -5.45285e-04  1.27037e-03  -9.01438e-04  2.27400e-04  1.17445e-03  -1.32727e-03  -2.95934e-04  8.82100e-04  4.73593e-06  -8.44272e-04  1.25167e-03  -6.77530e-04  
-9.27041e-02  1.63757e-01  -5.62877e-02  -3.93881e-02  2.38118e-02  1.40018e-03  -1.39136e-03  2.67898e-03  -1.47545e-03  -3.35781e-03  4.68462e-03  -7.31052e-04  -5.47780e-04  -2.82109e-03  3.75364e-03  -2.42219e-03  1.24524e-03  1.59955e-03  -2.79185e-03  2.34216e-04  7.96875e-04  3.05375e-04  1.84933e-04  -1.24077e-03  7.07267e-04  2.70846e-01  5.13961e-01  2.31692e-01  3.64200e-03  -9.51054e-03  -1.06396e-02  -3.35515e-03  2.99906e-03  8.25370e-04  -2.18158e-03  2.38443e-03  3.05555e-04  -1.14740e-05  -2.26094e-03  1.26689e-03  -1.11898e-03  1.60173e-03  1.14773e-03  -2.04437e-03  -1.35629e-04  4.41864e-04  3.55606e-04  9.97141e-05  -1.00499e-03  6.93838e-04  1.37813e-02  -2.32800e-02  1.47807e-02  -8.99889e-03  4.22584e-03  8.83036e-04  -4.83411e-03  6.14041e-03  -2.68710e-03  -2.58551e-03  3.50719e-03  9.88588e-04  -2.08476e-03  -1.21629e-03  2.20162e-03  -1.55984e-03  4.63653e-04  2.11188e-03  -2.42934e-03  -4.54718e-04  1.30194e-03  3.04828e-04  -1.21441e-03  1.48851e-03  -8.34476e-04  
-3.41908e-03  -6.49556e-02  1.33114e-01  -4.82818e-02  -3.79478e-02  1.83928e-02  5.63192e-04  6.21617e-03  -3.03811e-03  -4.08821e-03  5.14040e-03  -3.27049e-04  -9.79151e-04  -3.46611e-03  5.16755e-03  -3.70702e-03  1.94532e-03  2.02582e-03  -3.83478e-03  9.55614e-04  3.07919e-05  1.05432e-03  7.62848e-04  -3.02357e-03  1.69941e-03  -6.26100e-03  2.51095e-01  5.28387e-01  2.27863e-01  2.52242e-02  -1.01385e-02  -1.74909e-02  -2.81244e-04  5.11031e-04  -1.22663e-03  2.87294e-03  9.21887e-04  -3.14888e-04  -3.05462e-03  1.86466e-03  -1.54208e-03  2.22219e-03  1.39273e-03  -2.81536e-03  5.60099e-04  -8.86634e-05  3.95283e-04  3.86247e-04  -1.69241e-03  1.20998e-03  1.07071e-02  -1.04387e-02  -4.19736e-03  5.33569e-03  -3.25667e-03  4.53436e-03  -7.15520e-03  8.06123e-03  -4.19282e-03  -2.08653e-03  3.28646e-03  2.16516e-03  -3.49011e-03  -7.49813e-04  2.99386e-03  -3.19137e-03  1.76403e-03  2.10257e-03  -3.17147e-03  1.43000e-04  7.05421e-04  1.09309e-03  -1.83499e-03  1.91605e-03  -1.04302e-03  
4.08798e-02  -6.17658e-02  -4.49222e-02  1.30655e-01  -4.86103e-02  -3.39981e-02  9.32612e-03  1.06675e-02  -1.14001e-03  -3.48305e-03  3.81712e-03  4.77345e-04  -1.99356e-03  -3.58118e-03  6.17127e-03  -4.20753e-03  2.20508e-03  1.83191e-03  -4.01091e-03  1.47665e-03  -6.04541e-04  1.51745e-03  9.37494e-04  -4.03041e-03  2.38516e-03  -3.25576e-02  1.82177e-02  2.75883e-01  4.97443e-01  2.34447e-01  3.76381e-02  -1.55553e-02  -1.25587e-02  -4.82866e-03  -2.23103e-03  3.14273e-03  2.64688e-03  -8.44800e-05  -3.28890e-03  1.85378e-03  -2.18734e-03  2.51203e-03  1.77434e-03  -2.81236e-03  8.80206e-05  -1.99735e-04  1.21023e-03  2.48427e-04  -2.86493e-03  2.06348e-03  1.16715e-02  -1.68157e-02  1.08980e-02  -1.25302e-02  1.00394e-02  -3.03804e-03  -3.56965e-03  6.41460e-03  -3.63560e-03  -1.88347e-03  2.20929e-03  3.66822e-03  -4.59956e-03  -2.95522e-04  3.68109e-03  -4.69969e-03  2.93972e-03  1.48228e-03  -2.65139e-03  -2.28732e-04  7.00242e-04  1.40964e-03  -2.12914e-03  1.98518e-03  -1.02255e-03  
1.64395e-02  7.48437e-03  -4.77902e-02  -3.49322e-02  1.20716e-01  -4.60491e-02  -3.33973e-02  1.26942e-02  2.81458e-03  1.16495e-03  3.33079e-03  -4.39130e-04  -2.66442e-03  -3.32630e-03  6.36884e-03  -4.01637e-03  2.66216e-03  8.58994e-04  -4.39100e-03  3.85295e-03  -3.17246e-03  2.38104e-03  2.04085e-03  -6.34978e-03  3.71853e-03  -8.32955e-03  -3.10011e-02  3.55552e-02  2.75468e-01  4.77373e-01  2.35960e-01  4.48724e-02  -8.18269e-03  -1.75496e-02  -9.10388e-03  1.69591e-03  3.90498e-03  1.13861e-03  -2.91293e-03  1.45069e-03  -2.62021e-03  2.76044e-03  1.71724e-03  -2.82423e-03  4.98680e-04  -1.27497e-03  2.42775e-03  5.21685e-04  -4.97922e-03  3.43384e-03  7.89075e-03  -8.22206e-03  -1.04725e-03  4.68111e-03  -7.79259e-03  8.68176e-03  -9.11109e-03  9.30904e-03  -6.60958e-03  9.51825e-04  4.92801e-04  4.29371e-03  -5.37218e-03  9.97632e-04  3.32689e-03  -5.63255e-03  4.26920e-03  4.86447e-04  -3.02530e-03  1.96996e-03  -1.91902e-03  2.87306e-03  -2.09392e-03  1.00635e-03  -4.04995e-04  
9.15615e-03  -1.86763e-03  1.11791e-02  -4.00520e-02  -3.26083e-02  1.11568e-01  -4.26266e-02  -2.55273e-02  -5.95758e-04  9.64603e-03  3.78048e-03  1.49708e-03  -4.32355e-03  -3.21886e-03  6.15154e-03  -3.32126e-03  2.00773e-03  7.06144e-04  -3.65474e-03  3.69864e-03  -3.95446e-03  3.30484e-03  1.99471e-03  -7.53421e-03  4.59407e-03  1.17013e-02  -2.79900e-02  -2.86039e-02  5.20988e-02  2.74512e-01  4.57141e-01  2.34791e-01  6.16421e-02  -1.16316e-02  -2.02393e-02  -8.40672e-03  3.88845e-03  2.05089e-03  -1.95528e-03  1.45447e-03  -2.37884e-03  2.09523e-03  1.65131e-03  -2.17795e-03  6.15308e-04  -1.81710e-03  2.61932e-03  4.26938e-04  -5.30901e-03  3.82198e-03  5.99354e-03  -6.53228e-03  2.51287e-03  -5.28858e-03  8.95540e-03  -1.05355e-02  5.98182e-03  -8.47440e-05  -1.73063e-03  -7.23362e-04  3.61834e-04  4.25138e-03  -4.84516e-03  8.45027e-04  3.72649e-03  -6.53684e-03  5.28136e-03  -9.72735e-04  -1.54548e-03  1.58871e-03  -2.34713e-03  3.33987e-03  -2.43094e-03  1.01185e-03  -2.76744e-04  
5.55536e-03  -3.15933e-03  4.85848e-03  8.06172e-03  -3.26326e-02  -3.92612e-02  1.13287e-01  -3.82627e-02  -3.35433e-02  3.96581e-03  1.12551e-02  3.39057e-03  -2.33861e-03  -5.48557e-03  6.55041e-03  -3.46638e-03  2.15357e-03  1.03804e-05  -2.32887e-03  2.70817e-03  -3.79429e-03  3.55135e-03  2.13996e-03  -8.49483e-03  5.27932e-03  1.31009e-02  -7.48879e-03  -3.03613e-02  -2.12094e-02  6.78914e-02  2.60522e-01  4.44672e-01  2.45047e-01  6.50443e-02  -1.32226e-02  -2.07004e-02  -5.47127e-03  1.42235e-03  -1.62832e-03  3.09807e-03  -2.19379e-03  1.68295e-03  1.06853e-03  -1.29753e-03  4.94836e-04  -1.89789e-03  2.29095e-03  5.22263e-04  -5.40829e-03  4.02253e-03  3.87211e-03  -2.18569e-03  -2.35805e-03  2.35380e-03  -4.48464e-03  9.22312e-03  -1.52523e-02  1.61382e-02  -1.18769e-02  6.09524e-03  -4.94640e-03  7.71435e-03  -6.81782e-03  2.61023e-03  2.11220e-03  -5.26036e-03  4.40664e-03  -9.98289e-04  -1.07087e-03  1.80407e-03  -3.20345e-03  4.30152e-03  -3.32947e-03  1.48780e-03  -3.35024e-04  
5.10467e-03  -3.68970e-03  -2.14103e-03  9.98749e-03  5.30245e-03  -3.34367e-02  -3.60824e-02  1.15346e-01  -4.96201e-02  -2.22116e-02  -3.41857e-05  1.40171e-02  -1.63713e-03  -2.55991e-03  2.61012e-03  -1.27005e-03  9.18275e-04  9.88072e-05  -2.84751e-03  5.25520e-03  -6.91791e-03  5.10828e-03  2.64454e-03  -1.03723e-02  6.42748e-03  9.23931e-03  1.08162e-03  -1.33372e-02  -2.39578e-02  -1.34339e-02  6.59367e-02  2.54945e-01  4.44867e-01  2.42487e-01  7.08880e-02  -1.45606e-02  -1.68753e-02  -1.01398e-02  -1.43205e-03  3.66768e-03  3.13491e-04  5.75016e-04  7.82894e-04  -1.62229e-03  2.13247e-03  -3.58641e-03  2.94315e-03  7.52486e-04  -6.45131e-03  4.78423e-03  2.08939e-03  -5.65354e-05  -1.89848e-03  -5.65308e-04  3.47811e-03  -7.79051e-03  1.05487e-02  -1.10562e-02  8.59259e-03  -6.58966e-03  3.81994e-03  1.87296e-04  -1.28276e-03  -3.27697e-04  3.74827e-03  -6.75492e-03  6.51992e-03  -3.68534e-03  3.43769e-04  2.75381e-03  -4.74478e-03  4.54108e-03  -2.25744e-03  -1.67371e-04  5.54131e-04  
4.37859e-03  -8.45164e-04  -7.19034e-03  5.35830e-03  8.40894e-03  5.81906e-05  -2.54090e-02  -3.67847e-02  1.05707e-01  -4.08143e-02  -2.30235e-02  -7.57911e-04  1.24555e-02  -3.92140e-03  5.36802e-03  -3.83210e-03  2.60808e-03  -2.75874e-03  -6.92131e-04  5.43728e-03  -7.71766e-03  4.53557e-03  4.53320e-03  -1.27067e-02  7.60526e-03  6.52662e-03  1.87937e-03  -5.35042e-03  -7.07008e-03  -2.09352e-02  -1.68231e-02  7.01076e-02  2.54199e-01  4.36878e-01  2.46771e-01  7.46509e-02  -1.31143e-02  -2.07666e-02  -1.36523e-02  4.31839e-03  1.15054e-03  2.43428e-03  -8.38658e-04  -6.50018e-04  2.02239e-03  -3.87037e-03  2.83104e-03  1.62247e-03  -8.05515e-03  5.73501e-03  3.78225e-04  2.92116e-03  -4.77527e-03  3.61541e-03  -2.86190e-03  2.52405e-03  -7.35963e-03  1.60503e-02  -2.26991e-02  2.07028e-02  -1.52300e-02  1.20741e-02  -9.82894e-03  7.38322e-03  -3.28191e-03  -8.52472e-04  2.33912e-03  -1.05795e-03  -2.65993e-03  7.37382e-03  -9.56849e-03  7.85389e-03  -3.75727e-03  -1.87777e-04  9.04531e-04  
3.04515e-03  1.98342e-03  -7.88342e-03  1.86170e-03  2.81310e-03  6.17420e-03  2.70763e-03  -2.03643e-02  -5.16974e-02  1.20124e-01  -4.62134e-02  -2.19634e-02  -2.28020e-03  9.61017e-03  3.26104e-03  2.68498e-03  -4.26651e-03  -2.80155e-04  -1.05698e-03  5.90655e-03  -8.81637e-03  6.29306e-03  2.23882e-03  -1.10661e-02  7.18441e-03  5.40581e-03  6.56380e-04  -4.19551e-03  1.67481e-03  -6.74808e-03  -2.32611e-02  -1.50865e-02  7.44934e-02  2.43306e-01  4.41766e-01  2.48772e-01  7.86483e-02  -1.69004e-02  -2.54516e-02  -8.87652e-03  3.89562e-03  1.01221e-03  1.74019e-03  -6.37120e-04  1.64975e-03  -4.43974e-03  4.05034e-03  2.08139e-04  -7.33284e-03  5.65160e-03  -5.10773e-04  3.40007e-03  -3.28199e-03  7.31002e-04  1.78855e-03  -5.28796e-03  7.38262e-03  -1.00365e-02  1.37181e-02  -1.69628e-02  1.51434e-02  -1.06257e-02  7.64893e-03  -5.41004e-03  5.30586e-03  -6.56778e-03  7.17213e-03  -7.08510e-03  4.47598e-03  8.37993e-04  -4.26243e-03  3.77018e-03  -1.09584e-03  -1.80562e-03  1.55785e-03  
1.88526e-03  3.10391e-03  -6.96513e-03  1.72466e-03  6.02092e-04  -2.57626e-03  1.26137e-02  2.94379e-03  -2.77001e-02  -4.58908e-02  1.19735e-01  -4.52839e-02  -2.42559e-02  -6.51269e-03  1.81886e-02  1.86555e-03  -1.12026e-04  -6.69902e-03  3.00110e-03  3.61862e-03  -6.99462e-03  3.99226e-03  5.02540e-03  -1.35157e-02  8.20624e-03  3.73867e-03  2.16811e-03  -6.44542e-03  2.87391e-03  3.09076e-03  -1.09913e-02  -1.97089e-02  -1.38879e-02  6.82446e-02  2.44029e-01  4.43939e-01  2.55783e-01  7.55523e-02  -2.42576e-02  -2.10416e-02  -8.17556e-03  2.91195e-03  8.67920e-04  2.72509e-03  7.09354e-04  -4.02441e-03  2.21700e-03  1.90955e-03  -8.13014e-03  5.90371e-03  -2.01694e-03  5.65665e-03  -5.26504e-03  3.68042e-03  -2.06963e-03  -7.91006e-05  -1.62730e-03  8.07292e-03  -1.80558e-02  2.63657e-02  -2.96492e-02  2.60266e-02  -1.94741e-02  1.51484e-02  -1.09834e-02  6.44007e-03  -2.59875e-03  1.55277e-04  -2.51236e-03  8.83145e-03  -1.19250e-02  9.57841e-03  -4.81397e-03  -1.27936e-04  1.24246e-03  
2.44187e-03  1.32145e-03  -6.00702e-03  4.25070e-03  -2.08597e-03  -3.08658e-03  2.27851e-03  1.40865e-02  -5.03656e-03  -1.71900e-02  -5.63156e-02  1.27431e-01  -4.49110e-02  -3.38082e-02  2.42086e-03  1.91189e-02  -2.08269e-03  -1.66523e-03  -5.87350e-03  1.18191e-02  -1.39793e-02  8.76560e-03  3.22074e-03  -1.33070e-02  8.19322e-03  2.58929e-03  3.92977e-03  -8.54421e-03  2.63923e-03  3.35349e-03  -1.10074e-03  -7.09470e-03  -1.79256e-02  -2.10116e-02  7.17933e-02  2.38273e-01  4.55516e-01  2.55690e-01  6.66572e-02  -1.99950e-02  -2.08897e-02  -1.04522e-02  4.18691e-03  8.48972e-04  7.04495e-03  -8.66803e-03  3.62833e-03  1.38116e-03  -7.32308e-03  5.47309e-03  -1.81927e-03  5.22924e-03  -5.80473e-03  5.19388e-03  -2.52131e-03  -3.07530e-03  5.80471e-03  -3.72883e-03  2.15459e-03  -9.55736e-03  2.24643e-02  -2.97601e-02  2.60507e-02  -1.70666e-02  1.15659e-02  -1.05055e-02  1.12713e-02  -1.02458e-02  3.64927e-03  5.03519e-03  -7.69392e-03  3.61516e-03  1.87252e-03  -5.11561e-03  2.98766e-03  
3.22382e-03  -7.31988e-04  -4.46375e-03  4.22374e-03  -1.41159e-03  -3.84522e-03  2.20312e-03  9.40557e-04  7.79485e-03  7.08079e-03  -2.71722e-02  -5.57153e-02  1.32927e-01  -4.72075e-02  -3.70469e-02  6.94816e-03  1.84733e-02  -5.96344e-03  -7.95619e-04  4.31386e-03  -8.12439e-03  3.76947e-03  7.31644e-03  -1.51494e-02  8.41231e-03  2.19445e-03  4.23458e-03  -8.38449e-03  1.64151e-03  2.21616e-03  -5.16328e-04  3.43488e-03  -7.40117e-03  -2.28698e-02  -1.47235e-02  6.36631e-02  2.42086e-01  4.58798e-01  2.55804e-01  6.70380e-02  -2.17055e-02  -2.38424e-02  -9.99546e-03  5.41745e-03  7.22957e-03  -5.05732e-03  -3.40708e-04  3.55404e-03  -7.81457e-03  5.33972e-03  -1.20451e-03  4.25464e-03  -5.72172e-03  5.94365e-03  -4.04055e-03  -4.15900e-04  1.23561e-03  4.71040e-03  -1.31965e-02  1.70517e-02  -1.90913e-02  2.49213e-02  -3.14518e-02  3.12416e-02  -2.32303e-02  1.34733e-02  -6.23328e-03  4.16318e-03  -9.06680e-03  1.61255e-02  -1.74308e-02  1.22147e-02  -5.09836e-03  -4.92293e-04  1.33842e-03  
3.07937e-03  -8.87282e-04  -3.97561e-03  3.48473e-03  -1.07276e-03  -1.49585e-03  -3.57858e-04  2.21606e-03  -6.69268e-03  1.82304e-02  2.93380e-03  -2.95473e-02  -5.68047e-02  1.42500e-01  -5.42793e-02  -4.26565e-02  1.95631e-02  7.11690e-03  -2.15830e-04  4.42993e-03  -1.12163e-02  6.17328e-03  4.07176e-03  -1.11678e-02  6.57075e-03  2.81920e-03  2.13381e-03  -6.22081e-03  1.31925e-03  5.94002e-04  -7.97682e-04  2.46879e-03  3.53195e-03  -1.12037e-02  -1.54469e-02  -2.09930e-02  6.10653e-02  2.41785e-01  4.68277e-01  2.56994e-01  5.92513e-02  -1.92158e-02  -2.93965e-02  -5.19402e-03  1.00659e-02  -2.46136e-03  1.55809e-03  5.37453e-04  -6.36787e-03  4.89698e-03  -5.30225e-04  2.73856e-03  -3.99101e-03  3.82689e-03  -2.01908e-03  -1.70445e-03  3.22116e-03  -9.12811e-04  -1.53140e-03  -2.25768e-03  1.20488e-02  -2.39183e-02  3.33375e-02  -3.57224e-02  3.02942e-02  -2.07587e-02  1.26556e-02  -6.85687e-03  -2.40277e-04  7.55061e-03  -9.56829e-03  5.99266e-03  -9.98952e-04  -2.61694e-03  1.96138e-03  
1.66328e-03  7.09641e-04  -3.86270e-03  2.58490e-03  -3.58552e-04  -1.91083e-03  2.28859e-03  -8.73007e-04  -4.22199e-03  2.36773e-03  1.20296e-02  7.21744e-03  -4.30043e-02  -2.22648e-02  1.09228e-01  -5.63637e-02  -1.65258e-02  -3.88421e-03  2.17125e-02  -3.33016e-03  -2.61636e-03  -4.92955e-03  1.04474e-02  -1.26340e-02  6.53062e-03  3.13458e-03  -2.44703e-04  -3.33134e-03  1.34866e-03  -5.24293e-04  -1.66712e-03  1.85776e-03  2.40871e-03  6.49081e-04  -5.29738e-03  -2.06109e-02  -2.03514e-02  5.35776e-02  2.63515e-01  4.51677e-01  2.54381e-01  7.39971e-02  -3.37756e-02  -2.26700e-02  -5.79669e-03  7.48245e-03  8.46340e-04  3.05826e-03  -9.56282e-03  5.89838e-03  -1.01082e-03  3.21752e-03  -3.77425e-03  3.31451e-03  -1.82025e-03  -9.10405e-04  1.62062e-03  1.06510e-03  -4.93614e-03  5.85908e-03  -4.91040e-03  6.08780e-03  -1.34810e-02  2.59843e-02  -3.53249e-02  3.60463e-02  -2.96201e-02  2.22236e-02  -2.05871e-02  2.36407e-02  -2.39822e-02  1.93260e-02  -1.21607e-02  4.42151e-03  -2.88903e-04  
4.28217e-04  1.89607e-03  -3.42734e-03  1.83372e-03  -2.07436e-04  -1.30745e-03  1.27889e-03  1.78461e-03  -6.50087e-03  4.91598e-03  -4.83134e-03  1.34059e-02  4.43923e-03  -2.05978e-02  -5.54602e-02  1.17901e-01  -3.34760e-02  -4.85036e-02  1.83952e-02  1.59964e-02  -8.23270e-03  9.43529e-04  6.04091e-04  -5.71491e-03  4.43687e-03  2.88260e-03  -1.42332e-03  -1.36425e-03  1.32651e-03  -1.33385e-03  -1.13458e-03  6.66664e-04  1.88752e-03  -9.14177e-04  4.95958e-03  -8.32212e-03  -1.83829e-02  -2.25559e-02  6.27755e-02  2.42569e-01  4.59741e-01  2.74700e-01  5.46636e-02  -2.84068e-02  -2.77277e-02  -4.06617e-03  1.14431e-02  1.25944e-03  -7.37697e-03  4.13412e-03  -1.59191e-03  3.75006e-03  -3.41618e-03  2.54248e-03  -1.02260e-03  -1.48376e-03  2.55278e-03  -1.19153e-03  -1.09648e-03  8.36843e-04  2.71813e-03  -9.23119e-03  1.65654e-02  -2.35070e-02  3.02414e-02  -3.27841e-02  2.86610e-02  -2.02214e-02  8.87442e-03  2.14397e-03  -6.78452e-03  4.92688e-03  -9.38044e-04  -2.57933e-03  2.03462e-03  
-2.26456e-04  2.04128e-03  -2.67912e-03  1.54004e-03  -1.79720e-04  -1.63293e-03  2.37482e-03  -7.50509e-04  -1.08461e-03  3.23396e-04  -1.31298e-03  -3.06335e-03  1.34972e-02  1.04092e-02  -3.25453e-02  -4.97052e-02  1.25687e-01  -4.58523e-02  -4.40257e-02  2.33713e-02  7.25910e-03  -1.00293e-03  5.62091e-04  -9.75916e-03  6.75470e-03  2.08968e-03  -1.25857e-03  -7.01482e-04  1.43226e-03  -1.59594e-03  -1.15675e-03  1.82924e-03  -4.55032e-04  -6.94135e-04  1.86490e-03  3.33439e-03  -5.08726e-03  -1.84791e-02  -2.30057e-02  5.11799e-02  2.47760e-01  4.71121e-01  2.73524e-01  5.05409e-02  -3.24643e-02  -2.99461e-02  3.37436e-03  9.93924e-03  -4.13349e-03  9.89089e-04  -2.12665e-03  4.24476e-03  -3.59585e-03  2.98172e-03  -1.59844e-03  -8.07067e-04  1.92332e-03  -1.28323e-04  -3.41719e-03  5.38106e-03  -4.76181e-03  2.98984e-03  -5.48629e-03  1.50444e-02  -2.79239e-02  3.84778e-02  -3.97547e-02  3.06194e-02  -2.08539e-02  1.63284e-02  -1.23179e-02  6.55577e-03  -1.28481e-03  -2.63955e-03  2.14990e-03  
2.05280e-04  1.01639e-03  -2.27083e-03  2.33664e-03  -1.37670e-03  -7.89669e-04  1.39778e-03  1.13100e-03  -4.37160e-03  5.67162e-03  -4.74437e-03  -2.90410e-04  -1.74348e-03  1.16368e-02  1.27799e-02  -3.37923e-02  -5.09689e-02  1.27642e-01  -4.57489e-02  -4.51850e-02  1.95470e-02  1.63377e-02  -4.01665e-03  -1.10391e-02  6.63623e-03  1.84113e-03  -1.20594e-03  -7.50412e-04  1.87269e-03  -2.26428e-03  -5.81213e-04  1.90824e-03  5.28406e-04  -3.79399e-03  2.85713e-03  1.87743e-04  4.81077e-03  -3.52910e-03  -1.92381e-02  -2.46075e-02  4.60551e-02  2.45258e-01  4.84509e-01  2.76350e-01  4.35996e-02  -4.04579e-02  -2.46803e-02  6.00107e-03  7.84844e-03  -2.51884e-03  -1.66506e-03  3.57589e-03  -3.82057e-03  3.96566e-03  -2.45208e-03  -9.55724e-04  2.85672e-03  -6.08017e-04  -3.15468e-03  3.11610e-03  9.44254e-04  -5.07507e-03  6.01925e-03  -6.45653e-03  1.16580e-02  -2.27860e-02  3.59586e-02  -4.18022e-02  3.25155e-02  -1.42720e-02  1.02339e-03  2.62973e-03  -9.05838e-04  -2.07630e-03  1.76704e-03  
9.61069e-04  -4.30860e-05  -2.01752e-03  2.20562e-03  -1.11732e-03  -8.30873e-04  1.45550e-03  5.17934e-05  -1.86557e-03  1.27901e-03  2.09830e-03  -4.34569e-03  1.68624e-03  -5.40188e-03  1.07196e-02  2.22844e-02  -4.18960e-02  -5.18238e-02  1.30902e-01  -4.14178e-02  -6.12314e-02  3.82402e-02  9.15881e-03  -1.10741e-02  2.02241e-03  2.17974e-03  -1.79791e-03  -5.09663e-04  1.69322e-03  -2.25384e-03  -3.70681e-04  2.07784e-03  7.37818e-05  -2.46527e-03  1.85948e-04  1.89049e-03  -6.08321e-04  5.48323e-03  -2.99689e-03  -1.75856e-02  -2.39840e-02  3.39778e-02  2.47991e-01  4.96667e-01  2.82371e-01  2.60683e-02  -3.68368e-02  -2.20974e-02  3.60445e-03  7.24264e-03  -5.45902e-04  1.84084e-03  -2.99796e-03  3.66202e-03  -2.61357e-03  -2.17204e-04  1.48915e-03  1.21611e-03  -4.90102e-03  4.45993e-03  -7.88341e-04  -9.74282e-04  -1.13943e-03  4.56628e-03  -8.18969e-03  1.38734e-02  -2.23709e-02  3.20408e-02  -3.83128e-02  3.51786e-02  -2.19932e-02  5.93998e-03  4.97694e-03  -7.93714e-03  3.73743e-03  
5.62143e-04  4.45104e-04  -1.75290e-03  9.21870e-04  2.08441e-04  -5.46678e-04  1.96205e-05  8.19856e-04  -2.01717e-03  2.94744e-03  -2.89172e-03  2.70469e-03  -2.06682e-03  4.90736e-05  -6.96536e-03  1.22025e-02  2.56012e-02  -4.71427e-02  -5.13040e-02  1.39995e-01  -5.62141e-02  -5.50802e-02  4.25534e-02  6.86584e-03  -9.91443e-03  1.77704e-03  -1.49602e-03  -2.52906e-04  9.44435e-04  -1.41742e-03  -1.65931e-04  1.06521e-03  5.86406e-04  -2.14732e-03  1.39493e-03  -1.23982e-03  7.11249e-04  -2.95001e-04  6.19886e-03  -7.40575e-04  -1.68671e-02  -2.71886e-02  2.50324e-02  2.53004e-01  5.08812e-01  2.78049e-01  2.48389e-02  -3.97496e-02  -3.77788e-02  2.69243e-02  -3.42797e-04  1.02287e-03  -1.38557e-03  1.45010e-03  -8.48418e-04  -4.31950e-04  1.13308e-03  -3.37472e-04  -9.33567e-04  7.70474e-04  7.94220e-04  -2.39992e-03  2.55315e-03  -1.56241e-03  1.52078e-03  -4.65901e-03  1.30041e-02  -2.53771e-02  3.51683e-02  -3.59794e-02  2.77713e-02  -1.55799e-02  5.60323e-03  -1.33466e-03  3.80629e-04  
3.95564e-04  1.91574e-04  -1.35806e-03  1.63087e-03  -8.39856e-04  -7.38525e-04  1.25881e-03  -1.12491e-04  -1.04500e-03  5.01268e-04  1.02166e-03  -2.65553e-03  4.30567e-03  -3.66656e-03  -2.29808e-04  -4.13699e-03  7.59806e-03  2.82247e-02  -4.80441e-02  -4.19823e-02  1.24344e-01  -5.37093e-02  -4.51591e-02  4.20661e-02  -7.86032e-03  3.20696e-04  8.73477e-04  -1.69407e-03  1.13877e-03  -7.04836e-04  -6.23040e-04  1.53904e-03  -2.87000e-04  -1.71440e-03  1.13133e-03  1.38495e-03  -2.48223e-03  2.23270e-04  -8.81764e-04  7.28281e-03  2.12802e-03  -1.72394e-02  -2.94395e-02  1.68249e-02  2.58478e-01  5.16652e-01  2.84313e-01  7.87060e-03  -5.36292e-02  8.53501e-03  -8.52280e-04  1.90747e-03  -2.35663e-03  2.78544e-03  -1.98961e-03  -1.80895e-04  1.30826e-03  6.05489e-04  -3.50913e-03  3.58985e-03  -1.02377e-03  -7.32884e-04  -2.80122e-04  2.01626e-03  -2.37540e-03  1.84551e-03  -2.49340e-03  8.53439e-03  -2.26266e-02  3.86600e-02  -4.56148e-02  3.96586e-02  -2.60065e-02  1.18697e-02  -2.73896e-03  
3.32896e-04  -3.09496e-04  -2.72694e-04  9.36395e-04  -8.81310e-04  -9.25561e-05  3.31945e-04  7.06465e-04  -1.75142e-03  2.25714e-03  -2.61214e-03  1.64576e-03  -9.27304e-04  3.56143e-03  -5.12263e-03  2.30262e-03  -5.37830e-03  2.98421e-03  3.47850e-02  -4.37974e-02  -5.64480e-02  1.31184e-01  -3.63608e-02  -8.27835e-02  5.57096e-02  -4.81216e-04  1.93806e-03  -1.97066e-03  5.61342e-04  1.67790e-04  -4.59814e-04  6.67002e-04  9.12555e-05  -1.83115e-03  2.19135e-03  -9.17786e-04  7.89188e-04  -2.02826e-03  5.11655e-04  -1.52816e-03  8.06722e-03  3.12720e-03  -1.74397e-02  -2.98160e-02  1.45082e-02  2.55189e-01  5.20671e-01  2.83974e-01  2.85126e-02  -6.44940e-02  -8.80693e-04  1.59991e-03  -1.45236e-03  1.51844e-03  -9.47904e-04  -4.24002e-04  1.35103e-03  -6.47768e-04  -7.29545e-04  7.11998e-04  1.03550e-03  -2.95573e-03  2.99111e-03  -1.36534e-03  -3.96962e-04  1.40502e-03  -4.51377e-04  -3.40140e-03  1.03712e-02  -2.14590e-02  3.53474e-02  -4.48130e-02  4.24116e-02  -2.86612e-02  9.84312e-03  
-1.95807e-04  6.57907e-04  -7.51942e-04  4.42782e-04  1.51503e-05  -4.44766e-04  6.43716e-04  -5.18677e-04  2.64829e-04  -2.62754e-04  7.17545e-04  -1.89751e-03  2.85077e-03  -3.33990e-03  3.42218e-03  -1.10074e-03  -2.56070e-04  -6.86089e-03  1.61431e-03  4.09799e-02  -5.28829e-02  -3.35148e-02  1.10658e-01  -7.75450e-02  1.73047e-02  1.87480e-05  6.00852e-04  -8.18861e-04  3.78170e-04  -8.46719e-05  -3.91393e-04  6.98126e-04  -3.43379e-04  -2.02163e-04  5.74536e-05  5.26353e-04  -1.07896e-03  1.51580e-03  -2.07336e-03  8.15124e-04  -1.44507e-03  5.18295e-03  5.76349e-03  -1.21133e-02  -2.78129e-02  -1.07196e-02  2.57412e-01  5.50779e-01  3.23140e-01  -8.98045e-02  -7.67361e-04  1.27033e-03  -9.48313e-04  9.02720e-04  -5.85230e-04  -9.24814e-05  5.45220e-04  -5.93397e-05  -1.08332e-03  1.88363e-03  -1.71756e-03  8.43211e-04  -8.12719e-04  1.75943e-03  -2.05534e-03  6.89322e-04  2.23468e-03  -4.28033e-03  2.87754e-04  1.28707e-02  -3.26605e-02  5.14968e-02  -5.72381e-02  4.22234e-02  -1.47066e-02  
-4.90676e-04  1.47499e-03  -1.70818e-03  8.74523e-04  8.32319e-05  -4.88906e-04  4.63613e-04  2.54866e-04  -1.56834e-03  2.02625e-03  -1.17157e-03  5.28505e-04  -8.81216e-04  1.29172e-03  -2.63831e-03  4.17300e-03  -9.44907e-04  -1.97516e-03  -7.82911e-03  2.69339e-03  5.35668e-02  -6.72954e-02  -6.46611e-02  1.89392e-01  -1.05170e-01  5.13212e-04  -5.47331e-04  -8.03621e-05  6.99419e-04  -8.12801e-04  -1.38447e-04  6.36104e-04  1.85097e-04  -1.01173e-03  8.93415e-04  -5.30585e-04  1.82093e-04  -3.05733e-04  1.30815e-03  -1.59171e-03  -1.50957e-04  -2.59558e-03  6.95146e-03  1.07702e-02  -1.80798e-02  -4.10418e-02  4.54128e-03  2.91258e-01  4.84556e-01  2.64392e-01  -5.09972e-04  9.76770e-04  -1.09461e-03  1.33968e-03  -9.44797e-04  -1.97761e-04  9.48995e-04  -2.37454e-04  -9.58387e-04  7.38667e-04  9.17442e-04  -2.20842e-03  1.88414e-03  -8.05567e-04  -1.43481e-04  1.06518e-03  -2.00908e-03  3.19552e-03  -3.82382e-03  -2.19456e-04  1.30593e-02  -3.14459e-02  4.28306e-02  -3.61258e-02  1.37682e-02  
1.17346e-04  -2.64838e-04  2.32291e-04  4.86278e-05  -2.50790e-04  6.68423e-05  8.24378e-05  6.17213e-05  -1.55824e-04  8.74466e-05  -7.55897e-05  1.54061e-05  5.82071e-05  1.04372e-04  -2.57762e-04  1.09368e-04  -4.59885e-05  1.79514e-04  9.46907e-04  -2.14002e-03  -2.49338e-03  8.45604e-03  -1.59221e-03  -1.10627e-02  7.77256e-03  -4.45484e-05  1.25708e-04  -6.34950e-05  2.07490e-05  -3.00225e-05  -3.48932e-05  4.46573e-05  2.37667e-05  -1.20046e-04  1.17428e-04  -5.99414e-05  1.93248e-05  -3.64336e-05  1.72355e-05  2.22691e-06  3.12579e-04  -1.77615e-04  -9.45292e-04  -1.09131e-04  2.49811e-03  3.26046e-03  -7.17835e-03  -1.73792e-02  4.76045e-02  9.72132e-01  -1.25425e-04  2.17570e-04  -1.52035e-04  1.20162e-04  -6.42056e-05  -4.28637e-05  9.91966e-05  -2.88193e-05  -9.60491e-05  1.28827e-04  -2.71642e-05  -1.37320e-04  1.74358e-04  -4.80345e-05  -8.36397e-05  1.04274e-04  6.91868e-05  -4.02606e-04  6.90887e-04  -8.94006e-04  1.06480e-03  -9.27123e-04  3.21134e-04  2.04862e-04  -1.65969e-04  
-4.28638e-03  6.80882e-03  -1.64395e-03  -1.76641e-03  4.92062e-04  8.05406e-04  -1.54181e-03  1.87596e-03  -3.52738e-04  -1.79469e-03  2.42639e-03  -6.01696e-04  -4.46474e-04  -6.69254e-04  1.39706e-03  -1.35246e-03  7.90868e-04  5.54196e-04  -1.07001e-03  -1.83151e-06  5.80241e-04  -1.01556e-04  -2.43539e-04  3.45955e-04  -2.04156e-04  -4.51814e-03  6.19436e-03  -2.32553e-04  -2.74763e-03  9.22777e-04  1.13898e-03  -1.45052e-03  9.04793e-04  4.22679e-06  -1.07755e-03  1.42171e-03  -1.07128e-04  -2.18129e-04  -6.07643e-04  4.61481e-04  -6.70454e-04  7.90323e-04  4.14452e-04  -8.27314e-04  -4.84477e-05  3.10121e-04  -8.02860e-05  -4.68446e-05  3.07518e-04  -2.38103e-04  8.85247e-01  1.78507e-01  -6.75341e-02  3.18411e-03  2.01107e-04  1.33610e-03  -2.78141e-03  3.24337e-03  -1.36519e-03  -1.35980e-03  2.02864e-03  1.59857e-04  -1.02932e-03  -4.66848e-04  1.04870e-03  -7.14221e-04  1.30542e-04  1.00162e-03  -1.13079e-03  -1.66932e-04  6.92449e-04  -1.34954e-04  -3.03033e-04  4.95354e-04  -2.88468e-04  
1.51661e-02  -2.54655e-02  1.55550e-02  -8.25872e-03  3.21313e-03  -8.88656e-05  -1.67468e-03  2.53428e-03  -3.17161e-05  -3.96305e-03  5.07363e-03  -1.29158e-03  -5.41714e-04  -1.88077e-03  3.03778e-03  -2.75831e-03  1.63406e-03  1.52622e-03  -2.76264e-03  5.41425e-05  1.44971e-03  -4.06379e-04  -2.75429e-04  7.41863e-04  -5.86501e-04  1.14538e-02  -1.68184e-02  7.56100e-03  -5.16556e-03  2.83425e-03  1.25892e-03  -2.18995e-03  1.25968e-03  4.38245e-04  -2.55485e-03  2.86868e-03  -1.30060e-04  -5.69591e-05  -1.53917e-03  8.76772e-04  -1.42849e-03  1.77069e-03  1.13707e-03  -2.05011e-03  -2.06488e-04  7.61420e-04  -9.81301e-05  4.52974e-05  4.23722e-04  -4.51390e-04  2.48017e-02  9.56410e-01  2.98043e-02  -1.94906e-02  1.21539e-02  -4.36000e-03  -1.46226e-03  4.08752e-03  -1.49530e-03  -3.28261e-03  4.07213e-03  4.52976e-04  -1.67512e-03  -1.48771e-03  2.17728e-03  -1.22875e-03  1.60178e-05  2.63134e-03  -2.86208e-03  -4.09461e-04  1.64521e-03  -2.45070e-04  -6.30954e-04  1.11608e-03  -7.38395e-04  
7.00908e-03  -3.52506e-03  -1.09440e-02  1.32213e-02  -9.86591e-03  6.24925e-03  -5.22604e-03  5.62269e-03  -3.05570e-03  -1.98340e-03  4.26678e-03  -3.10955e-04  -2.07030e-03  -8.58741e-04  3.36394e-03  -3.96040e-03  2.61974e-03  1.61633e-03  -3.90348e-03  1.44462e-03  3.49828e-04  1.61940e-04  -6.01980e-05  1.79995e-04  -3.41319e-04  4.77007e-03  6.73227e-04  -1.05251e-02  5.41105e-03  -2.07933e-03  4.16952e-03  -4.49891e-03  2.98723e-03  -8.83674e-04  -1.74912e-03  2.15486e-03  7.53234e-04  -5.91438e-04  -1.13343e-03  7.99770e-04  -2.14140e-03  2.44267e-03  1.34742e-03  -2.71859e-03  4.67618e-04  1.31035e-04  2.07819e-04  2.10369e-04  1.61327e-04  -3.66260e-04  4.05802e-03  4.16693e-03  9.79825e-01  2.08465e-02  -1.63503e-02  1.34145e-02  -1.20430e-02  1.04965e-02  -5.49367e-03  -1.43921e-03  3.62733e-03  9.55397e-04  -2.42855e-03  -1.28971e-03  3.26392e-03  -3.26056e-03  1.69835e-03  2.26442e-03  -3.52842e-03  4.93199e-04  8.89723e-04  1.34071e-04  -4.34488e-04  7.14966e-04  -5.81258e-04  
1.36538e-02  -2.19375e-02  1.54093e-02  -1.43359e-02  1.20141e-02  -7.09385e-03  1.70459e-03  1.00216e-03  6.26416e-04  -4.48439e-03  5.23627e-03  -1.56901e-04  -2.17892e-03  -1.47986e-03  4.68823e-03  -5.18079e-03  2.97623e-03  1.67421e-03  -3.19713e-03  -2.44366e-04  1.94334e-03  -2.44924e-04  -7.77379e-04  1.17819e-03  -7.94927e-04  8.33102e-03  -1.07446e-02  7.42763e-03  -1.16684e-02  8.88044e-03  -1.89336e-03  -1.26726e-03  6.91935e-04  1.47229e-03  -3.63812e-03  2.27099e-03  1.34082e-03  -1.47602e-04  -1.59955e-03  1.17288e-03  -3.04027e-03  2.74064e-03  1.69648e-03  -2.25340e-03  -7.16178e-04  9.50839e-04  6.71288e-05  -1.30572e-04  7.52046e-04  -6.95852e-04  1.51120e-02  -2.84434e-02  2.92529e-02  9.67335e-01  2.81144e-02  -1.66202e-02  5.28331e-03  7.00008e-04  2.37691e-04  -3.88719e-03  2.74232e-03  3.45944e-03  -4.16919e-03  -7.81280e-04  3.77669e-03  -4.11569e-03  1.80593e-03  2.51021e-03  -2.72390e-03  -1.37348e-03  2.48422e-03  -2.23883e-04  -1.12414e-03  1.70293e-03  -1.05462e-03  
7.60907e-03  -5.68420e-03  -8.07991e-03  1.48209e-02  -1.75225e-02  1.51024e-02  -1.14733e-02  9.59747e-03  -7.09896e-03  1.43147e-03  2.25609e-03  1.41745e-03  -4.30939e-03  9.07886e-04  3.61100e-03  -5.54130e-03  3.94799e-03  1.32977e-03  -4.93968e-03  3.45191e-03  -1.60016e-03  1.15355e-03  2.81909e-04  -9.00626e-04  2.31155e-04  5.29813e-03  -2.31491e-03  -6.20827e-03  6.60546e-03  -8.07034e-03  9.00404e-03  -7.81325e-03  5.35152e-03  -2.61285e-03  -4.33541e-04  4.67451e-04  2.27641e-03  -1.23810e-03  -3.29767e-04  6.04189e-04  -3.18444e-03  3.19861e-03  1.48533e-03  -3.19085e-03  1.38406e-03  -9.81599e-04  7.34797e-04  4.32849e-04  -3.43047e-04  -1.21872e-04  5.40434e-03  -2.62431e-04  -1.59218e-02  2.57560e-02  9.68835e-01  2.94049e-02  -2.37445e-02  1.78109e-02  -1.05971e-02  1.90273e-03  1.69818e-03  2.32774e-03  -3.76205e-03  -4.35739e-04  4.57882e-03  -6.40812e-03  4.41297e-03  1.14121e-03  -3.87065e-03  1.87090e-03  -6.48110e-04  9.55263e-04  -2.55632e-04  4.64274e-05  -2.39682e-04  
7.36984e-03  -9.11253e-03  4.83303e-03  -8.61004e-03  1.45235e-02  -1.88550e-02  1.59408e-02  -8.75661e-03  4.24488e-03  -5.30018e-03  5.82038e-03  -7.97202e-04  -2.44376e-03  -4.33771e-04  4.62944e-03  -6.16765e-03  4.24719e-03  4.30680e-04  -3.20031e-03  1.79824e-03  -5.99924e-04  9.20648e-04  -1.05661e-04  -5.77705e-04  2.01669e-04  5.08440e-03  -4.02572e-03  7.10814e-04  -6.29372e-03  1.03355e-02  -1.01711e-02  6.37975e-03  -3.88254e-03  3.80582e-03  -4.51584e-03  1.93671e-03  1.42855e-03  1.98204e-04  -1.05131e-03  1.03677e-03  -3.77074e-03  3.18489e-03  1.22661e-03  -1.99105e-03  3.05161e-04  -4.65503e-04  6.13596e-04  2.00448e-04  -7.77067e-05  -2.02030e-04  8.06237e-03  -1.26785e-02  1.29342e-02  -2.17679e-02  3.17171e-02  9.64279e-01  2.81719e-02  -1.57930e-02  7.63976e-03  -5.35090e-03  2.05166e-03  4.20921e-03  -5.39879e-03  1.16208e-03  3.33663e-03  -5.53698e-03  3.49286e-03  1.33808e-03  -3.03868e-03  1.09740e-03  -5.13008e-04  1.41398e-03  -1.10055e-03  6.69840e-04  -3.97856e-04  
5.01289e-03  -3.83561e-03  -2.34864e-03  4.40545e-03  -9.69147e-03  1.73447e-02  -2.39034e-02  2.34304e-02  -1.71412e-02  9.27831e-03  -5.32861e-03  6.84061e-03  -6.63270e-03  1.93736e-03  2.77974e-03  -4.18299e-03  2.42079e-03  9.25023e-04  -2.22974e-03  6.59545e-04  -1.92276e-04  1.46115e-03  -1.35687e-03  3.89037e-04  -4.15264e-05  3.91297e-03  -1.56051e-03  -2.69273e-03  7.22235e-04  -3.11073e-03  9.90727e-03  -1.54680e-02  1.31400e-02  -7.11907e-03  3.14874e-03  -4.51794e-03  5.74812e-03  -1.74917e-03  2.93438e-04  1.99115e-05  -2.92801e-03  1.94206e-03  1.69750e-03  -1.18153e-03  -4.93853e-04  -2.51251e-04  9.25006e-04  -5.22349e-04  5.11162e-04  -3.73286e-04  3.80366e-03  -1.24456e-03  -5.68482e-03  9.50305e-03  -1.88059e-02  3.25971e-02  9.57308e-01  3.89485e-02  -2.49613e-02  1.12411e-02  -5.90984e-03  6.39215e-03  -3.67007e-03  -1.58918e-03  5.74375e-03  -7.32793e-03  4.88636e-03  -9.04264e-04  3.54817e-04  -2.17028e-03  1.86110e-03  4.65945e-05  -6.70011e-04  5.68839e-04  -3.16944e-04  
2.60172e-03  -1.17933e-03  -7.69958e-04  -1.81306e-03  5.47612e-03  -1.30055e-02  2.14710e-02  -2.57098e-02  2.21704e-02  -1.68580e-02  1.21454e-02  -5.85478e-03  1.65337e-03  -2.07284e-03  4.36794e-03  -5.18815e-03  4.16183e-03  -1.75515e-03  -5.58026e-04  1.44723e-03  -1.73081e-03  1.48136e-03  3.19392e-04  -1.99230e-03  1.19195e-03  2.32025e-03  -1.22011e-04  -1.57458e-03  -2.00374e-03  4.52449e-03  -7.09609e-03  9.71244e-03  -1.29859e-02  1.33673e-02  -1.07794e-02  4.99344e-03  -1.27825e-03  2.64341e-03  -1.71848e-03  1.17032e-03  -3.47790e-03  2.50063e-03  1.22185e-04  -3.03338e-05  6.70172e-05  -1.06047e-03  8.10294e-04  2.78287e-04  -7.25395e-04  3.42475e-04  2.51254e-03  -1.96003e-03  1.86454e-03  -6.77104e-03  1.35060e-02  -2.40758e-02  3.50425e-02  9.59619e-01  3.46235e-02  -2.26094e-02  9.55801e-03  6.11605e-04  -3.89158e-03  2.62081e-03  4.75913e-04  -2.78995e-03  1.85197e-03  7.68570e-04  -2.15528e-03  2.59336e-03  -3.19918e-03  3.16647e-03  -1.63184e-03  -1.79313e-05  2.86906e-04  
1.76809e-03  4.24961e-04  -3.03659e-03  2.85691e-03  -3.80980e-03  5.51899e-03  -1.34778e-02  2.76835e-02  -3.84868e-02  3.46134e-02  -2.32824e-02  1.67441e-02  -1.31849e-02  7.86317e-03  -2.17217e-03  -9.07318e-04  1.66147e-03  -3.23705e-05  -3.54088e-03  6.30098e-03  -6.59325e-03  4.24111e-03  9.23197e-05  -3.22290e-03  1.97810e-03  1.72764e-03  8.26714e-04  -2.74873e-03  6.66248e-04  -5.47929e-04  2.80707e-03  -9.11665e-03  1.54394e-02  -1.87431e-02  1.69569e-02  -1.42764e-02  1.08349e-02  -5.59691e-03  3.74954e-03  -2.10843e-03  -1.02324e-03  9.02778e-04  9.01182e-04  -1.59821e-03  2.88434e-03  -3.66727e-03  2.18507e-03  9.48527e-05  -1.36980e-03  8.19991e-04  8.54321e-04  2.20145e-03  -4.84241e-03  4.62926e-03  -6.13024e-03  1.09284e-02  -2.41049e-02  4.19127e-02  9.48033e-01  4.40002e-02  -2.70815e-02  1.39132e-02  -5.33891e-03  -6.49488e-04  5.66783e-03  -8.74901e-03  8.12963e-03  -4.73166e-03  7.61618e-04  2.27974e-03  -3.19492e-03  1.56405e-03  1.40042e-03  -3.06973e-03  1.61701e-03  
5.14587e-04  1.63317e-03  -1.79771e-03  -8.91252e-04  2.73490e-03  -5.69435e-03  9.89446e-03  -1.80228e-02  2.93742e-02  -3.81638e-02  3.57683e-02  -2.50723e-02  1.58129e-02  -1.03889e-02  7.18876e-03  -4.96155e-03  4.04914e-03  -4.08092e-03  3.45873e-03  -1.69843e-03  -5.08156e-05  6.61355e-04  4.01946e-04  -2.19728e-03  1.52774e-03  1.10610e-03  9.70415e-04  -1.61801e-03  -1.06770e-03  2.61710e-03  -3.33392e-03  3.75934e-03  -9.09718e-03  1.74256e-02  -2.18818e-02  1.71849e-02  -1.18827e-02  1.05240e-02  -5.96511e-03  2.97725e-03  -3.58396e-03  1.90013e-03  -1.09327e-03  2.60988e-03  -1.71234e-03  -1.15115e-04  3.18794e-04  1.81363e-04  -7.53137e-04  5.29388e-04  2.15040e-04  1.77518e-03  -1.34698e-03  -1.81180e-03  4.18497e-03  -7.19835e-03  1.24946e-02  -2.48915e-02  4.07990e-02  9.51415e-01  3.93915e-02  -2.22071e-02  9.43707e-03  -1.71574e-03  -1.58862e-03  2.33365e-03  -2.97572e-03  2.61611e-03  -1.92022e-03  3.03072e-03  -4.64410e-03  4.86056e-03  -3.34152e-03  8.22024e-04  2.66374e-04  
-1.42962e-03  4.20754e-03  -2.81637e-03  2.98178e-04  -4.39263e-05  1.08850e-03  -5.03163e-03  1.26092e-02  -2.58782e-02  4.12993e-02  -5.07747e-02  4.69885e-02  -3.35780e-02  2.01216e-02  -1.11874e-02  7.10100e-03  -4.11082e-03  5.81492e-04  1.42188e-04  2.68869e-03  -5.15719e-03  5.02127e-03  -2.59343e-03  -1.01386e-03  1.46770e-03  -1.63856e-04  2.19533e-03  -1.79044e-03  -2.71717e-05  7.02318e-04  4.95075e-05  -3.96303e-03  7.73821e-03  -1.26205e-02  2.05398e-02  -2.88316e-02  2.67224e-02  -1.66634e-02  1.08752e-02  -6.49802e-03  2.96836e-03  -3.09132e-03  1.32581e-03  1.10952e-03  7.61492e-04  -2.83410e-03  2.58153e-03  -1.56156e-03  -6.49342e-05  5.40525e-04  -1.75743e-03  4.63260e-03  -3.08431e-03  3.23519e-04  8.03941e-04  -3.30740e-04  -3.91524e-03  1.23803e-02  -2.77875e-02  4.66336e-02  9.42607e-01  4.89156e-02  -2.81541e-02  1.08407e-02  -1.06660e-04  -5.55068e-03  7.68863e-03  -9.29900e-03  8.93224e-03  -5.11987e-03  1.96329e-03  -1.54881e-03  2.40647e-03  -3.42936e-03  1.95606e-03  
-1.07417e-03  3.50529e-03  -3.18382e-03  1.76571e-03  -8.60157e-05  -3.65541e-03  6.80667e-03  -8.41592e-03  1.17582e-02  -2.40745e-02  4.24582e-02  -5.34745e-02  4.82090e-02  -3.25825e-02  1.84462e-02  -1.07777e-02  8.80358e-03  -7.87323e-03  3.48219e-03  2.40871e-03  -4.22851e-03  9.21227e-04  3.98242e-03  -6.77291e-03  3.65170e-03  -2.52911e-04  2.16905e-03  -2.17610e-03  8.95373e-04  5.37453e-04  -2.47562e-03  2.89091e-03  -4.13662e-03  7.51206e-03  -1.41407e-02  2.14952e-02  -2.74311e-02  2.69664e-02  -1.79016e-02  9.81092e-03  -6.31898e-03  4.13805e-03  -3.71470e-03  2.60046e-03  1.04217e-03  -2.30157e-03  2.30507e-04  1.98454e-03  -3.27172e-03  1.84855e-03  -1.72619e-03  4.89854e-03  -4.90269e-03  3.64226e-03  -1.75031e-03  -1.52093e-03  3.10001e-03  -3.65642e-03  8.21850e-03  -2.34160e-02  4.41243e-02  9.44312e-01  4.83488e-02  -2.84803e-02  1.07522e-02  -6.19206e-04  -3.50993e-03  4.91378e-03  -8.27409e-03  1.32170e-02  -1.41153e-02  9.89936e-03  -4.00328e-03  -8.79731e-04  1.42753e-03  
-4.28828e-04  2.51036e-03  -2.81337e-03  1.84807e-03  -1.22175e-03  1.13672e-04  -1.50631e-03  7.12095e-03  -1.58016e-02  2.40669e-02  -3.51596e-02  5.10638e-02  -6.10459e-02  5.41114e-02  -3.67381e-02  2.20441e-02  -1.17736e-02  5.06432e-03  -4.39449e-03  7.66997e-03  -9.15848e-03  6.71215e-03  -1.99659e-03  -2.23386e-03  1.94681e-03  1.68454e-04  1.56282e-03  -1.97176e-03  8.15230e-04  -3.54188e-05  -3.27665e-04  -1.64685e-03  4.32636e-03  -7.61169e-03  1.23751e-02  -2.06609e-02  2.85156e-02  -3.16208e-02  2.90146e-02  -2.01340e-02  1.15920e-02  -7.12124e-03  3.29059e-03  -1.68704e-03  3.85956e-03  -4.96222e-03  3.41294e-03  -1.22994e-03  -8.48169e-04  9.24414e-04  -8.86114e-04  3.27765e-03  -3.41737e-03  2.02708e-03  -2.24103e-04  -2.36417e-03  2.69388e-03  3.70591e-04  -6.82798e-03  1.61235e-02  -3.11463e-02  4.91930e-02  9.41131e-01  5.17786e-02  -3.15911e-02  1.06916e-02  3.36165e-03  -9.89550e-03  9.23822e-03  -4.65488e-03  2.24149e-03  -3.53125e-03  5.65482e-03  -6.20421e-03  2.96016e-03  
-9.70623e-05  1.59429e-03  -1.85969e-03  6.25534e-04  5.27190e-04  -2.29685e-03  3.86906e-03  -4.92222e-03  6.44580e-03  -1.16014e-02  2.12739e-02  -3.68359e-02  5.50019e-02  -6.29897e-02  5.39653e-02  -3.72759e-02  2.45063e-02  -1.65009e-02  9.15235e-03  -2.31358e-03  -6.75866e-04  -5.93518e-04  3.30222e-03  -5.22927e-03  2.92794e-03  3.86889e-04  8.50402e-04  -1.33793e-03  2.61546e-04  7.89116e-04  -1.59341e-03  1.35493e-03  -2.22912e-03  4.51247e-03  -7.34427e-03  1.05724e-02  -1.94749e-02  3.08964e-02  -3.36034e-02  2.86648e-02  -2.09518e-02  1.26989e-02  -8.29669e-03  5.78846e-03  -1.65814e-03  -3.66573e-04  -5.07984e-04  1.59106e-03  -2.43606e-03  1.43287e-03  -5.15889e-04  2.35075e-03  -2.67329e-03  1.64694e-03  -7.24348e-04  -8.96576e-06  -6.69555e-04  2.28373e-03  -3.40265e-03  4.75255e-04  9.88458e-03  -3.04565e-02  5.39642e-02  9.35836e-01  5.42987e-02  -3.25484e-02  1.25069e-02  -7.09915e-04  -6.62072e-03  1.25788e-02  -1.43727e-02  1.15954e-02  -6.88483e-03  1.76945e-03  3.96615e-04  
-1.06153e-03  2.81650e-03  -2.29210e-03  1.07889e-03  -3.92755e-04  -2.21806e-04  -5.20431e-04  3.87806e-03  -9.48391e-03  1.44505e-02  -1.91923e-02  2.65208e-02  -4.01749e-02  5.79643e-02  -6.83403e-02  6.24531e-02  -4.31655e-02  2.20582e-02  -9.82543e-03  7.27508e-03  -7.22066e-03  5.26100e-03  -1.83387e-03  -1.94724e-03  1.91637e-03  -2.72923e-04  1.44706e-03  -1.37377e-03  6.85358e-04  5.43438e-05  -5.52916e-04  -7.68937e-04  2.53489e-03  -4.34144e-03  7.14315e-03  -1.18561e-02  1.55538e-02  -2.13791e-02  3.13895e-02  -3.62308e-02  3.30151e-02  -2.47103e-02  1.26220e-02  -4.32419e-03  3.62477e-03  -3.87505e-03  2.58622e-03  -1.23947e-03  -6.53469e-04  9.22278e-04  -1.35603e-03  3.28088e-03  -2.70080e-03  1.34408e-03  2.43064e-04  -2.32885e-03  3.51391e-03  -3.36990e-03  1.97916e-03  -8.59581e-05  -3.96981e-03  1.29364e-02  -3.13675e-02  5.56339e-02  9.31316e-01  5.98115e-02  -3.55294e-02  1.04856e-02  3.25782e-03  -5.37738e-03  4.83649e-03  -5.87731e-03  6.83445e-03  -6.73779e-03  3.22747e-03  
-1.56405e-03  3.32879e-03  -2.04449e-03  5.50651e-04  4.04212e-04  -1.95615e-03  3.22411e-03  -3.51893e-03  3.39996e-03  -5.48708e-03  9.77263e-03  -1.61722e-02  2.61180e-02  -4.15411e-02  5.91546e-02  -6.81628e-02  6.26301e-02  -4.65033e-02  2.61992e-02  -8.28590e-03  -1.27884e-03  2.52374e-03  2.64739e-05  -2.92872e-03  2.11100e-03  -6.77808e-04  1.80991e-03  -1.17767e-03  4.02025e-04  4.51740e-04  -1.47076e-03  1.28929e-03  -1.54861e-03  2.60954e-03  -3.70183e-03  4.42431e-03  -8.53433e-03  1.53942e-02  -2.26736e-02  3.18507e-02  -3.68777e-02  3.30133e-02  -2.51058e-02  1.51579e-02  -4.68249e-03  -7.13793e-04  1.15128e-03  -2.00098e-04  -1.21080e-03  1.02106e-03  -1.90733e-03  4.08293e-03  -3.09515e-03  1.84928e-03  -8.44297e-04  -2.85677e-04  -3.38878e-06  2.08267e-03  -5.46358e-03  7.79606e-03  -6.93889e-03  -2.93765e-04  1.46409e-02  -3.51180e-02  5.77047e-02  9.30493e-01  6.19475e-02  -4.13782e-02  1.78472e-02  1.19744e-03  -1.01875e-02  1.02958e-02  -6.50579e-03  1.70387e-03  3.80307e-04  
-1.69560e-03  3.16910e-03  -1.73783e-03  3.50570e-04  1.93921e-04  -2.81108e-04  -2.15355e-04  2.16252e-03  -5.99225e-03  9.97442e-03  -1.26692e-02  1.30611e-02  -1.57709e-02  2.74636e-02  -4.73097e-02  6.65843e-02  -7.29014e-02  6.07351e-02  -3.97014e-02  2.20318e-02  -9.62960e-03  1.12432e-03  3.44647e-03  -5.41901e-03  3.02607e-03  -7.64851e-04  1.50032e-03  -8.18466e-04  4.58535e-04  1.09872e-04  -5.79566e-04  -3.43520e-04  1.55416e-03  -2.63075e-03  4.79206e-03  -8.11490e-03  7.97468e-03  -8.07238e-03  1.53340e-02  -2.56656e-02  3.53955e-02  -4.04235e-02  3.35315e-02  -2.07349e-02  1.16753e-02  -5.10165e-03  3.61402e-04  1.60126e-03  -2.60403e-03  1.56544e-03  -1.84109e-03  3.41034e-03  -2.05640e-03  6.96374e-04  5.18440e-04  -1.85917e-03  2.98985e-03  -3.72844e-03  3.58300e-03  -3.07085e-03  3.53039e-03  -5.79820e-03  2.95360e-03  1.26408e-02  -3.88681e-02  6.53993e-02  9.23802e-01  6.35436e-02  -4.03145e-02  2.15781e-02  -8.73619e-03  1.61197e-04  3.92372e-03  -5.19502e-03  2.73717e-03  
-1.49238e-03  2.80801e-03  -1.91305e-03  1.13394e-03  -2.01153e-04  -1.51852e-03  2.99676e-03  -2.74345e-03  1.66184e-03  -2.70331e-03  5.81489e-03  -9.30837e-03  1.24199e-02  -1.76173e-02  2.65126e-02  -4.01530e-02  5.97620e-02  -7.39193e-02  6.58563e-02  -3.91974e-02  1.34028e-02  7.02355e-04  -4.44501e-03  1.81702e-03  3.23882e-04  -7.85858e-04  1.49069e-03  -1.00903e-03  9.02724e-04  -1.43603e-04  -1.21598e-03  1.57938e-03  -1.30580e-03  1.29715e-03  -1.72141e-03  2.55206e-03  -5.21822e-03  7.31548e-03  -9.38179e-03  1.50461e-02  -2.24857e-02  3.17530e-02  -4.00181e-02  3.63716e-02  -2.12572e-02  7.39428e-03  8.77551e-05  -2.73840e-03  1.39688e-03  9.39930e-05  -1.83136e-03  3.61332e-03  -3.09258e-03  2.63408e-03  -1.59040e-03  -2.12383e-04  8.87941e-04  1.19165e-03  -5.11471e-03  7.91269e-03  -8.22819e-03  6.27837e-03  -4.38422e-03  5.41758e-04  1.24457e-02  -3.69737e-02  6.55049e-02  9.18408e-01  7.21369e-02  -4.47366e-02  1.95479e-02  -5.88138e-03  1.19061e-03  -1.55184e-03  1.30367e-03  
-3.50283e-04  1.12839e-03  -1.54817e-03  1.70097e-03  -1.20566e-03  -8.02174e-05  3.01701e-04  2.27209e-03  -6.12895e-03  8.01875e-03  -7.84724e-03  7.25372e-03  -8.63370e-03  1.38388e-02  -2.07477e-02  2.74610e-02  -3.86995e-02  5.68911e-02  -7.08946e-02  6.65254e-02  -4.42992e-02  1.75963e-02  1.45886e-03  -8.56550e-03  4.55366e-03  -1.64766e-04  7.36748e-04  -9.94938e-04  1.03281e-03  -5.79455e-04  -2.72234e-04  1.47776e-04  1.31245e-03  -3.17289e-03  4.27409e-03  -4.80943e-03  4.37171e-03  -4.67412e-03  7.66461e-03  -1.11635e-02  1.52374e-02  -2.26811e-02  3.16125e-02  -3.74730e-02  3.55539e-02  -2.41007e-02  9.52316e-03  7.03618e-04  -4.63018e-03  2.54557e-03  -6.40831e-04  1.75907e-03  -2.26593e-03  2.31032e-03  -1.22510e-03  -1.09066e-03  2.56667e-03  -1.59718e-03  5.74110e-05  -1.43924e-03  5.68478e-03  -9.93830e-03  1.10136e-02  -7.63366e-03  -1.33573e-03  1.84758e-02  -4.32672e-02  6.89322e-02  9.15678e-01  8.02858e-02  -5.86904e-02  3.21857e-02  -1.20378e-02  1.21918e-03  9.93907e-04  
-6.10018e-04  1.11111e-03  -3.83691e-04  -5.47556e-04  9.12952e-04  -8.25320e-04  1.28357e-03  -2.41671e-03  3.40873e-03  -3.92574e-03  4.49365e-03  -6.34868e-03  9.02625e-03  -1.16625e-02  1.24193e-02  -1.15216e-02  1.76314e-02  -3.74980e-02  6.17392e-02  -7.24514e-02  6.23591e-02  -3.94254e-02  1.69900e-02  -4.48544e-03  7.26944e-04  -2.09669e-04  4.14126e-04  -1.22054e-04  -1.76247e-04  5.16343e-04  -6.32642e-04  5.22519e-04  -1.09504e-03  2.28405e-03  -2.53615e-03  1.92642e-03  -3.46138e-03  5.49554e-03  -6.19689e-03  6.99378e-03  -7.03576e-03  1.01261e-02  -2.12628e-02  3.38971e-02  -3.86251e-02  3.36198e-02  -2.17458e-02  9.12333e-03  -2.00647e-03  1.86924e-04  -6.58552e-04  1.15054e-03  -4.75560e-04  -2.18854e-04  3.74332e-04  1.20134e-04  -5.40842e-04  5.74291e-04  -1.41849e-03  4.18910e-03  -7.37195e-03  7.84432e-03  -7.46833e-03  8.81163e-03  -8.28033e-03  1.61807e-04  1.97236e-02  -5.00814e-02  7.85503e-02  9.10118e-01  8.03387e-02  -5.80033e-02  3.42017e-02  -1.66303e-02  4.98984e-03  
-1.28742e-03  2.21518e-03  -1.69852e-03  1.55623e-03  -9.77163e-04  -1.94168e-04  5.99691e-04  1.55968e-03  -5.21454e-03  7.39448e-03  -7.35986e-03  6.16091e-03  -6.76805e-03  1.07027e-02  -1.38601e-02  1.12664e-02  -6.63647e-03  1.15136e-02  -3.28661e-02  6.19058e-02  -7.87620e-02  7.22073e-02  -4.84768e-02  2.18278e-02  -4.80852e-03  -7.66653e-04  1.13870e-03  -7.94687e-04  1.15438e-03  -7.48803e-04  -3.77388e-04  5.60872e-04  8.84075e-04  -2.82893e-03  4.07125e-03  -4.41645e-03  3.52464e-03  -3.77499e-03  6.06116e-03  -7.17381e-03  6.37994e-03  -5.55699e-03  7.47285e-03  -1.74446e-02  3.31262e-02  -4.21802e-02  3.87941e-02  -2.66818e-02  1.21514e-02  -2.57420e-03  -1.47733e-03  2.70034e-03  -2.44858e-03  2.45472e-03  -1.37930e-03  -1.01381e-03  2.79426e-03  -1.98105e-03  9.85120e-05  -6.12683e-04  4.33086e-03  -8.94850e-03  1.07529e-02  -9.56058e-03  7.10871e-03  -2.67569e-03  -6.17322e-03  2.39357e-02  -5.34930e-02  8.52283e-02  8.99266e-01  9.22188e-02  -6.66515e-02  3.54986e-02  -9.97286e-03  
-1.19415e-03  1.67087e-03  -5.04877e-04  -4.49853e-05  3.27281e-04  -7.40641e-04  1.53134e-03  -2.17788e-03  2.49856e-03  -2.97746e-03  4.13146e-03  -6.29064e-03  8.33567e-03  -9.75413e-03  8.85143e-03  -3.72060e-03  -1.14775e-03  -1.00085e-03  1.28160e-02  -3.55468e-02  6.57114e-02  -8.79659e-02  8.47439e-02  -5.63553e-02  1.88041e-02  -7.66515e-04  8.85110e-04  -1.51313e-04  2.13264e-04  5.94587e-05  -6.25465e-04  9.18249e-04  -1.09985e-03  1.50249e-03  -1.68446e-03  1.98123e-03  -3.65630e-03  4.79697e-03  -5.11601e-03  5.16202e-03  -2.56432e-03  -1.60200e-04  -1.55921e-03  7.64090e-03  -1.92336e-02  3.55262e-02  -4.74194e-02  4.57896e-02  -3.08498e-02  1.04110e-02  -1.30227e-03  2.01883e-03  -1.11718e-03  7.29863e-04  -4.20535e-04  7.55332e-05  1.66722e-04  3.00131e-04  -1.85872e-03  4.10029e-03  -5.56299e-03  5.11931e-03  -5.34959e-03  7.82786e-03  -1.01179e-02  9.42734e-03  -3.07411e-03  -1.10083e-02  3.22970e-02  -5.97509e-02  8.90196e-02  8.93136e-01  9.91334e-02  -6.63004e-02  2.25114e-02  
-1.06651e-03  1.63385e-03  -6.87512e-04  -2.08483e-05  2.68245e-04  3.26286e-05  -3.51677e-04  9.42074e-04  -2.41307e-03  4.61710e-03  -6.29720e-03  5.90066e-03  -5.50265e-03  7.91226e-03  -1.02985e-02  7.27784e-03  9.55048e-04  -8.05082e-03  5.31599e-03  1.41799e-02  -4.96037e-02  8.74142e-02  -1.01541e-01  7.55683e-02  -2.61843e-02  -5.76266e-04  6.71919e-04  -1.43552e-04  1.99651e-04  -4.91079e-05  -1.33327e-04  -9.04839e-05  6.13027e-04  -1.21786e-03  2.37655e-03  -3.78505e-03  3.43858e-03  -2.94900e-03  4.48074e-03  -5.40131e-03  4.03108e-03  -9.51535e-04  -3.36606e-03  3.22176e-03  7.68476e-03  -2.70509e-02  4.70668e-02  -5.51003e-02  4.14474e-02  -1.44175e-02  -9.99456e-04  1.43561e-03  -5.48589e-04  7.64196e-05  2.93410e-04  -6.88793e-04  1.34360e-03  -2.03570e-03  2.27066e-03  -1.97966e-03  2.45434e-03  -5.04408e-03  7.39803e-03  -7.29560e-03  5.85558e-03  -4.41615e-03  3.19158e-03  2.39934e-04  -1.24890e-02  3.81069e-02  -7.31113e-02  1.04614e-01  8.88487e-01  8.10060e-02  -2.81654e-02  
-7.59960e-04  1.14834e-03  -7.17277e-04  6.61429e-04  -3.26797e-04  -5.00566e-04  1.26558e-03  -1.08324e-03  5.11235e-04  -1.00299e-03  2.62140e-03  -4.10181e-03  4.63177e-03  -5.05013e-03  4.69272e-03  -1.92943e-03  -1.96161e-03  5.16116e-03  -6.03482e-03  -1.39292e-03  2.39197e-02  -5.67191e-02  7.73085e-02  -6.48036e-02  2.44625e-02  -3.74834e-04  3.69716e-04  -1.44532e-04  5.50698e-04  -4.29809e-04  -3.65809e-04  8.61834e-04  -5.82581e-04  2.72038e-04  -5.17749e-04  1.37794e-03  -2.46671e-03  2.58827e-03  -2.60451e-03  2.78217e-03  -1.27782e-03  -8.24786e-04  2.18753e-03  -2.97873e-03  -7.86689e-04  1.32582e-02  -3.08192e-02  4.17583e-02  -3.51936e-02  1.33606e-02  -8.35635e-04  1.45457e-03  -1.30947e-03  1.43253e-03  -1.04282e-03  3.52881e-05  5.69047e-04  3.88659e-04  -2.17856e-03  3.00800e-03  -2.40905e-03  1.64187e-03  -2.42317e-03  4.19830e-03  -5.35381e-03  5.25981e-03  -3.58739e-03  4.50568e-04  4.77213e-03  -1.66548e-02  3.97478e-02  -6.81488e-02  8.23443e-02  9.34099e-01  2.45417e-02  
-1.75129e-04  2.01795e-04  6.51576e-06  -3.98041e-05  5.67773e-06  -8.81433e-06  4.23379e-05  -2.10289e-05  -6.42549e-05  2.50125e-04  -4.23649e-04  2.58851e-04  -4.78629e-05  2.46612e-04  -5.73616e-04  5.66020e-04  -1.00150e-04  -6.00992e-04  8.83869e-04  -2.38714e-04  -1.28782e-03  3.35081e-03  -4.82918e-03  4.14889e-03  -1.55048e-03  -2.21444e-04  3.06246e-04  -1.01296e-04  -1.00067e-06  7.44151e-05  -6.64530e-05  2.79152e-05  -1.64488e-05  -3.96727e-05  1.85572e-04  -2.82720e-04  1.41470e-04  -4.91540e-05  1.49125e-04  -2.40654e-04  3.13826e-04  -1.90780e-04  -3.01591e-04  5.43468e-04  -7.23872e-05  -7.36204e-04  1.73282e-03  -2.60731e-03  2.37422e-03  -9.21971e-04  -2.25229e-04  3.16768e-04  -1.11730e-04  2.04786e-05  2.58680e-05  -6.68442e-05  1.41504e-04  -2.04316e-04  1.60868e-04  1.20356e-05  -7.17885e-05  -2.33510e-04  4.90181e-04  -3.36238e-04  1.87260e-05  1.59586e-04  -2.26392e-05  -3.10170e-04  1.79558e-04  7.99260e-04  -2.32945e-03  4.04613e-03  -5.09237e-03  4.18628e-03  9.98447e-01  

